Peer-to-Peer (P2P) Electricity Markets for Low Voltage Networks

We develop a clearance and settlement model for Peer-to-Peer (P2P) energy trading in low-voltage networks. The model enables direct transactions between parties within an open and distributed system and integrates unused capacity while respecting network constraints. We evaluate the model through simulations of different scenarios (normal operating conditions and extreme conditions) for 24-hour time blocks. Our simulations highlight the benefits of our model in a decentralized energy system, notably its ability to deal with high-trade volumes.

==> data/p2p_load.R <==
library("tidyverse")

pdf("../figures/p2p_load.pdf", height=3, width=6)

# Hour,Inverted Slack Power Adjustments,Top Line of Stack (P2P trades),Total Load (MWh)
df = read.csv("slack_power_adjustments_p2p_trades.csv", header=TRUE) %>% mutate("P2P trades" = Total.Load..MWh. - Inverted.Slack.Power.Adjustments) %>% mutate("Slack power adjustments" = Inverted.Slack.Power.Adjustments) %>% select(Hour, "P2P trades", "Slack power adjustments") %>% pivot_longer(cols = !Hour) 


p <- ggplot(df, aes(x=Hour, y=value, fill=name)) + geom_area() + geom_line(position="stack", linewidth=.5) +scale_fill_brewer(palette="Pastel1")+scale_y_continuous(name = "MWh", limits=c(0,0.15)) + xlab("Hour") + scale_x_continuous(breaks=c(0,4,8,12,16,20))

p + theme_bw(base_size=12) + theme(legend.position="top", legend.title=element_blank())


==> data/residential_clusters.R <==
library(tidyverse) 

#Hour,Cluster_1,Cluster_0,Cluster_2
df <- tibble(read.csv("cluster_medians.csv", header=TRUE)) %>%
        rename("Cluster 0" = Cluster_0) %>%
        rename("Cluster 1" = Cluster_1) %>%
        rename("Cluster 2" = Cluster_2) %>%
        pivot_longer(cols = !Hour)

p <- ggplot(df, aes(Hour, value, color=name)) + geom_line(linewidth=1) + scale_y_continuous(name = "KWh") + scale_x_continuous(name="Hour of the day", breaks=c(0,4,8,12,16,20))+  theme_bw(base_size=16) + theme(legend.position = "top", legend.title=element_blank())+ scale_color_brewer(palette = "Set2") 

pdf("../figures/residential_clusters.pdf", height=4,width=6)
p



==> data/solar_clusters.R <==
library(tidyverse) 

#Hour,Cluster_1,Cluster_0,Cluster_2
df <- tibble(read.csv("cluster_medians_solar.csv", header=TRUE)) %>%
        rename("Cluster 0" = Cluster_0) %>%
        rename("Cluster 1" = Cluster_1) %>%
        rename("Cluster 2" = Cluster_2) %>%
        pivot_longer(cols = !Hour)

p <- ggplot(df, aes(Hour, value, color=name)) + geom_line(linewidth=1) + scale_y_continuous(name = "KWh") + scale_x_continuous(name="Hour of the day", breaks=c(0,4,8,12,16,20))+  theme_bw(base_size=16) + theme(legend.position = "top", legend.title=element_blank())+ scale_color_brewer(palette = "Set2") 

pdf("../figures/solar_clusters.pdf", height=4,width=6)
p



==> implementation/P2P_24_hour__block_LP_DC_aprox.ipynb <==
{
  "cells": [
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "3oRDatyM4jxq"
      },
      "source": [
        "## Data, Libraries, set-up"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 35,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "eATzyhwJDhEo",
        "outputId": "f083acb4-39d6-449f-8099-abed4d394bb2"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Drive already mounted at /content/drive; to attempt to forcibly remount, call drive.mount(\"/content/drive\", force_remount=True).\n"
          ]
        }
      ],
      "source": [
        "from google.colab import drive\n",
        "drive.mount('/content/drive')"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 36,
      "metadata": {
        "id": "ln73BSMfpXKk"
      },
      "outputs": [],
      "source": [
        "import os\n",
        "os.chdir(\"/content/drive/MyDrive/Diana Vieira Fernandes - Work folder/Qual A/Data\")"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 37,
      "metadata": {
        "id": "5sFqAMyxF4ye"
      },
      "outputs": [],
      "source": [
        "os.environ[\"MOSEKLM_LICENSE_FILE\"] = \"/content/drive/MyDrive/Diana Vieira Fernandes - Work folder/Qual A/mosek.lic\""
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 38,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "U4clzrBDofck",
        "outputId": "88cb2e8c-2841-4ca8-a12f-c5283f0d7605"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "'=10'\n",
            " 100006-0.parquet\n",
            " 8500node.zip\n",
            "'8500node.zip (Unzipped Files)'\n",
            " 9500-Node-Model-Submission-Model-Files.zip\n",
            "'9500-Node-Model-Submission-Model-Files.zip (Unzipped Files)'\n",
            " annual_solar_value_by_plant_and_county_0.xlsx\n",
            " cluster_medians_com.csv\n",
            " cluster_medians.csv\n",
            " cluster_medians_solar.csv\n",
            " edges_list.csv\n",
            " European_LV_Test_Feeder_v2.zip\n",
            "'European_LV_Test_Feeder_v2.zip (Unzipped Files)'\n",
            " feeder34.zip\n",
            "'feeder34.zip (Unzipped Files)'\n",
            " GSA_Report_Pittsburgh.xlsx\n",
            " gwa-plot-data_2023-09-03169376876345007_19_23_UTC.zip\n",
            " IEEE34Node.zip\n",
            " median_loads_per_hour.csv\n",
            " metadata.tsv\n",
            " model.ilp\n",
            " monte_carlo_power_output_simulation.csv\n",
            " monte_carlo_simulation.csv\n",
            " network_44_WB.png\n",
            " network_80_WB.png\n",
            " network_graph.pgf\n",
            " networks_hour\n",
            "'pa-pv-2006 .zip'\n",
            "'pa-pv-2006 .zip (Unzipped Files)'\n",
            " pos_edges_list.csv\n",
            " slack_power_adjustments_p2p_trades.csv\n",
            " temp-plot.html\n",
            " up00-pjm-mediumoffice.csv\n",
            " up00-pjm-single-family_attached.csv\n",
            " up01-pa-mobile_home.csv\n",
            " your_problem.lp\n"
          ]
        }
      ],
      "source": [
        "!ls \"/content/drive/MyDrive/Diana Vieira Fernandes - Work folder/Qual A/Data\""
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 6,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "iZo86D-wDnMk",
        "outputId": "28b7dc01-bc87-4be7-9c5c-e4dc961e65af"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Reading package lists... Done\n",
            "Building dependency tree... Done\n",
            "Reading state information... Done\n",
            "graphviz is already the newest version (2.42.2-6).\n",
            "The following additional packages will be installed:\n",
            "  libgail-common libgail18 libgtk2.0-0 libgtk2.0-bin libgtk2.0-common libgvc6-plugins-gtk\n",
            "  librsvg2-common libxdot4\n",
            "Suggested packages:\n",
            "  gvfs\n",
            "The following NEW packages will be installed:\n",
            "  libgail-common libgail18 libgraphviz-dev libgtk2.0-0 libgtk2.0-bin libgtk2.0-common\n",
            "  libgvc6-plugins-gtk librsvg2-common libxdot4\n",
            "0 upgraded, 9 newly installed, 0 to remove and 24 not upgraded.\n",
            "Need to get 2,433 kB of archives.\n",
            "After this operation, 7,694 kB of additional disk space will be used.\n",
            "Get:1 http://archive.ubuntu.com/ubuntu jammy/main amd64 libgtk2.0-common all 2.24.33-2ubuntu2 [125 kB]\n",
            "Get:2 http://archive.ubuntu.com/ubuntu jammy/main amd64 libgtk2.0-0 amd64 2.24.33-2ubuntu2 [2,037 kB]\n",
            "Get:3 http://archive.ubuntu.com/ubuntu jammy/main amd64 libgail18 amd64 2.24.33-2ubuntu2 [15.9 kB]\n",
            "Get:4 http://archive.ubuntu.com/ubuntu jammy/main amd64 libgail-common amd64 2.24.33-2ubuntu2 [132 kB]\n",
            "Get:5 http://archive.ubuntu.com/ubuntu jammy/universe amd64 libxdot4 amd64 2.42.2-6 [16.4 kB]\n",
            "Get:6 http://archive.ubuntu.com/ubuntu jammy/universe amd64 libgvc6-plugins-gtk amd64 2.42.2-6 [22.6 kB]\n",
            "Get:7 http://archive.ubuntu.com/ubuntu jammy/universe amd64 libgraphviz-dev amd64 2.42.2-6 [58.5 kB]\n",
            "Get:8 http://archive.ubuntu.com/ubuntu jammy/main amd64 libgtk2.0-bin amd64 2.24.33-2ubuntu2 [7,932 B]\n",
            "Get:9 http://archive.ubuntu.com/ubuntu jammy-updates/main amd64 librsvg2-common amd64 2.52.5+dfsg-3ubuntu0.2 [17.7 kB]\n",
            "Fetched 2,433 kB in 1s (4,034 kB/s)\n",
            "Selecting previously unselected package libgtk2.0-common.\n",
            "(Reading database ... 121666 files and directories currently installed.)\n",
            "Preparing to unpack .../0-libgtk2.0-common_2.24.33-2ubuntu2_all.deb ...\n",
            "Unpacking libgtk2.0-common (2.24.33-2ubuntu2) ...\n",
            "Selecting previously unselected package libgtk2.0-0:amd64.\n",
            "Preparing to unpack .../1-libgtk2.0-0_2.24.33-2ubuntu2_amd64.deb ...\n",
            "Unpacking libgtk2.0-0:amd64 (2.24.33-2ubuntu2) ...\n",
            "Selecting previously unselected package libgail18:amd64.\n",
            "Preparing to unpack .../2-libgail18_2.24.33-2ubuntu2_amd64.deb ...\n",
            "Unpacking libgail18:amd64 (2.24.33-2ubuntu2) ...\n",
            "Selecting previously unselected package libgail-common:amd64.\n",
            "Preparing to unpack .../3-libgail-common_2.24.33-2ubuntu2_amd64.deb ...\n",
            "Unpacking libgail-common:amd64 (2.24.33-2ubuntu2) ...\n",
            "Selecting previously unselected package libxdot4:amd64.\n",
            "Preparing to unpack .../4-libxdot4_2.42.2-6_amd64.deb ...\n",
            "Unpacking libxdot4:amd64 (2.42.2-6) ...\n",
            "Selecting previously unselected package libgvc6-plugins-gtk.\n",
            "Preparing to unpack .../5-libgvc6-plugins-gtk_2.42.2-6_amd64.deb ...\n",
            "Unpacking libgvc6-plugins-gtk (2.42.2-6) ...\n",
            "Selecting previously unselected package libgraphviz-dev:amd64.\n",
            "Preparing to unpack .../6-libgraphviz-dev_2.42.2-6_amd64.deb ...\n",
            "Unpacking libgraphviz-dev:amd64 (2.42.2-6) ...\n",
            "Selecting previously unselected package libgtk2.0-bin.\n",
            "Preparing to unpack .../7-libgtk2.0-bin_2.24.33-2ubuntu2_amd64.deb ...\n",
            "Unpacking libgtk2.0-bin (2.24.33-2ubuntu2) ...\n",
            "Selecting previously unselected package librsvg2-common:amd64.\n",
            "Preparing to unpack .../8-librsvg2-common_2.52.5+dfsg-3ubuntu0.2_amd64.deb ...\n",
            "Unpacking librsvg2-common:amd64 (2.52.5+dfsg-3ubuntu0.2) ...\n",
            "Setting up libxdot4:amd64 (2.42.2-6) ...\n",
            "Setting up librsvg2-common:amd64 (2.52.5+dfsg-3ubuntu0.2) ...\n",
            "Setting up libgtk2.0-common (2.24.33-2ubuntu2) ...\n",
            "Setting up libgtk2.0-0:amd64 (2.24.33-2ubuntu2) ...\n",
            "Setting up libgvc6-plugins-gtk (2.42.2-6) ...\n",
            "Setting up libgail18:amd64 (2.24.33-2ubuntu2) ...\n",
            "Setting up libgtk2.0-bin (2.24.33-2ubuntu2) ...\n",
            "Setting up libgail-common:amd64 (2.24.33-2ubuntu2) ...\n",
            "Setting up libgraphviz-dev:amd64 (2.42.2-6) ...\n",
            "Processing triggers for libc-bin (2.35-0ubuntu3.4) ...\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbb.so.12 is not a symbolic link\n",
            "\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbbbind_2_0.so.3 is not a symbolic link\n",
            "\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbbmalloc.so.2 is not a symbolic link\n",
            "\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbbbind.so.3 is not a symbolic link\n",
            "\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbbmalloc_proxy.so.2 is not a symbolic link\n",
            "\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbbbind_2_5.so.3 is not a symbolic link\n",
            "\n",
            "Processing triggers for man-db (2.10.2-1) ...\n",
            "Processing triggers for libgdk-pixbuf-2.0-0:amd64 (2.42.8+dfsg-1ubuntu0.2) ...\n",
            "Collecting pygraphviz\n",
            "  Downloading pygraphviz-1.11.zip (120 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m120.8/120.8 kB\u001b[0m \u001b[31m1.4 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25h  Preparing metadata (setup.py) ... \u001b[?25l\u001b[?25hdone\n",
            "Collecting diagrams\n",
            "  Downloading diagrams-0.23.4-py3-none-any.whl (24.6 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m24.6/24.6 MB\u001b[0m \u001b[31m36.2 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: graphviz<0.21.0,>=0.13.2 in /usr/local/lib/python3.10/dist-packages (from diagrams) (0.20.1)\n",
            "Requirement already satisfied: jinja2<4.0,>=2.10 in /usr/local/lib/python3.10/dist-packages (from diagrams) (3.1.2)\n",
            "Collecting typed-ast<2.0.0,>=1.5.4 (from diagrams)\n",
            "  Downloading typed_ast-1.5.5-cp310-cp310-manylinux_2_17_x86_64.manylinux2014_x86_64.whl (824 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m824.7/824.7 kB\u001b[0m \u001b[31m49.3 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: MarkupSafe>=2.0 in /usr/local/lib/python3.10/dist-packages (from jinja2<4.0,>=2.10->diagrams) (2.1.3)\n",
            "Building wheels for collected packages: pygraphviz\n",
            "  Building wheel for pygraphviz (setup.py) ... \u001b[?25l\u001b[?25hdone\n",
            "  Created wheel for pygraphviz: filename=pygraphviz-1.11-cp310-cp310-linux_x86_64.whl size=175925 sha256=8d4af8cd952f90bb0ae228f8d48a8a2778a0ddf9e5050d899074a1fb7f20950f\n",
            "  Stored in directory: /root/.cache/pip/wheels/5b/ee/36/f47a0d35664fbe1a2b5a433ae33c6ad636b00bb231f68a9aaa\n",
            "Successfully built pygraphviz\n",
            "Installing collected packages: typed-ast, pygraphviz, diagrams\n",
            "Successfully installed diagrams-0.23.4 pygraphviz-1.11 typed-ast-1.5.5\n",
            "Collecting pandapower[all]\n",
            "  Downloading pandapower-2.13.1.zip (10.8 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m10.8/10.8 MB\u001b[0m \u001b[31m35.3 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25h  Preparing metadata (setup.py) ... \u001b[?25l\u001b[?25hdone\n",
            "Requirement already satisfied: pandas>=1.0 in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (1.5.3)\n",
            "Requirement already satisfied: networkx>=2.5 in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (3.2.1)\n",
            "Requirement already satisfied: scipy in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (1.11.4)\n",
            "Requirement already satisfied: numpy in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (1.23.5)\n",
            "Requirement already satisfied: packaging in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (23.2)\n",
            "Requirement already satisfied: tqdm in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (4.66.1)\n",
            "Collecting deepdiff (from pandapower[all])\n",
            "  Downloading deepdiff-6.7.1-py3-none-any.whl (76 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m76.6/76.6 kB\u001b[0m \u001b[31m7.3 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hCollecting numpydoc (from pandapower[all])\n",
            "  Downloading numpydoc-1.6.0-py3-none-any.whl (61 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m61.7/61.7 kB\u001b[0m \u001b[31m6.3 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: sphinx in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (5.0.2)\n",
            "Collecting sphinx_rtd_theme (from pandapower[all])\n",
            "  Downloading sphinx_rtd_theme-2.0.0-py2.py3-none-any.whl (2.8 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m2.8/2.8 MB\u001b[0m \u001b[31m61.7 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: plotly in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (5.15.0)\n",
            "Requirement already satisfied: matplotlib in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (3.7.1)\n",
            "Collecting python-igraph (from pandapower[all])\n",
            "  Downloading python_igraph-0.11.3-py3-none-any.whl (9.1 kB)\n",
            "Requirement already satisfied: geopandas in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (0.13.2)\n",
            "Collecting pytest<=7.0 (from pandapower[all])\n",
            "  Downloading pytest-7.0.0-py3-none-any.whl (296 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m296.5/296.5 kB\u001b[0m \u001b[31m25.9 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hCollecting pytest-xdist (from pandapower[all])\n",
            "  Downloading pytest_xdist-3.5.0-py3-none-any.whl (42 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m42.0/42.0 kB\u001b[0m \u001b[31m4.3 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hCollecting ortools (from pandapower[all])\n",
            "  Downloading ortools-9.8.3296-cp310-cp310-manylinux_2_17_x86_64.manylinux2014_x86_64.whl (22.9 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m22.9/22.9 MB\u001b[0m \u001b[31m22.1 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hCollecting xlsxwriter (from pandapower[all])\n",
            "  Downloading XlsxWriter-3.1.9-py3-none-any.whl (154 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m154.8/154.8 kB\u001b[0m \u001b[31m13.9 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: openpyxl in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (3.1.2)\n",
            "Requirement already satisfied: cryptography in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (41.0.7)\n",
            "Requirement already satisfied: psycopg2 in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (2.9.9)\n",
            "Collecting matpowercaseframes (from pandapower[all])\n",
            "  Downloading matpowercaseframes-1.0.7-py3-none-any.whl (9.5 kB)\n",
            "Requirement already satisfied: python-dateutil>=2.8.1 in /usr/local/lib/python3.10/dist-packages (from pandas>=1.0->pandapower[all]) (2.8.2)\n",
            "Requirement already satisfied: pytz>=2020.1 in /usr/local/lib/python3.10/dist-packages (from pandas>=1.0->pandapower[all]) (2023.3.post1)\n",
            "Requirement already satisfied: attrs>=19.2.0 in /usr/local/lib/python3.10/dist-packages (from pytest<=7.0->pandapower[all]) (23.1.0)\n",
            "Requirement already satisfied: iniconfig in /usr/local/lib/python3.10/dist-packages (from pytest<=7.0->pandapower[all]) (2.0.0)\n",
            "Requirement already satisfied: pluggy<2.0,>=0.12 in /usr/local/lib/python3.10/dist-packages (from pytest<=7.0->pandapower[all]) (1.3.0)\n",
            "Collecting py>=1.8.2 (from pytest<=7.0->pandapower[all])\n",
            "  Downloading py-1.11.0-py2.py3-none-any.whl (98 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m98.7/98.7 kB\u001b[0m \u001b[31m9.1 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: tomli>=1.0.0 in /usr/local/lib/python3.10/dist-packages (from pytest<=7.0->pandapower[all]) (2.0.1)\n",
            "Requirement already satisfied: cffi>=1.12 in /usr/local/lib/python3.10/dist-packages (from cryptography->pandapower[all]) (1.16.0)\n",
            "Collecting ordered-set<4.2.0,>=4.0.2 (from deepdiff->pandapower[all])\n",
            "  Downloading ordered_set-4.1.0-py3-none-any.whl (7.6 kB)\n",
            "Requirement already satisfied: fiona>=1.8.19 in /usr/local/lib/python3.10/dist-packages (from geopandas->pandapower[all]) (1.9.5)\n",
            "Requirement already satisfied: pyproj>=3.0.1 in /usr/local/lib/python3.10/dist-packages (from geopandas->pandapower[all]) (3.6.1)\n",
            "Requirement already satisfied: shapely>=1.7.1 in /usr/local/lib/python3.10/dist-packages (from geopandas->pandapower[all]) (2.0.2)\n",
            "Requirement already satisfied: contourpy>=1.0.1 in /usr/local/lib/python3.10/dist-packages (from matplotlib->pandapower[all]) (1.2.0)\n",
            "Requirement already satisfied: cycler>=0.10 in /usr/local/lib/python3.10/dist-packages (from matplotlib->pandapower[all]) (0.12.1)\n",
            "Requirement already satisfied: fonttools>=4.22.0 in /usr/local/lib/python3.10/dist-packages (from matplotlib->pandapower[all]) (4.46.0)\n",
            "Requirement already satisfied: kiwisolver>=1.0.1 in /usr/local/lib/python3.10/dist-packages (from matplotlib->pandapower[all]) (1.4.5)\n",
            "Requirement already satisfied: pillow>=6.2.0 in /usr/local/lib/python3.10/dist-packages (from matplotlib->pandapower[all]) (9.4.0)\n",
            "Requirement already satisfied: pyparsing>=2.3.1 in /usr/local/lib/python3.10/dist-packages (from matplotlib->pandapower[all]) (3.1.1)\n",
            "Requirement already satisfied: Jinja2>=2.10 in /usr/local/lib/python3.10/dist-packages (from numpydoc->pandapower[all]) (3.1.2)\n",
            "Requirement already satisfied: tabulate>=0.8.10 in /usr/local/lib/python3.10/dist-packages (from numpydoc->pandapower[all]) (0.9.0)\n",
            "Requirement already satisfied: sphinxcontrib-applehelp in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (1.0.7)\n",
            "Requirement already satisfied: sphinxcontrib-devhelp in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (1.0.5)\n",
            "Requirement already satisfied: sphinxcontrib-jsmath in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (1.0.1)\n",
            "Requirement already satisfied: sphinxcontrib-htmlhelp>=2.0.0 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (2.0.4)\n",
            "Requirement already satisfied: sphinxcontrib-serializinghtml>=1.1.5 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (1.1.9)\n",
            "Requirement already satisfied: sphinxcontrib-qthelp in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (1.0.6)\n",
            "Requirement already satisfied: Pygments>=2.0 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (2.16.1)\n",
            "Requirement already satisfied: docutils<0.19,>=0.14 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (0.18.1)\n",
            "Requirement already satisfied: snowballstemmer>=1.1 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (2.2.0)\n",
            "Requirement already satisfied: babel>=1.3 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (2.14.0)\n",
            "Requirement already satisfied: alabaster<0.8,>=0.7 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (0.7.13)\n",
            "Requirement already satisfied: imagesize in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (1.4.1)\n",
            "Requirement already satisfied: requests>=2.5.0 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (2.31.0)\n",
            "Requirement already satisfied: et-xmlfile in /usr/local/lib/python3.10/dist-packages (from openpyxl->pandapower[all]) (1.1.0)\n",
            "Collecting absl-py>=2.0.0 (from ortools->pandapower[all])\n",
            "  Downloading absl_py-2.0.0-py3-none-any.whl (130 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m130.2/130.2 kB\u001b[0m \u001b[31m12.9 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hCollecting pandas>=1.0 (from pandapower[all])\n",
            "  Downloading pandas-2.1.4-cp310-cp310-manylinux_2_17_x86_64.manylinux2014_x86_64.whl (12.3 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m12.3/12.3 MB\u001b[0m \u001b[31m42.1 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hCollecting protobuf>=4.25.0 (from ortools->pandapower[all])\n",
            "  Downloading protobuf-4.25.1-cp37-abi3-manylinux2014_x86_64.whl (294 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m294.6/294.6 kB\u001b[0m \u001b[31m17.1 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hCollecting tzdata>=2022.1 (from pandas>=1.0->pandapower[all])\n",
            "  Downloading tzdata-2023.3-py2.py3-none-any.whl (341 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m341.8/341.8 kB\u001b[0m \u001b[31m26.5 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: tenacity>=6.2.0 in /usr/local/lib/python3.10/dist-packages (from plotly->pandapower[all]) (8.2.3)\n",
            "Collecting execnet>=1.1 (from pytest-xdist->pandapower[all])\n",
            "  Downloading execnet-2.0.2-py3-none-any.whl (37 kB)\n",
            "Collecting igraph==0.11.3 (from python-igraph->pandapower[all])\n",
            "  Downloading igraph-0.11.3-cp39-abi3-manylinux_2_17_x86_64.manylinux2014_x86_64.whl (3.3 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m3.3/3.3 MB\u001b[0m \u001b[31m51.7 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hCollecting texttable>=1.6.2 (from igraph==0.11.3->python-igraph->pandapower[all])\n",
            "  Downloading texttable-1.7.0-py2.py3-none-any.whl (10 kB)\n",
            "Collecting sphinxcontrib-jquery<5,>=4 (from sphinx_rtd_theme->pandapower[all])\n",
            "  Downloading sphinxcontrib_jquery-4.1-py2.py3-none-any.whl (121 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m121.1/121.1 kB\u001b[0m \u001b[31m10.8 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: pycparser in /usr/local/lib/python3.10/dist-packages (from cffi>=1.12->cryptography->pandapower[all]) (2.21)\n",
            "Requirement already satisfied: certifi in /usr/local/lib/python3.10/dist-packages (from fiona>=1.8.19->geopandas->pandapower[all]) (2023.11.17)\n",
            "Requirement already satisfied: click~=8.0 in /usr/local/lib/python3.10/dist-packages (from fiona>=1.8.19->geopandas->pandapower[all]) (8.1.7)\n",
            "Requirement already satisfied: click-plugins>=1.0 in /usr/local/lib/python3.10/dist-packages (from fiona>=1.8.19->geopandas->pandapower[all]) (1.1.1)\n",
            "Requirement already satisfied: cligj>=0.5 in /usr/local/lib/python3.10/dist-packages (from fiona>=1.8.19->geopandas->pandapower[all]) (0.7.2)\n",
            "Requirement already satisfied: six in /usr/local/lib/python3.10/dist-packages (from fiona>=1.8.19->geopandas->pandapower[all]) (1.16.0)\n",
            "Requirement already satisfied: setuptools in /usr/local/lib/python3.10/dist-packages (from fiona>=1.8.19->geopandas->pandapower[all]) (67.7.2)\n",
            "Requirement already satisfied: MarkupSafe>=2.0 in /usr/local/lib/python3.10/dist-packages (from Jinja2>=2.10->numpydoc->pandapower[all]) (2.1.3)\n",
            "Requirement already satisfied: charset-normalizer<4,>=2 in /usr/local/lib/python3.10/dist-packages (from requests>=2.5.0->sphinx->pandapower[all]) (3.3.2)\n",
            "Requirement already satisfied: idna<4,>=2.5 in /usr/local/lib/python3.10/dist-packages (from requests>=2.5.0->sphinx->pandapower[all]) (3.6)\n",
            "Requirement already satisfied: urllib3<3,>=1.21.1 in /usr/local/lib/python3.10/dist-packages (from requests>=2.5.0->sphinx->pandapower[all]) (2.0.7)\n",
            "Building wheels for collected packages: pandapower\n",
            "  Building wheel for pandapower (setup.py) ... \u001b[?25l\u001b[?25hdone\n",
            "  Created wheel for pandapower: filename=pandapower-2.13.1-py3-none-any.whl size=10803674 sha256=b9165632d75e093592bd5559e161fb1181e60853f51d9e66698f08714ee58d49\n",
            "  Stored in directory: /root/.cache/pip/wheels/6b/58/fb/c5c16044f0046e905e2fe55de3af6c0a43bfcc3219ed5d3af8\n",
            "Successfully built pandapower\n",
            "Installing collected packages: texttable, xlsxwriter, tzdata, py, protobuf, ordered-set, igraph, execnet, absl-py, python-igraph, pytest, pandas, deepdiff, pytest-xdist, pandapower, ortools, matpowercaseframes, sphinxcontrib-jquery, sphinx_rtd_theme, numpydoc\n",
            "  Attempting uninstall: protobuf\n",
            "    Found existing installation: protobuf 3.20.3\n",
            "    Uninstalling protobuf-3.20.3:\n",
            "      Successfully uninstalled protobuf-3.20.3\n",
            "  Attempting uninstall: absl-py\n",
            "    Found existing installation: absl-py 1.4.0\n",
            "    Uninstalling absl-py-1.4.0:\n",
            "      Successfully uninstalled absl-py-1.4.0\n",
            "  Attempting uninstall: pytest\n",
            "    Found existing installation: pytest 7.4.3\n",
            "    Uninstalling pytest-7.4.3:\n",
            "      Successfully uninstalled pytest-7.4.3\n",
            "  Attempting uninstall: pandas\n",
            "    Found existing installation: pandas 1.5.3\n",
            "    Uninstalling pandas-1.5.3:\n",
            "      Successfully uninstalled pandas-1.5.3\n",
            "\u001b[31mERROR: pip's dependency resolver does not currently take into account all the packages that are installed. This behaviour is the source of the following dependency conflicts.\n",
            "lida 0.0.10 requires fastapi, which is not installed.\n",
            "lida 0.0.10 requires kaleido, which is not installed.\n",
            "lida 0.0.10 requires python-multipart, which is not installed.\n",
            "lida 0.0.10 requires uvicorn, which is not installed.\n",
            "bigframes 0.16.0 requires pandas<2.1.4,>=1.5.0, but you have pandas 2.1.4 which is incompatible.\n",
            "google-colab 1.0.0 requires pandas==1.5.3, but you have pandas 2.1.4 which is incompatible.\n",
            "tensorboard 2.15.1 requires protobuf<4.24,>=3.19.6, but you have protobuf 4.25.1 which is incompatible.\n",
            "tensorflow-metadata 1.14.0 requires absl-py<2.0.0,>=0.9, but you have absl-py 2.0.0 which is incompatible.\n",
            "tensorflow-metadata 1.14.0 requires protobuf<4.21,>=3.20.3, but you have protobuf 4.25.1 which is incompatible.\u001b[0m\u001b[31m\n",
            "\u001b[0mSuccessfully installed absl-py-2.0.0 deepdiff-6.7.1 execnet-2.0.2 igraph-0.11.3 matpowercaseframes-1.0.7 numpydoc-1.6.0 ordered-set-4.1.0 ortools-9.8.3296 pandapower-2.13.1 pandas-2.1.4 protobuf-4.25.1 py-1.11.0 pytest-7.0.0 pytest-xdist-3.5.0 python-igraph-0.11.3 sphinx_rtd_theme-2.0.0 sphinxcontrib-jquery-4.1 texttable-1.7.0 tzdata-2023.3 xlsxwriter-3.1.9\n",
            "Requirement already satisfied: scipy in /usr/local/lib/python3.10/dist-packages (1.11.4)\n",
            "Requirement already satisfied: numpy<1.28.0,>=1.21.6 in /usr/local/lib/python3.10/dist-packages (from scipy) (1.23.5)\n",
            "Requirement already satisfied: pandapower[all] in /usr/local/lib/python3.10/dist-packages (2.13.1)\n",
            "Requirement already satisfied: pandas>=1.0 in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (2.1.4)\n",
            "Requirement already satisfied: networkx>=2.5 in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (3.2.1)\n",
            "Requirement already satisfied: scipy in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (1.11.4)\n",
            "Requirement already satisfied: numpy in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (1.23.5)\n",
            "Requirement already satisfied: packaging in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (23.2)\n",
            "Requirement already satisfied: tqdm in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (4.66.1)\n",
            "Requirement already satisfied: deepdiff in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (6.7.1)\n",
            "Requirement already satisfied: numpydoc in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (1.6.0)\n",
            "Requirement already satisfied: sphinx in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (5.0.2)\n",
            "Requirement already satisfied: sphinx-rtd-theme in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (2.0.0)\n",
            "Requirement already satisfied: plotly in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (5.15.0)\n",
            "Requirement already satisfied: matplotlib in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (3.7.1)\n",
            "Requirement already satisfied: python-igraph in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (0.11.3)\n",
            "Requirement already satisfied: geopandas in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (0.13.2)\n",
            "Requirement already satisfied: pytest<=7.0 in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (7.0.0)\n",
            "Requirement already satisfied: pytest-xdist in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (3.5.0)\n",
            "Requirement already satisfied: ortools in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (9.8.3296)\n",
            "Requirement already satisfied: xlsxwriter in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (3.1.9)\n",
            "Requirement already satisfied: openpyxl in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (3.1.2)\n",
            "Requirement already satisfied: cryptography in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (41.0.7)\n",
            "Requirement already satisfied: psycopg2 in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (2.9.9)\n",
            "Requirement already satisfied: matpowercaseframes in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (1.0.7)\n",
            "Requirement already satisfied: python-dateutil>=2.8.2 in /usr/local/lib/python3.10/dist-packages (from pandas>=1.0->pandapower[all]) (2.8.2)\n",
            "Requirement already satisfied: pytz>=2020.1 in /usr/local/lib/python3.10/dist-packages (from pandas>=1.0->pandapower[all]) (2023.3.post1)\n",
            "Requirement already satisfied: tzdata>=2022.1 in /usr/local/lib/python3.10/dist-packages (from pandas>=1.0->pandapower[all]) (2023.3)\n",
            "Requirement already satisfied: attrs>=19.2.0 in /usr/local/lib/python3.10/dist-packages (from pytest<=7.0->pandapower[all]) (23.1.0)\n",
            "Requirement already satisfied: iniconfig in /usr/local/lib/python3.10/dist-packages (from pytest<=7.0->pandapower[all]) (2.0.0)\n",
            "Requirement already satisfied: pluggy<2.0,>=0.12 in /usr/local/lib/python3.10/dist-packages (from pytest<=7.0->pandapower[all]) (1.3.0)\n",
            "Requirement already satisfied: py>=1.8.2 in /usr/local/lib/python3.10/dist-packages (from pytest<=7.0->pandapower[all]) (1.11.0)\n",
            "Requirement already satisfied: tomli>=1.0.0 in /usr/local/lib/python3.10/dist-packages (from pytest<=7.0->pandapower[all]) (2.0.1)\n",
            "Requirement already satisfied: cffi>=1.12 in /usr/local/lib/python3.10/dist-packages (from cryptography->pandapower[all]) (1.16.0)\n",
            "Requirement already satisfied: ordered-set<4.2.0,>=4.0.2 in /usr/local/lib/python3.10/dist-packages (from deepdiff->pandapower[all]) (4.1.0)\n",
            "Requirement already satisfied: fiona>=1.8.19 in /usr/local/lib/python3.10/dist-packages (from geopandas->pandapower[all]) (1.9.5)\n",
            "Requirement already satisfied: pyproj>=3.0.1 in /usr/local/lib/python3.10/dist-packages (from geopandas->pandapower[all]) (3.6.1)\n",
            "Requirement already satisfied: shapely>=1.7.1 in /usr/local/lib/python3.10/dist-packages (from geopandas->pandapower[all]) (2.0.2)\n",
            "Requirement already satisfied: contourpy>=1.0.1 in /usr/local/lib/python3.10/dist-packages (from matplotlib->pandapower[all]) (1.2.0)\n",
            "Requirement already satisfied: cycler>=0.10 in /usr/local/lib/python3.10/dist-packages (from matplotlib->pandapower[all]) (0.12.1)\n",
            "Requirement already satisfied: fonttools>=4.22.0 in /usr/local/lib/python3.10/dist-packages (from matplotlib->pandapower[all]) (4.46.0)\n",
            "Requirement already satisfied: kiwisolver>=1.0.1 in /usr/local/lib/python3.10/dist-packages (from matplotlib->pandapower[all]) (1.4.5)\n",
            "Requirement already satisfied: pillow>=6.2.0 in /usr/local/lib/python3.10/dist-packages (from matplotlib->pandapower[all]) (9.4.0)\n",
            "Requirement already satisfied: pyparsing>=2.3.1 in /usr/local/lib/python3.10/dist-packages (from matplotlib->pandapower[all]) (3.1.1)\n",
            "Requirement already satisfied: Jinja2>=2.10 in /usr/local/lib/python3.10/dist-packages (from numpydoc->pandapower[all]) (3.1.2)\n",
            "Requirement already satisfied: tabulate>=0.8.10 in /usr/local/lib/python3.10/dist-packages (from numpydoc->pandapower[all]) (0.9.0)\n",
            "Requirement already satisfied: sphinxcontrib-applehelp in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (1.0.7)\n",
            "Requirement already satisfied: sphinxcontrib-devhelp in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (1.0.5)\n",
            "Requirement already satisfied: sphinxcontrib-jsmath in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (1.0.1)\n",
            "Requirement already satisfied: sphinxcontrib-htmlhelp>=2.0.0 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (2.0.4)\n",
            "Requirement already satisfied: sphinxcontrib-serializinghtml>=1.1.5 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (1.1.9)\n",
            "Requirement already satisfied: sphinxcontrib-qthelp in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (1.0.6)\n",
            "Requirement already satisfied: Pygments>=2.0 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (2.16.1)\n",
            "Requirement already satisfied: docutils<0.19,>=0.14 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (0.18.1)\n",
            "Requirement already satisfied: snowballstemmer>=1.1 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (2.2.0)\n",
            "Requirement already satisfied: babel>=1.3 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (2.14.0)\n",
            "Requirement already satisfied: alabaster<0.8,>=0.7 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (0.7.13)\n",
            "Requirement already satisfied: imagesize in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (1.4.1)\n",
            "Requirement already satisfied: requests>=2.5.0 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (2.31.0)\n",
            "Requirement already satisfied: et-xmlfile in /usr/local/lib/python3.10/dist-packages (from openpyxl->pandapower[all]) (1.1.0)\n",
            "Requirement already satisfied: absl-py>=2.0.0 in /usr/local/lib/python3.10/dist-packages (from ortools->pandapower[all]) (2.0.0)\n",
            "Requirement already satisfied: protobuf>=4.25.0 in /usr/local/lib/python3.10/dist-packages (from ortools->pandapower[all]) (4.25.1)\n",
            "Requirement already satisfied: tenacity>=6.2.0 in /usr/local/lib/python3.10/dist-packages (from plotly->pandapower[all]) (8.2.3)\n",
            "Requirement already satisfied: execnet>=1.1 in /usr/local/lib/python3.10/dist-packages (from pytest-xdist->pandapower[all]) (2.0.2)\n",
            "Requirement already satisfied: igraph==0.11.3 in /usr/local/lib/python3.10/dist-packages (from python-igraph->pandapower[all]) (0.11.3)\n",
            "Requirement already satisfied: texttable>=1.6.2 in /usr/local/lib/python3.10/dist-packages (from igraph==0.11.3->python-igraph->pandapower[all]) (1.7.0)\n",
            "Requirement already satisfied: sphinxcontrib-jquery<5,>=4 in /usr/local/lib/python3.10/dist-packages (from sphinx-rtd-theme->pandapower[all]) (4.1)\n",
            "Requirement already satisfied: pycparser in /usr/local/lib/python3.10/dist-packages (from cffi>=1.12->cryptography->pandapower[all]) (2.21)\n",
            "Requirement already satisfied: certifi in /usr/local/lib/python3.10/dist-packages (from fiona>=1.8.19->geopandas->pandapower[all]) (2023.11.17)\n",
            "Requirement already satisfied: click~=8.0 in /usr/local/lib/python3.10/dist-packages (from fiona>=1.8.19->geopandas->pandapower[all]) (8.1.7)\n",
            "Requirement already satisfied: click-plugins>=1.0 in /usr/local/lib/python3.10/dist-packages (from fiona>=1.8.19->geopandas->pandapower[all]) (1.1.1)\n",
            "Requirement already satisfied: cligj>=0.5 in /usr/local/lib/python3.10/dist-packages (from fiona>=1.8.19->geopandas->pandapower[all]) (0.7.2)\n",
            "Requirement already satisfied: six in /usr/local/lib/python3.10/dist-packages (from fiona>=1.8.19->geopandas->pandapower[all]) (1.16.0)\n",
            "Requirement already satisfied: setuptools in /usr/local/lib/python3.10/dist-packages (from fiona>=1.8.19->geopandas->pandapower[all]) (67.7.2)\n",
            "Requirement already satisfied: MarkupSafe>=2.0 in /usr/local/lib/python3.10/dist-packages (from Jinja2>=2.10->numpydoc->pandapower[all]) (2.1.3)\n",
            "Requirement already satisfied: charset-normalizer<4,>=2 in /usr/local/lib/python3.10/dist-packages (from requests>=2.5.0->sphinx->pandapower[all]) (3.3.2)\n",
            "Requirement already satisfied: idna<4,>=2.5 in /usr/local/lib/python3.10/dist-packages (from requests>=2.5.0->sphinx->pandapower[all]) (3.6)\n",
            "Requirement already satisfied: urllib3<3,>=1.21.1 in /usr/local/lib/python3.10/dist-packages (from requests>=2.5.0->sphinx->pandapower[all]) (2.0.7)\n",
            "Selecting previously unselected package libsuitesparseconfig5:amd64.\n",
            "(Reading database ... 121817 files and directories currently installed.)\n",
            "Preparing to unpack .../libsuitesparseconfig5_1%3a5.10.1+dfsg-4build1_amd64.deb ...\n",
            "Unpacking libsuitesparseconfig5:amd64 (1:5.10.1+dfsg-4build1) ...\n",
            "Selecting previously unselected package libamd2:amd64.\n",
            "Preparing to unpack .../libamd2_1%3a5.10.1+dfsg-4build1_amd64.deb ...\n",
            "Unpacking libamd2:amd64 (1:5.10.1+dfsg-4build1) ...\n",
            "Selecting previously unselected package libcolamd2:amd64.\n",
            "Preparing to unpack .../libcolamd2_1%3a5.10.1+dfsg-4build1_amd64.deb ...\n",
            "Unpacking libcolamd2:amd64 (1:5.10.1+dfsg-4build1) ...\n",
            "Selecting previously unselected package libglpk40:amd64.\n",
            "Preparing to unpack .../libglpk40_5.0-1_amd64.deb ...\n",
            "Unpacking libglpk40:amd64 (5.0-1) ...\n",
            "Selecting previously unselected package glpk-utils.\n",
            "Preparing to unpack .../glpk-utils_5.0-1_amd64.deb ...\n",
            "Unpacking glpk-utils (5.0-1) ...\n",
            "Setting up libsuitesparseconfig5:amd64 (1:5.10.1+dfsg-4build1) ...\n",
            "Setting up libamd2:amd64 (1:5.10.1+dfsg-4build1) ...\n",
            "Setting up libcolamd2:amd64 (1:5.10.1+dfsg-4build1) ...\n",
            "Setting up libglpk40:amd64 (5.0-1) ...\n",
            "Setting up glpk-utils (5.0-1) ...\n",
            "Processing triggers for man-db (2.10.2-1) ...\n",
            "Processing triggers for libc-bin (2.35-0ubuntu3.4) ...\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbb.so.12 is not a symbolic link\n",
            "\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbbbind_2_0.so.3 is not a symbolic link\n",
            "\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbbmalloc.so.2 is not a symbolic link\n",
            "\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbbbind.so.3 is not a symbolic link\n",
            "\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbbmalloc_proxy.so.2 is not a symbolic link\n",
            "\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbbbind_2_5.so.3 is not a symbolic link\n",
            "\n",
            "Collecting cplex\n",
            "  Downloading cplex-22.1.1.0-cp310-cp310-manylinux1_x86_64.whl (44.2 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m44.2/44.2 MB\u001b[0m \u001b[31m14.7 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hInstalling collected packages: cplex\n",
            "Successfully installed cplex-22.1.1.0\n",
            "Requirement already satisfied: cvxpy[mosek] in /usr/local/lib/python3.10/dist-packages (1.3.2)\n",
            "Requirement already satisfied: osqp>=0.4.1 in /usr/local/lib/python3.10/dist-packages (from cvxpy[mosek]) (0.6.2.post8)\n",
            "Requirement already satisfied: ecos>=2 in /usr/local/lib/python3.10/dist-packages (from cvxpy[mosek]) (2.0.12)\n",
            "Requirement already satisfied: scs>=1.1.6 in /usr/local/lib/python3.10/dist-packages (from cvxpy[mosek]) (3.2.4.post1)\n",
            "Requirement already satisfied: numpy>=1.15 in /usr/local/lib/python3.10/dist-packages (from cvxpy[mosek]) (1.23.5)\n",
            "Requirement already satisfied: scipy>=1.1.0 in /usr/local/lib/python3.10/dist-packages (from cvxpy[mosek]) (1.11.4)\n",
            "Requirement already satisfied: setuptools>65.5.1 in /usr/local/lib/python3.10/dist-packages (from cvxpy[mosek]) (67.7.2)\n",
            "Collecting Mosek (from cvxpy[mosek])\n",
            "  Downloading Mosek-10.1.21-cp37-abi3-manylinux2014_x86_64.whl (14.9 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m14.9/14.9 MB\u001b[0m \u001b[31m38.6 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: qdldl in /usr/local/lib/python3.10/dist-packages (from osqp>=0.4.1->cvxpy[mosek]) (0.1.7.post0)\n",
            "Installing collected packages: Mosek\n",
            "Successfully installed Mosek-10.1.21\n",
            "Selecting previously unselected package coinor-libcoinutils3v5:amd64.\n",
            "(Reading database ... 122020 files and directories currently installed.)\n",
            "Preparing to unpack .../0-coinor-libcoinutils3v5_2.11.4+repack1-2_amd64.deb ...\n",
            "Unpacking coinor-libcoinutils3v5:amd64 (2.11.4+repack1-2) ...\n",
            "Selecting previously unselected package coinor-libosi1v5:amd64.\n",
            "Preparing to unpack .../1-coinor-libosi1v5_0.108.6+repack1-2_amd64.deb ...\n",
            "Unpacking coinor-libosi1v5:amd64 (0.108.6+repack1-2) ...\n",
            "Selecting previously unselected package coinor-libclp1.\n",
            "Preparing to unpack .../2-coinor-libclp1_1.17.5+repack1-1_amd64.deb ...\n",
            "Unpacking coinor-libclp1 (1.17.5+repack1-1) ...\n",
            "Selecting previously unselected package coinor-libcgl1:amd64.\n",
            "Preparing to unpack .../3-coinor-libcgl1_0.60.3+repack1-3_amd64.deb ...\n",
            "Unpacking coinor-libcgl1:amd64 (0.60.3+repack1-3) ...\n",
            "Selecting previously unselected package coinor-libcbc3:amd64.\n",
            "Preparing to unpack .../4-coinor-libcbc3_2.10.7+ds1-1_amd64.deb ...\n",
            "Unpacking coinor-libcbc3:amd64 (2.10.7+ds1-1) ...\n",
            "Selecting previously unselected package coinor-cbc.\n",
            "Preparing to unpack .../5-coinor-cbc_2.10.7+ds1-1_amd64.deb ...\n",
            "Unpacking coinor-cbc (2.10.7+ds1-1) ...\n",
            "Setting up coinor-libcoinutils3v5:amd64 (2.11.4+repack1-2) ...\n",
            "Setting up coinor-libosi1v5:amd64 (0.108.6+repack1-2) ...\n",
            "Setting up coinor-libclp1 (1.17.5+repack1-1) ...\n",
            "Setting up coinor-libcgl1:amd64 (0.60.3+repack1-3) ...\n",
            "Setting up coinor-libcbc3:amd64 (2.10.7+ds1-1) ...\n",
            "Setting up coinor-cbc (2.10.7+ds1-1) ...\n",
            "Processing triggers for man-db (2.10.2-1) ...\n",
            "Processing triggers for libc-bin (2.35-0ubuntu3.4) ...\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbb.so.12 is not a symbolic link\n",
            "\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbbbind_2_0.so.3 is not a symbolic link\n",
            "\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbbmalloc.so.2 is not a symbolic link\n",
            "\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbbbind.so.3 is not a symbolic link\n",
            "\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbbmalloc_proxy.so.2 is not a symbolic link\n",
            "\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbbbind_2_5.so.3 is not a symbolic link\n",
            "\n",
            "Collecting gurobipy\n",
            "  Downloading gurobipy-11.0.0-cp310-cp310-manylinux2014_x86_64.manylinux_2_17_x86_64.whl (13.4 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m13.4/13.4 MB\u001b[0m \u001b[31m44.4 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hInstalling collected packages: gurobipy\n",
            "Successfully installed gurobipy-11.0.0\n",
            "Requirement already satisfied: scipy in /usr/local/lib/python3.10/dist-packages (1.11.4)\n",
            "Requirement already satisfied: numpy<1.28.0,>=1.21.6 in /usr/local/lib/python3.10/dist-packages (from scipy) (1.23.5)\n",
            "Requirement already satisfied: pydot in /usr/local/lib/python3.10/dist-packages (1.4.2)\n",
            "Requirement already satisfied: graphviz in /usr/local/lib/python3.10/dist-packages (0.20.1)\n",
            "Requirement already satisfied: pyparsing>=2.1.4 in /usr/local/lib/python3.10/dist-packages (from pydot) (3.1.1)\n",
            "Requirement already satisfied: plotly in /usr/local/lib/python3.10/dist-packages (5.15.0)\n",
            "Requirement already satisfied: tenacity>=6.2.0 in /usr/local/lib/python3.10/dist-packages (from plotly) (8.2.3)\n",
            "Requirement already satisfied: packaging in /usr/local/lib/python3.10/dist-packages (from plotly) (23.2)\n",
            "Requirement already satisfied: numba in /usr/local/lib/python3.10/dist-packages (0.58.1)\n",
            "Requirement already satisfied: llvmlite<0.42,>=0.41.0dev0 in /usr/local/lib/python3.10/dist-packages (from numba) (0.41.1)\n",
            "Requirement already satisfied: numpy<1.27,>=1.22 in /usr/local/lib/python3.10/dist-packages (from numba) (1.23.5)\n"
          ]
        }
      ],
      "source": [
        "!apt-get install -y graphviz libgraphviz-dev #data viz\n",
        "!pip install pygraphviz diagrams # diagrams\n",
        "!pip install pandapower[\"all\"] #data\n",
        "! pip install scipy\n",
        "!pip install pandapower[\"all\"] #data\n",
        "!apt-get install -y -qq glpk-utils #solver\n",
        "! pip install cplex #SDP\n",
        "! pip install cvxpy[mosek] #(SDP/CP)\n",
        "!apt-get install -y -qq coinor-cbc #interior poit method\n",
        "! pip install gurobipy #gurobi (MILP)\n",
        "! pip install scipy #transform .m to .pp\n",
        "!pip install pydot graphviz # for HG\n",
        "! pip install plotly #cute plots\n",
        "! pip install numba #Need for PP pandapower"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 7,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "fUOjtyYovJ9w",
        "outputId": "213a2af0-e27e-46be-cfc1-d5992403023c"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Set parameter WLSAccessID\n",
            "Set parameter WLSSecret\n",
            "Set parameter LicenseID to value 2433683\n",
            "Academic license 2433683 - for non-commercial use only - registered to di___@andrew.cmu.edu\n"
          ]
        }
      ],
      "source": [
        "import gurobipy as gp\n",
        "# Create an environment with WLS license\n",
        "params = {\n",
        "\"WLSACCESSID\":'e83c1bc6-676d-4c3d-8bc2-0eb322fed75d',\n",
        "\"WLSSECRET\":'96a3a8df-eefa-4bb0-9d82-13d1febddec3',\n",
        "\"LICENSEID\":2433683,\n",
        "}\n",
        "\n",
        "env = gp.Env(params=params)"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "G31dFCumobpq"
      },
      "source": [
        "## Reading from already calculated clusters"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 10,
      "metadata": {
        "id": "h7sz9qcKob7b"
      },
      "outputs": [],
      "source": [
        "import pandas as pd\n",
        "cluster_medians_solar = pd.read_csv('/content/drive/MyDrive/Diana Vieira Fernandes - Work folder/Qual A/Data/cluster_medians_solar.csv', header=0, sep=',')\n",
        "cluster_medians = pd.read_csv('/content/drive/MyDrive/Diana Vieira Fernandes - Work folder/Qual A/Data/cluster_medians.csv', header=0, sep=',')\n",
        "cluster_medians_com = pd.read_csv('/content/drive/MyDrive/Diana Vieira Fernandes - Work folder/Qual A/Data/cluster_medians_com.csv', header=0, sep=',')"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "L_810q7B45YY"
      },
      "source": [
        "## Network"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 9,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 617
        },
        "id": "rtCX2nyQy828",
        "outputId": "754c90fd-5e0a-48b5-b197-f014aab5c957"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/html": [
              "<html>\n",
              "<head><meta charset=\"utf-8\" /></head>\n",
              "<body>\n",
              "    <div>            <script src=\"https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js?config=TeX-AMS-MML_SVG\"></script><script type=\"text/javascript\">if (window.MathJax && window.MathJax.Hub && window.MathJax.Hub.Config) {window.MathJax.Hub.Config({SVG: {font: \"STIX-Web\"}});}</script>                <script type=\"text/javascript\">window.PlotlyConfig = {MathJaxConfig: 'local'};</script>\n",
              "        <script charset=\"utf-8\" src=\"https://cdn.plot.ly/plotly-2.24.1.min.js\"></script>                <div id=\"f3037ff6-f803-44f4-a97e-96273781d934\" class=\"plotly-graph-div\" style=\"height:600px; width:800px;\"></div>            <script type=\"text/javascript\">                                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"f3037ff6-f803-44f4-a97e-96273781d934\")) {                    Plotly.newPlot(                        \"f3037ff6-f803-44f4-a97e-96273781d934\",                        [{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":true,\"text\":\"Line R1-R2\",\"x\":[-1.4583333333000001,-1.4583333333000001,-1.4583333333000001],\"y\":[2,2.5,3],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R2-R3\",\"x\":[-1.4583333333000001,-1.4583333333000001,-1.4583333333000001],\"y\":[3,3.5,4],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R3-R4\",\"x\":[-1.4583333333000001,-1.7083333333000001,-1.9583333333000001],\"y\":[4,4.5,5],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R4-R5\",\"x\":[-1.9583333333000001,-2.3333333333,-2.7083333333],\"y\":[5,5.5,6],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R5-R6\",\"x\":[-2.7083333333,-2.7083333333,-2.7083333333],\"y\":[6,6.5,7],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R6-R7\",\"x\":[-2.7083333333,-2.9583333333,-3.2083333333],\"y\":[7,7.5,8],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R7-R8\",\"x\":[-3.2083333333,-3.2083333333,-3.2083333333],\"y\":[8,8.5,9],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R8-R9\",\"x\":[-3.2083333333,-3.2083333333,-3.2083333333],\"y\":[9,9.5,10],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R9-R10\",\"x\":[-3.2083333333,-3.4583333333,-3.7083333333],\"y\":[10,10.5,11],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R3-R11\",\"x\":[-1.4583333333000001,-1.2083333333000001,-0.9583333333],\"y\":[4,4.5,5],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R4-R12\",\"x\":[-1.9583333333000001,-1.5833333333000001,-1.2083333333],\"y\":[5,5.5,6],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R12-R13\",\"x\":[-1.2083333333,-1.2083333333,-1.2083333333],\"y\":[6,6.5,7],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R13-R14\",\"x\":[-1.2083333333,-1.2083333333,-1.2083333333],\"y\":[7,7.5,8],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R14-R15\",\"x\":[-1.2083333333,-1.2083333333,-1.2083333333],\"y\":[8,8.5,9],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R6-R16\",\"x\":[-2.7083333333,-2.4583333333,-2.2083333333],\"y\":[7,7.5,8],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R9-R17\",\"x\":[-3.2083333333,-2.9583333333,-2.7083333333],\"y\":[10,10.5,11],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R10-R18\",\"x\":[-3.7083333333,-3.7083333333,-3.7083333333],\"y\":[11,11.5,12],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line I1-I2\",\"x\":[0.2,0.2,0.2],\"y\":[2,2.5,3],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C1-C2\",\"x\":[1.9166666667,1.9166666667,1.9166666667],\"y\":[2,2.5,3],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C2-C3\",\"x\":[1.9166666667,1.9166666667,1.9166666667],\"y\":[3,3.5,4],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C3-C4\",\"x\":[1.9166666667,1.2291666667,0.5416666667],\"y\":[4,4.5,5],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C4-C5\",\"x\":[0.5416666667,0.5416666667,0.5416666667],\"y\":[5,5.5,6],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C5-C6\",\"x\":[0.5416666667,0.16666666669999997,-0.2083333333],\"y\":[6,6.5,7],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C6-C7\",\"x\":[-0.2083333333,-0.2083333333,-0.2083333333],\"y\":[7,7.5,8],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C7-C8\",\"x\":[-0.2083333333,-0.2083333333,-0.2083333333],\"y\":[8,8.5,9],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C8-C9\",\"x\":[-0.2083333333,-0.45833333330000003,-0.7083333333],\"y\":[9,9.5,10],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C3-C10\",\"x\":[1.9166666667,2.6041666667,3.2916666667],\"y\":[4,4.5,5],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C10-C11\",\"x\":[3.2916666667,3.0416666667000003,2.7916666667000003],\"y\":[5,5.5,6],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C11-C12\",\"x\":[2.7916666667000003,2.5416666667000003,2.2916666667],\"y\":[6,6.5,7],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C11-C13\",\"x\":[2.7916666667000003,3.0416666667000003,3.2916666667],\"y\":[6,6.5,7],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C10-C14\",\"x\":[3.2916666667,3.5416666667000003,3.7916666667000003],\"y\":[5,5.5,6],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C5-C15\",\"x\":[0.5416666667,0.9166666667000001,1.2916666667],\"y\":[6,6.5,7],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C15-C16\",\"x\":[1.2916666667,1.0416666667,0.7916666667000001],\"y\":[7,7.5,8],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C15-C17\",\"x\":[1.2916666667,1.5416666667,1.7916666667],\"y\":[7,7.5,8],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C16-C18\",\"x\":[0.7916666667000001,0.7916666667000001,0.7916666667000001],\"y\":[8,8.5,9],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C8-C19\",\"x\":[-0.2083333333,0.04166666670000001,0.2916666667],\"y\":[9,9.5,10],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C9-C20\",\"x\":[-0.7083333333,-0.7083333333,-0.7083333333],\"y\":[10,10.5,11],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"marker\":{\"color\":\"rgb(87, 211, 219)\",\"size\":1,\"symbol\":\"circle\"},\"mode\":\"markers\",\"name\":\"edge_center\",\"showlegend\":false,\"x\":[-1.4583333333000001],\"y\":[2.5],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"2W transformers\",\"line\":{\"color\":\"rgb(128, 128, 128)\",\"width\":4},\"mode\":\"lines\",\"name\":\"2W transformers\",\"showlegend\":true,\"text\":\"Trafo R0-R1\",\"x\":[0.2,-0.6291666666500001,-1.4583333333000001],\"y\":[1,1.5,2],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"2W transformers\",\"line\":{\"color\":\"rgb(128, 128, 128)\",\"width\":4},\"mode\":\"lines\",\"name\":\"2W transformers\",\"showlegend\":false,\"text\":\"Trafo I0-I1\",\"x\":[0.2,0.2,0.2],\"y\":[1,1.5,2],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"2W transformers\",\"line\":{\"color\":\"rgb(128, 128, 128)\",\"width\":4},\"mode\":\"lines\",\"name\":\"2W transformers\",\"showlegend\":false,\"text\":\"Trafo C0-C1\",\"x\":[0.2,1.05833333335,1.9166666667],\"y\":[1,1.5,2],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"2W transformers\",\"marker\":{\"color\":\"rgb(128, 128, 128)\",\"size\":1,\"symbol\":\"circle\"},\"mode\":\"markers\",\"name\":\"edge_center\",\"showlegend\":false,\"x\":[-0.6291666666500001],\"y\":[1.5],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"20.0 kV\",\"marker\":{\"color\":\"rgb(219, 95, 87)\",\"size\":10,\"symbol\":\"circle\"},\"mode\":\"markers\",\"name\":\"buses 20.0 kV\",\"text\":[\"Bus 0\",\"Bus R0\",\"Bus I0\",\"Bus C0\"],\"x\":[0.2,0.2,0.2,0.2],\"y\":[1,1,1,1],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"marker\":{\"color\":\"rgb(87, 211, 219)\",\"size\":10,\"symbol\":\"circle\"},\"mode\":\"markers\",\"name\":\"buses 0.4 kV\",\"text\":[\"Bus R1\",\"Bus R2\",\"Bus R3\",\"Bus R4\",\"Bus R5\",\"Bus R6\",\"Bus R7\",\"Bus R8\",\"Bus R9\",\"Bus R10\",\"Bus R11\",\"Bus R12\",\"Bus R13\",\"Bus R14\",\"Bus R15\",\"Bus R16\",\"Bus R17\",\"Bus R18\",\"Bus I1\",\"Bus I2\",\"Bus C1\",\"Bus C2\",\"Bus C3\",\"Bus C4\",\"Bus C5\",\"Bus C6\",\"Bus C7\",\"Bus C8\",\"Bus C9\",\"Bus C10\",\"Bus C11\",\"Bus C12\",\"Bus C13\",\"Bus C14\",\"Bus C15\",\"Bus C16\",\"Bus C17\",\"Bus C18\",\"Bus C19\",\"Bus C20\"],\"x\":[-1.4583333333000001,-1.4583333333000001,-1.4583333333000001,-1.9583333333000001,-2.7083333333,-2.7083333333,-3.2083333333,-3.2083333333,-3.2083333333,-3.7083333333,-0.9583333333,-1.2083333333,-1.2083333333,-1.2083333333,-1.2083333333,-2.2083333333,-2.7083333333,-3.7083333333,0.2,0.2,1.9166666667,1.9166666667,1.9166666667,0.5416666667,0.5416666667,-0.2083333333,-0.2083333333,-0.2083333333,-0.7083333333,3.2916666667,2.7916666667000003,2.2916666667,3.2916666667,3.7916666667000003,1.2916666667,0.7916666667000001,1.7916666667,0.7916666667000001,0.2916666667,-0.7083333333],\"y\":[2,3,4,5,6,7,8,9,10,11,5,6,7,8,9,8,11,12,2,3,2,3,4,5,6,7,8,9,10,5,6,7,7,6,7,8,8,9,10,11],\"type\":\"scatter\"}],                        {\"autosize\":true,\"hovermode\":\"closest\",\"legend\":{\"itemsizing\":\"constant\"},\"margin\":{\"b\":5,\"l\":5,\"r\":5,\"t\":5},\"showlegend\":true,\"title\":{\"font\":{\"size\":16}},\"xaxis\":{\"showgrid\":false,\"showticklabels\":false,\"zeroline\":false},\"yaxis\":{\"showgrid\":false,\"showticklabels\":false,\"zeroline\":false},\"template\":{\"data\":{\"histogram2dcontour\":[{\"type\":\"histogram2dcontour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"choropleth\":[{\"type\":\"choropleth\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"histogram2d\":[{\"type\":\"histogram2d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmap\":[{\"type\":\"heatmap\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmapgl\":[{\"type\":\"heatmapgl\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"contourcarpet\":[{\"type\":\"contourcarpet\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"contour\":[{\"type\":\"contour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"surface\":[{\"type\":\"surface\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"mesh3d\":[{\"type\":\"mesh3d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"scatter\":[{\"fillpattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2},\"type\":\"scatter\"}],\"parcoords\":[{\"type\":\"parcoords\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolargl\":[{\"type\":\"scatterpolargl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"scattergeo\":[{\"type\":\"scattergeo\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolar\":[{\"type\":\"scatterpolar\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"scattergl\":[{\"type\":\"scattergl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatter3d\":[{\"type\":\"scatter3d\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattermapbox\":[{\"type\":\"scattermapbox\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterternary\":[{\"type\":\"scatterternary\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattercarpet\":[{\"type\":\"scattercarpet\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}]},\"layout\":{\"autotypenumbers\":\"strict\",\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"hovermode\":\"closest\",\"hoverlabel\":{\"align\":\"left\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"bgcolor\":\"#E5ECF6\",\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"ternary\":{\"bgcolor\":\"#E5ECF6\",\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]]},\"xaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"yaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"geo\":{\"bgcolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"subunitcolor\":\"white\",\"showland\":true,\"showlakes\":true,\"lakecolor\":\"white\"},\"title\":{\"x\":0.05},\"mapbox\":{\"style\":\"light\"}}},\"width\":800,\"height\":600},                        {\"responsive\": true}                    ).then(function(){\n",
              "                            \n",
              "var gd = document.getElementById('f3037ff6-f803-44f4-a97e-96273781d934');\n",
              "var x = new MutationObserver(function (mutations, observer) {{\n",
              "        var display = window.getComputedStyle(gd).display;\n",
              "        if (!display || display === 'none') {{\n",
              "            console.log([gd, 'removed!']);\n",
              "            Plotly.purge(gd);\n",
              "            observer.disconnect();\n",
              "        }}\n",
              "}});\n",
              "\n",
              "// Listen for the removal of the full notebook cells\n",
              "var notebookContainer = gd.closest('#notebook-container');\n",
              "if (notebookContainer) {{\n",
              "    x.observe(notebookContainer, {childList: true});\n",
              "}}\n",
              "\n",
              "// Listen for the clearing of the current output cell\n",
              "var outputEl = gd.closest('.output');\n",
              "if (outputEl) {{\n",
              "    x.observe(outputEl, {childList: true});\n",
              "}}\n",
              "\n",
              "                        })                };                            </script>        </div>\n",
              "</body>\n",
              "</html>"
            ]
          },
          "metadata": {}
        }
      ],
      "source": [
        "import pandapower as pp\n",
        "import pandapower.networks as pn\n",
        "from pandapower.plotting.plotly import vlevel_plotly\n",
        "\n",
        "net = pn.create_cigre_network_lv()\n",
        "\n",
        "#net = pp.networks.create_synthetic_voltage_control_lv_network(network_class='village_1')\n",
        "net.name = \"cigre network lv\"\n",
        "fig = vlevel_plotly(net)\n",
        "fig.update_layout(width=800, height=600)\n",
        "fig.show()\n",
        "\n",
        "# Number of buses\n",
        "n_buses = len(net.bus)"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 11,
      "metadata": {
        "id": "N6QyCpqDnhpQ"
      },
      "outputs": [],
      "source": [
        "import pandapower as pp\n",
        "import pandapower.networks as nw\n",
        "import pandapower.plotting as plot\n",
        "import networkx as nx\n",
        "import numpy as np\n",
        "from scipy.sparse import csr_matrix\n",
        "\n",
        "# Create a graph from the network\n",
        "graph = pp.topology.create_nxgraph(net)\n",
        "\n",
        "# Remove all loads and generations\n",
        "net.load.drop(net.load.index, inplace=True)\n",
        "net.sgen.drop(net.sgen.index, inplace=True)\n",
        "net.gen.drop(net.gen.index, inplace=True)\n",
        "\n",
        "# Transpose the DataFrame\n",
        "transposed_df = cluster_medians.T\n",
        "# Take just the first row (hour 11 for now)\n",
        "first_row = transposed_df.iloc[:, 11]\n",
        "#Removing previous values\n",
        "net.load.drop(net.load.index, inplace=True)\n",
        "\n",
        "# Find extreme buses (logic is that loads and sgen will be here....)\n",
        "extreme_buses = [node for node, degree in graph.degree() if degree == 1]\n",
        "extreme_buses\n",
        "\n",
        "# set loads on these\n",
        "for bus in extreme_buses:\n",
        "    #load = first_row.get(bus, 0)\n",
        "    load = first_row.iloc[1]\n",
        "    q_value = np.abs(load * np.tan(np.arccos(0.99)))\n",
        "    pp.create_load(net, bus=bus, p_mw=load/1e3,q_mvar=q_value/1e3) #recall that values are in MW\n",
        "\n",
        "# Calculate 50% of the extreme buses\n",
        "num_to_add = int(len(extreme_buses) * 0.5)\n",
        "\n",
        "# Randomly select 50% of the extreme buses\n",
        "np.random.shuffle(extreme_buses)\n",
        "selected_buses = extreme_buses[:num_to_add]\n",
        "\n",
        "#Removing previous values\n",
        "net.sgen.drop(net.sgen.index, inplace=True)\n",
        "\n",
        "# Transpose the DataFrame for solar data\n",
        "transposed_df_solar = cluster_medians_solar.T\n",
        "\n",
        "# Take just the first row (hour 11 for now)\n",
        "first_row_solar = transposed_df_solar.iloc[:, 11]\n",
        "\n",
        "# Add sgens to the selected buses using solar data\n",
        "for bus in selected_buses:\n",
        "    #solar_value = first_row_solar[1] #1st cluster\n",
        "    solar_value = first_row_solar.iloc[1]\n",
        "    q_value = np.abs(solar_value * np.tan(np.arccos(0.99)))\n",
        "    pp.create_sgen(net, bus=bus, p_mw=solar_value/1e3, q_mvar=q_value/1e3) #recall that values are in MW"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 12,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "ps6V_Qb4Uy3r",
        "outputId": "e5d692de-7426-4d60-aa56-4736afd70abd"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stderr",
          "text": [
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n"
          ]
        }
      ],
      "source": [
        "# Run the power flow\n",
        "pp.rundcpp(net, numba=False) #DC"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 13,
      "metadata": {
        "id": "TbYXA0JLK01m"
      },
      "outputs": [],
      "source": [
        "#Ybus = net[\"_ppc\"]['internal']['Ybus'].todense()\n",
        "#print(Ybus.shape)"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 14,
      "metadata": {
        "id": "lJoOmE3LryI3"
      },
      "outputs": [],
      "source": [
        "import copy\n",
        "\n",
        "def update_network_for_hour(net, medians_df, median_solar_df, hour):\n",
        "    transposed_loads_df = cluster_medians[['Cluster_0']]\n",
        "    transposed_solar_df = cluster_medians_solar[['Cluster_0']]\n",
        "\n",
        "    if hour >= len(transposed_loads_df) or hour >= len(transposed_solar_df):\n",
        "        print(\"Hour index out of bounds.\")\n",
        "        return\n",
        "\n",
        "    load_for_hour = transposed_loads_df.iloc[hour, 0]\n",
        "    solar_for_hour = transposed_solar_df.iloc[hour, 0]\n",
        "\n",
        "    net.load.drop(net.load.index, inplace=True)\n",
        "    net.sgen.drop(net.sgen.index, inplace=True)\n",
        "\n",
        "    graph = pp.topology.create_nxgraph(net)\n",
        "    extreme_buses = [node for node, degree in graph.degree() if degree == 1]\n",
        "\n",
        "    for bus in extreme_buses:\n",
        "        load = load_for_hour  # Assuming each bus will have the same load for the hour\n",
        "        q_value = np.abs(load * np.tan(np.arccos(0.99)))\n",
        "        pp.create_load(net, bus=int(bus), p_mw=load/1e3, q_mvar=q_value/1e3)\n",
        "\n",
        "    np.random.shuffle(extreme_buses)\n",
        "    selected_buses = extreme_buses[:int(len(extreme_buses) * 0.5)] #50% with sgen\n",
        "\n",
        "    for bus in selected_buses:\n",
        "        solar_value = solar_for_hour  # Assuming each bus will have the same solar value for the hour\n",
        "        q_value = np.abs(solar_value * np.tan(np.arccos(0.99)))\n",
        "        pp.create_sgen(net, bus=bus, p_mw=solar_value/1e3, q_mvar=q_value/1e3)\n",
        "\n",
        "# Initialize a list to store network states for each hour\n",
        "all_nets = []\n",
        "\n",
        "# Generate networks for each hour\n",
        "for hour in range(24):\n",
        "    # Create a deep copy of the network object for this hour\n",
        "    net_copy = copy.deepcopy(net)\n",
        "\n",
        "    # Update the network for the current hour\n",
        "    update_network_for_hour(net_copy, cluster_medians, cluster_medians_solar, hour)\n",
        "\n",
        "    # Store the network for this hour\n",
        "    all_nets.append(net_copy)\n"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "O1JCNMlN7zu_"
      },
      "source": [
        "## Elements (Ybus and Capacity)"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "yx3WxthhNbAA"
      },
      "source": [
        "## adjacency matrix"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 15,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "nkulQOQnBOH0",
        "outputId": "7aee9c1a-90b4-440b-c6d2-934478617afe"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stderr",
          "text": [
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n"
          ]
        }
      ],
      "source": [
        "import numpy as np\n",
        "import pandas as pd\n",
        "import math\n",
        "\n",
        "\n",
        "net_N = pn.create_cigre_network_lv()\n",
        "\n",
        "# Remove all loads and generations to start with 1\n",
        "net_N.load.drop(net_N.load.index, inplace=True)\n",
        "net_N.sgen.drop(net_N.sgen.index, inplace=True)\n",
        "net_N.gen.drop(net_N.gen.index, inplace=True)\n",
        "\n",
        "# Run the power flow\n",
        "pp.rundcpp(net_N ) #DC\n",
        "\n",
        "# Initialize an empty adjacency matrix\n",
        "n_buses = len(net_N.bus)\n",
        "adj_matrix = np.zeros((n_buses, n_buses))\n",
        "\n",
        "# Assume a default angle of 30 degrees in radians\n",
        "delta_rad = math.radians(30)\n",
        "\n",
        "# Loop over lines to populate adjacency matrix\n",
        "for i, line in net_N.line.iterrows():\n",
        "    from_bus = int(line.from_bus)\n",
        "    to_bus = int(line.to_bus)\n",
        "    reactance = line.x_ohm_per_km\n",
        "\n",
        "    v_from = net_N.res_bus.vm_pu.loc[from_bus] * net_N.bus.vn_kv.loc[from_bus]\n",
        "    v_to = net_N.res_bus.vm_pu.loc[to_bus] * net_N.bus.vn_kv.loc[to_bus]\n",
        "\n",
        "    p_capacity = (v_from * v_to / reactance) * np.sin(delta_rad)\n",
        "\n",
        "    adj_matrix[from_bus, to_bus] = p_capacity\n",
        "    adj_matrix[to_bus, from_bus] = p_capacity\n",
        "\n",
        "# Loop over transformers\n",
        "for i, trafo in net_N.trafo.iterrows():\n",
        "    hv_bus = int(trafo.hv_bus)\n",
        "    lv_bus = int(trafo.lv_bus)\n",
        "    sn_mva = trafo.sn_mva\n",
        "\n",
        "    adj_matrix[hv_bus, lv_bus] = sn_mva\n",
        "    adj_matrix[lv_bus, hv_bus] = sn_mva\n",
        "\n",
        "\n",
        "# Loop over external grid connections\n",
        "for i, eg in net_N.ext_grid.iterrows():\n",
        "    bus = int(eg.bus)\n",
        "    p_mw = eg.vm_pu * net_N.bus.vn_kv.loc[bus]\n",
        "\n",
        "    if bus != 0:\n",
        "        adj_matrix[0, bus] = p_mw\n",
        "        adj_matrix[bus, 0] = p_mw\n",
        "\n",
        "# Loop over switches\n",
        "for i, switch in net_N.switch.iterrows():\n",
        "    bus = int(switch.bus)\n",
        "    element = int(switch.element)\n",
        "\n",
        "    if switch.closed:\n",
        "        if switch.et == 'l':  # Line switch\n",
        "            P_capacity_switch = adj_matrix[bus, element]\n",
        "        elif switch.et == 't':  # Transformer switch\n",
        "            P_capacity_switch = adj_matrix[bus, element]\n",
        "        elif switch.et == 'b':  # Bus switch\n",
        "            P_capacity_switch = 0  # Set to zero or use your custom logic\n",
        "    else:\n",
        "        P_capacity_switch = 0  # Open switch\n",
        "\n",
        "    adj_matrix[bus, element] = P_capacity_switch\n",
        "    adj_matrix[element, bus] = P_capacity_switch\n",
        "\n",
        "ext_grid_bus = net_N.ext_grid.bus.values[0]\n",
        "s_sc_max_mva = net_N.ext_grid.s_sc_max_mva.values[0]  # Assuming this is the capacity for ext_grid\n",
        "#s_sc_max_mva = 0\n",
        "\n",
        "# Connect ext_grid to the transformers using capacity values\n",
        "for i, hv_bus in enumerate(net_N.trafo.hv_bus.values):\n",
        "    trafo_capacity = net_N.trafo.sn_mva.values[i]\n",
        "    adj_matrix[ext_grid_bus, hv_bus] = min(s_sc_max_mva, trafo_capacity)\n",
        "    adj_matrix[hv_bus, ext_grid_bus] = min(s_sc_max_mva, trafo_capacity)\n",
        "\n",
        "\n",
        "# Convert to DataFrame\n",
        "adj_matrix_df = pd.DataFrame(adj_matrix)"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 16,
      "metadata": {
        "id": "uceOduTeB4UX"
      },
      "outputs": [],
      "source": [
        "adj_matrix_array = adj_matrix_df.to_numpy()"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 17,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 516
        },
        "id": "GQAhEKHIBqN_",
        "outputId": "cf92edee-529a-4fa8-e87e-c7583bdfe530"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 640x480 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ],
      "source": [
        "import networkx as nx\n",
        "\n",
        "from matplotlib import pyplot as plt\n",
        "\n",
        "# Create graph\n",
        "G = nx.Graph(adj_matrix_array)\n",
        "\n",
        "# Plot graph\n",
        "nx.draw(G, with_labels=True, node_color='lightblue', node_size=500, edge_color='gray')\n",
        "plt.show()"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 18,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 762
        },
        "id": "_byAQW3BB91I",
        "outputId": "4be4067e-166f-4e40-9275-41a43c9efc31"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stderr",
          "text": [
            "<ipython-input-18-825a0afa3119>:21: DeprecationWarning:\n",
            "\n",
            "nx.nx_pydot.graphviz_layout depends on the pydot package, which has known issues and is not actively maintained. Consider using nx.nx_agraph.graphviz_layout instead.\n",
            "\n",
            "See https://github.com/networkx/networkx/issues/5723\n",
            "\n"
          ]
        },
        {
          "output_type": "display_data",
          "data": {
            "text/html": [
              "<html>\n",
              "<head><meta charset=\"utf-8\" /></head>\n",
              "<body>\n",
              "    <div>            <script src=\"https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js?config=TeX-AMS-MML_SVG\"></script><script type=\"text/javascript\">if (window.MathJax && window.MathJax.Hub && window.MathJax.Hub.Config) {window.MathJax.Hub.Config({SVG: {font: \"STIX-Web\"}});}</script>                <script type=\"text/javascript\">window.PlotlyConfig = {MathJaxConfig: 'local'};</script>\n",
              "        <script charset=\"utf-8\" src=\"https://cdn.plot.ly/plotly-2.24.1.min.js\"></script>                <div id=\"f5fda347-f37d-48bc-a448-f20ba7478fb6\" class=\"plotly-graph-div\" style=\"height:600px; width:800px;\"></div>            <script type=\"text/javascript\">                                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"f5fda347-f37d-48bc-a448-f20ba7478fb6\")) {                    Plotly.newPlot(                        \"f5fda347-f37d-48bc-a448-f20ba7478fb6\",                        [{\"marker\":{\"color\":\"red\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"0\",\"x\":[333.0],\"y\":[882.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"1\",\"x\":[261.0],\"y\":[810.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"20\",\"x\":[333.0],\"y\":[810.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"23\",\"x\":[405.0],\"y\":[810.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"2\",\"x\":[261.0],\"y\":[738.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"3\",\"x\":[261.0],\"y\":[666.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"4\",\"x\":[261.0],\"y\":[594.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"5\",\"x\":[198.0],\"y\":[522.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"12\",\"x\":[270.0],\"y\":[522.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"6\",\"x\":[135.0],\"y\":[450.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"13\",\"x\":[207.0],\"y\":[450.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"7\",\"x\":[135.0],\"y\":[378.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"8\",\"x\":[63.0],\"y\":[306.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"17\",\"x\":[135.0],\"y\":[306.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"9\",\"x\":[63.0],\"y\":[234.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"10\",\"x\":[63.0],\"y\":[162.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"11\",\"x\":[27.0],\"y\":[90.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"18\",\"x\":[99.0],\"y\":[90.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"19\",\"x\":[27.0],\"y\":[18.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"14\",\"x\":[207.0],\"y\":[378.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"15\",\"x\":[207.0],\"y\":[306.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"16\",\"x\":[207.0],\"y\":[234.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"21\",\"x\":[333.0],\"y\":[738.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"22\",\"x\":[333.0],\"y\":[666.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"24\",\"x\":[405.0],\"y\":[738.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"25\",\"x\":[405.0],\"y\":[666.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"26\",\"x\":[405.0],\"y\":[594.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"27\",\"x\":[369.0],\"y\":[522.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"33\",\"x\":[441.0],\"y\":[522.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"28\",\"x\":[369.0],\"y\":[450.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"29\",\"x\":[297.0],\"y\":[378.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"38\",\"x\":[369.0],\"y\":[378.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"30\",\"x\":[297.0],\"y\":[306.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"31\",\"x\":[297.0],\"y\":[234.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"32\",\"x\":[261.0],\"y\":[162.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"42\",\"x\":[333.0],\"y\":[162.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"43\",\"x\":[261.0],\"y\":[90.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"34\",\"x\":[441.0],\"y\":[450.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"37\",\"x\":[513.0],\"y\":[450.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"35\",\"x\":[441.0],\"y\":[378.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"36\",\"x\":[513.0],\"y\":[378.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"39\",\"x\":[369.0],\"y\":[306.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"40\",\"x\":[441.0],\"y\":[306.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"41\",\"x\":[369.0],\"y\":[234.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"red\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[333.0,261.0],\"y\":[882.0,810.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"red\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[333.0,333.0],\"y\":[882.0,810.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"red\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[333.0,405.0],\"y\":[882.0,810.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[261.0,261.0],\"y\":[810.0,738.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[333.0,333.0],\"y\":[810.0,738.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[405.0,405.0],\"y\":[810.0,738.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[261.0,261.0],\"y\":[738.0,666.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[261.0,261.0],\"y\":[666.0,594.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[261.0,198.0],\"y\":[594.0,522.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[261.0,270.0],\"y\":[594.0,522.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[198.0,135.0],\"y\":[522.0,450.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[198.0,207.0],\"y\":[522.0,450.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[135.0,135.0],\"y\":[450.0,378.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[207.0,207.0],\"y\":[450.0,378.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[135.0,63.0],\"y\":[378.0,306.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[135.0,135.0],\"y\":[378.0,306.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[63.0,63.0],\"y\":[306.0,234.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[63.0,63.0],\"y\":[234.0,162.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[63.0,27.0],\"y\":[162.0,90.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[63.0,99.0],\"y\":[162.0,90.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[27.0,27.0],\"y\":[90.0,18.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[207.0,207.0],\"y\":[378.0,306.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[207.0,207.0],\"y\":[306.0,234.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[333.0,333.0],\"y\":[738.0,666.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[405.0,405.0],\"y\":[738.0,666.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[405.0,405.0],\"y\":[666.0,594.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[405.0,369.0],\"y\":[594.0,522.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[405.0,441.0],\"y\":[594.0,522.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[369.0,369.0],\"y\":[522.0,450.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[441.0,441.0],\"y\":[522.0,450.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[441.0,513.0],\"y\":[522.0,450.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[369.0,297.0],\"y\":[450.0,378.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[369.0,369.0],\"y\":[450.0,378.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[297.0,297.0],\"y\":[378.0,306.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[369.0,369.0],\"y\":[378.0,306.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[369.0,441.0],\"y\":[378.0,306.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[297.0,297.0],\"y\":[306.0,234.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[297.0,261.0],\"y\":[234.0,162.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[297.0,333.0],\"y\":[234.0,162.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[261.0,261.0],\"y\":[162.0,90.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[441.0,441.0],\"y\":[450.0,378.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[441.0,513.0],\"y\":[450.0,378.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[369.0,369.0],\"y\":[306.0,234.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"red\",\"size\":10},\"mode\":\"markers\",\"name\":\"Bus 0 (Slack)\",\"showlegend\":true,\"x\":[null],\"y\":[null],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"name\":\"Consumers\",\"showlegend\":true,\"x\":[null],\"y\":[null],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"name\":\"Prosumers\",\"showlegend\":true,\"x\":[null],\"y\":[null],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"name\":\"iddle\",\"showlegend\":true,\"x\":[null],\"y\":[null],\"type\":\"scatter\"}],                        {\"template\":{\"data\":{\"histogram2dcontour\":[{\"type\":\"histogram2dcontour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"choropleth\":[{\"type\":\"choropleth\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"histogram2d\":[{\"type\":\"histogram2d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmap\":[{\"type\":\"heatmap\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmapgl\":[{\"type\":\"heatmapgl\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"contourcarpet\":[{\"type\":\"contourcarpet\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"contour\":[{\"type\":\"contour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"surface\":[{\"type\":\"surface\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"mesh3d\":[{\"type\":\"mesh3d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"scatter\":[{\"fillpattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2},\"type\":\"scatter\"}],\"parcoords\":[{\"type\":\"parcoords\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolargl\":[{\"type\":\"scatterpolargl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"scattergeo\":[{\"type\":\"scattergeo\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolar\":[{\"type\":\"scatterpolar\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"scattergl\":[{\"type\":\"scattergl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatter3d\":[{\"type\":\"scatter3d\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattermapbox\":[{\"type\":\"scattermapbox\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterternary\":[{\"type\":\"scatterternary\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattercarpet\":[{\"type\":\"scattercarpet\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}]},\"layout\":{\"autotypenumbers\":\"strict\",\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"hovermode\":\"closest\",\"hoverlabel\":{\"align\":\"left\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"bgcolor\":\"#E5ECF6\",\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"ternary\":{\"bgcolor\":\"#E5ECF6\",\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]]},\"xaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"yaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"geo\":{\"bgcolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"subunitcolor\":\"white\",\"showland\":true,\"showlakes\":true,\"lakecolor\":\"white\"},\"title\":{\"x\":0.05},\"mapbox\":{\"style\":\"light\"}}},\"legend\":{\"orientation\":\"h\",\"x\":0,\"y\":1.1},\"xaxis\":{\"visible\":false},\"yaxis\":{\"visible\":false,\"scaleanchor\":\"x\",\"scaleratio\":0.5},\"font\":{\"family\":\"'CMU Serif', serif\",\"size\":18,\"color\":\"black\"},\"width\":800,\"height\":600,\"plot_bgcolor\":\"white\",\"showlegend\":true},                        {\"responsive\": true}                    ).then(function(){\n",
              "                            \n",
              "var gd = document.getElementById('f5fda347-f37d-48bc-a448-f20ba7478fb6');\n",
              "var x = new MutationObserver(function (mutations, observer) {{\n",
              "        var display = window.getComputedStyle(gd).display;\n",
              "        if (!display || display === 'none') {{\n",
              "            console.log([gd, 'removed!']);\n",
              "            Plotly.purge(gd);\n",
              "            observer.disconnect();\n",
              "        }}\n",
              "}});\n",
              "\n",
              "// Listen for the removal of the full notebook cells\n",
              "var notebookContainer = gd.closest('#notebook-container');\n",
              "if (notebookContainer) {{\n",
              "    x.observe(notebookContainer, {childList: true});\n",
              "}}\n",
              "\n",
              "// Listen for the clearing of the current output cell\n",
              "var outputEl = gd.closest('.output');\n",
              "if (outputEl) {{\n",
              "    x.observe(outputEl, {childList: true});\n",
              "}}\n",
              "\n",
              "                        })                };                            </script>        </div>\n",
              "</body>\n",
              "</html>"
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 1000x800 with 0 Axes>"
            ]
          },
          "metadata": {}
        }
      ],
      "source": [
        "import pandapower as pp\n",
        "import plotly.graph_objects as go\n",
        "import pandapower.networks as nw\n",
        "import networkx as nx\n",
        "import matplotlib.pyplot as plt\n",
        "from networkx.drawing.nx_pydot import graphviz_layout\n",
        "import pygraphviz as pgv\n",
        "\n",
        "# Create graph\n",
        "G = nx.Graph(adj_matrix_array)\n",
        "\n",
        "# Extract the edges from the pandapower graph\n",
        "edges_from_graph = list(G.edges())\n",
        "\n",
        "# Create a new directed graph (DiGraph)\n",
        "G = nx.DiGraph()\n",
        "\n",
        "# Add the edges to make it hierarchical\n",
        "G.add_edges_from(edges_from_graph)\n",
        "\n",
        "pos = graphviz_layout(G, prog=\"dot\")\n",
        "\n",
        "pos_df = pd.DataFrame(list(pos.values()), columns=['X', 'Y'])\n",
        "pos_df['Node'] = pos.keys()\n",
        "\n",
        "# Modify node colors\n",
        "\n",
        "# Remove selected buses from extreme_buses (this was calculate before to assign node, where loads to all with degree less than 1, then 50% get sgen)\n",
        "extreme_buses_1 = [bus_id for bus_id in extreme_buses if bus_id not in selected_buses]\n",
        "\n",
        "# Create a dictionary to specify colors for the nodes\n",
        "node_colors = {node: 'red' if node == 0 else 'green' if node in extreme_buses_1 else 'orange' if node in selected_buses else 'grey' for node in net.bus.index}\n",
        "\n",
        "# edge colors\n",
        "edge_colors = {\n",
        "    (0, 1): 'red',\n",
        "    (0, 2): 'black',\n",
        "    (0, 23): 'red',\n",
        "    (0, 20): 'red'\n",
        "}\n",
        "\n",
        "\n",
        "# Create a figure with a white background\n",
        "fig = plt.figure(figsize=(10, 8), facecolor='white')\n",
        "\n",
        "fig = go.Figure()\n",
        "\n",
        "# Loop through nodes and add them to the plot, set showlegend to False\n",
        "for node in G.nodes:\n",
        "    x, y = pos[node]\n",
        "    color = node_colors.get(node, 'grey')\n",
        "    fig.add_trace(go.Scatter(x=[x], y=[y], mode='markers',\n",
        "                             marker=dict(size=10, color=color),\n",
        "                             text=str(node), showlegend=False))\n",
        "\n",
        "# Loop through edges and add them to the plot, set showlegend to False\n",
        "for lv_bus, hv_bus in G.edges:\n",
        "    x1, y1 = pos[lv_bus]\n",
        "    x2, y2 = pos[hv_bus]\n",
        "    color = edge_colors.get((lv_bus, hv_bus), 'black')\n",
        "    fig.add_trace(go.Scatter(x=[x1, x2], y=[y1, y2], mode='lines',\n",
        "                             line=dict(width=2, color=color), showlegend=False))\n",
        "# Add legend with colors\n",
        "legend_colors = {\n",
        "    'Bus 0 (Slack)': 'red',\n",
        "    'Consumers': 'green',\n",
        "    'Prosumers': 'orange',\n",
        "    'iddle': 'grey'\n",
        "}\n",
        "\n",
        "# legend with colors, attribute set to True\n",
        "for label, color in legend_colors.items():\n",
        "    fig.add_trace(go.Scatter(x=[None], y=[None], mode='markers',\n",
        "                             marker=dict(size=10, color=color),\n",
        "                             name=label, showlegend=True))\n",
        "\n",
        "\n",
        "#layout\n",
        "fig.update_layout(width=800, height=600, plot_bgcolor='white',\n",
        "                  showlegend=True, legend=dict(orientation='h', x=0, y=1.1),\n",
        "                  xaxis_visible=False, yaxis_visible=False,\n",
        "                  font=dict(\n",
        "                      family=\"'CMU Serif', serif\",  # This is a font resembles LaTeX font\n",
        "                      size=18,\n",
        "                      color=\"black\"\n",
        "    ))\n",
        "\n",
        "fig.update_yaxes(scaleanchor='x', scaleratio=0.5)\n",
        "\n",
        "# Show the plot\n",
        "fig.show()\n",
        "\n",
        "# Save to CSV\n",
        "pos_df.to_csv('pos_edges_list.csv', index=False)\n",
        "# Convert edges_from_graph to a DataFrame\n",
        "edges_df = pd.DataFrame(edges_from_graph, columns=['Source', 'Target'])\n",
        "\n",
        "# Save the DataFrame to a CSV file\n",
        "edges_df.to_csv('edges_list.csv', index=False)"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "EcbUBJIS5a-3"
      },
      "source": [
        "## Fixing Ybus"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 19,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "bG6DGD4FahoJ",
        "outputId": "bfc18476-fce0-4b3c-8e2a-1da8d057a28a"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Orphaned buses detected: {0}\n",
            "   name  bus  vm_pu  va_degree  slack_weight  in_service  s_sc_max_mva  \\\n",
            "0  None    0    1.0        0.0           1.0        True         100.0   \n",
            "\n",
            "   s_sc_min_mva  rx_min  rx_max  \n",
            "0         100.0     1.0     1.0  \n",
            "Empty DataFrame\n",
            "Columns: [name, std_type, from_bus, to_bus, length_km, r_ohm_per_km, x_ohm_per_km, c_nf_per_km, g_us_per_km, max_i_ka, df, parallel, type, in_service]\n",
            "Index: []\n",
            "Empty DataFrame\n",
            "Columns: [name, std_type, hv_bus, lv_bus, sn_mva, vn_hv_kv, vn_lv_kv, vk_percent, vkr_percent, pfe_kw, i0_percent, shift_degree, tap_side, tap_neutral, tap_min, tap_max, tap_step_percent, tap_step_degree, tap_pos, tap_phase_shifter, parallel, df, in_service]\n",
            "Index: []\n",
            "(44, 44)\n"
          ]
        }
      ],
      "source": [
        "net_N[\"_ppc\"]['internal']['Ybus']\n",
        "\n",
        "orphaned_buses = set(net_N.bus.index) - set(net_N.line.from_bus) - set(net_N.line.to_bus) - set(net_N.trafo.hv_bus) - set(net_N.trafo.lv_bus)\n",
        "if orphaned_buses:\n",
        "    print(f\"Orphaned buses detected: {orphaned_buses}\")\n",
        "\n",
        "print(net_N.ext_grid)\n",
        "\n",
        "connected_lines = net_N.line[(net_N.line.from_bus == 0) | (net_N.line.to_bus == 0)]\n",
        "print(connected_lines)\n",
        "\n",
        "connected_trafos = net_N.trafo[(net_N.trafo.hv_bus == 0) | (net_N.trafo.lv_bus == 0)]\n",
        "print(connected_trafos)\n",
        "\n",
        "pp.create_ext_grid(net_N, bus=0, vm_pu=1.0, name=\"Grid Connection\")\n",
        "bus_hv = 0  # This is the bus where the external grid is connected.\n",
        "#bus_lv = pp.create_bus(net, vn_kv=20.0, name=\"LV Bus\")\n",
        "#pp.create_transformer(net, hv_bus=bus_hv, lv_bus=bus_lv, std_type=\"25 MVA 110/20 kV\", name=\"T1\")\n",
        "\n",
        "from pandapower.pypower.makeYbus import makeYbus\n",
        "Ybus1, Yf, Yt = makeYbus(net_N._ppc['baseMVA'], net_N._ppc['bus'], net_N._ppc['branch'])\n",
        "Ybus_dense_check = Ybus1.todense()\n",
        "print(Ybus_dense_check.shape)"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 20,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "cmV5W98-xY2b",
        "outputId": "5572e637-0559-4902-8acb-c5c89fb76182"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "[[1.00000000e+06+0.00000000e+00j 0.00000000e+00+0.00000000e+00j\n",
            "  0.00000000e+00+0.00000000e+00j ... 0.00000000e+00+0.00000000e+00j\n",
            "  0.00000000e+00+0.00000000e+00j 0.00000000e+00+0.00000000e+00j]\n",
            " [0.00000000e+00+0.00000000e+00j 0.00000000e+00-2.42535603e+03j\n",
            "  0.00000000e+00+2.42535603e+03j ... 0.00000000e+00+0.00000000e+00j\n",
            "  0.00000000e+00+0.00000000e+00j 0.00000000e+00+0.00000000e+00j]\n",
            " [0.00000000e+00+0.00000000e+00j 0.00000000e+00+2.42535603e+03j\n",
            "  4.88448495e+00-2.42786461e+03j ... 0.00000000e+00+0.00000000e+00j\n",
            "  0.00000000e+00+0.00000000e+00j 0.00000000e+00+0.00000000e+00j]\n",
            " ...\n",
            " [0.00000000e+00+0.00000000e+00j 0.00000000e+00+0.00000000e+00j\n",
            "  0.00000000e+00+0.00000000e+00j ... 4.82598575e-01-7.99983655e-02j\n",
            "  0.00000000e+00+0.00000000e+00j 0.00000000e+00+0.00000000e+00j]\n",
            " [0.00000000e+00+0.00000000e+00j 0.00000000e+00+0.00000000e+00j\n",
            "  0.00000000e+00+0.00000000e+00j ... 0.00000000e+00+0.00000000e+00j\n",
            "  4.82598575e-01-7.99983655e-02j 0.00000000e+00+0.00000000e+00j]\n",
            " [0.00000000e+00+0.00000000e+00j 0.00000000e+00+0.00000000e+00j\n",
            "  0.00000000e+00+0.00000000e+00j ... 0.00000000e+00+0.00000000e+00j\n",
            "  0.00000000e+00+0.00000000e+00j 4.82598575e-01-7.99983655e-02j]]\n"
          ]
        }
      ],
      "source": [
        "import numpy as np\n",
        "\n",
        "# Initialize Ybus as a zeros matrix\n",
        "Ybus = np.zeros((n_buses,n_buses), dtype=complex)\n",
        "\n",
        "# Iterate over lines in the network\n",
        "for _, line in net_N.line.iterrows():\n",
        "    # Get the from and to buses\n",
        "    from_bus = int(line.from_bus)\n",
        "    to_bus = int(line.to_bus)\n",
        "\n",
        "    # Calculate the line admittance\n",
        "    z = complex(line.r_ohm_per_km, line.x_ohm_per_km)  # r and x are given per km\n",
        "    y = 1 / z\n",
        "\n",
        "    # Populate the Ybus matrix\n",
        "    Ybus[from_bus][from_bus] += y\n",
        "    Ybus[to_bus][to_bus] += y\n",
        "    Ybus[from_bus][to_bus] -= y\n",
        "    Ybus[to_bus][from_bus] -= y\n",
        "\n",
        "# Include switches (assumed open)\n",
        "for _, switch in net_N.switch.iterrows():\n",
        "    bus = int(switch.bus)\n",
        "    Ybus[bus][bus] += 1e-6  # Small admittance to represent open switch\n",
        "\n",
        "# Include external grid (slack bus)\n",
        "slack_bus = 0\n",
        "Ybus[slack_bus][slack_bus] += 1e6  # Large admittance to represent external grid\n",
        "\n",
        "# Include transformers (equivalent pi-model)\n",
        "for _, trafo in net_N.trafo.iterrows():\n",
        "    hv_bus = int(trafo.hv_bus)\n",
        "    lv_bus = int(trafo.lv_bus)\n",
        "\n",
        "\n",
        "    # Manually specify transformer parameters in per unit values\n",
        "    vk_percent = trafo.vk_percent\n",
        "    vkr_percent = trafo.vkr_percent\n",
        "\n",
        "    # Calculate series and shunt admittances\n",
        "    z_series = complex(0, vkr_percent / 100 * vk_percent / 100)  # Assuming vk_percent and vkr_percent are given in per unit\n",
        "    y_series = 1 / z_series\n",
        "\n",
        "    # Populate the Ybus matrix\n",
        "    Ybus[hv_bus][hv_bus] += y_series\n",
        "    Ybus[lv_bus][lv_bus] += y_series\n",
        "    Ybus[hv_bus][lv_bus] -= y_series\n",
        "    Ybus[lv_bus][hv_bus] -= y_series\n",
        "\n",
        "print(Ybus)"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "kcjTShkD0Ere"
      },
      "source": [
        "## full 24 block process"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 34,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "M1BiFQOKpV7d",
        "outputId": "4df20249-f0c8-4435-f8c1-898ff7b5d772"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Set parameter Method to value 2\n",
            "Set parameter Presolve to value 0\n",
            "Gurobi Optimizer version 11.0.0 build v11.0.0rc2 (linux64 - \"Ubuntu 22.04.3 LTS\")\n",
            "\n",
            "CPU model: Intel(R) Xeon(R) CPU @ 2.20GHz, instruction set [SSE2|AVX|AVX2]\n",
            "Thread count: 1 physical cores, 2 logical processors, using up to 2 threads\n",
            "\n",
            "Academic license 2433683 - for non-commercial use only - registered to di___@andrew.cmu.edu\n",
            "Optimize a model with 366 rows, 139 columns and 778 nonzeros\n",
            "Model fingerprint: 0x0dded359\n",
            "Coefficient statistics:\n",
            "  Matrix range     [2e-05, 1e+01]\n",
            "  Objective range  [2e-05, 2e-05]\n",
            "  Bounds range     [1e+00, 1e+02]\n",
            "  RHS range        [2e-03, 1e+00]\n",
            "Ordering time: 0.00s\n",
            "\n",
            "Barrier statistics:\n",
            " Free vars  : 131\n",
            " AA' NZ     : 5.341e+03\n",
            " Factor NZ  : 6.297e+03\n",
            " Factor Ops : 1.263e+05 (less than 1 second per iteration)\n",
            " Threads    : 1\n",
            "\n",
            "                  Objective                Residual\n",
            "Iter       Primal          Dual         Primal    Dual     Compl     Time\n",
            "   0   5.64886365e+00  3.96428804e-02  1.89e+00 1.00e-01  7.35e-02     0s\n",
            "   1   7.30078903e-02  3.00181107e-01  1.60e-02 3.79e-05  6.74e-03     0s\n",
            "   2   6.43792042e-02 -3.43226999e+02  1.31e-02 9.71e-17  1.54e-04     0s\n",
            "   3   6.39639182e-02 -4.58767395e+02  1.30e-02 3.12e-10  1.46e-04     0s\n",
            "   4   5.64300662e-02 -4.58923421e+02  1.05e-02 5.98e-08  2.16e-04     0s\n",
            "   5   5.48353376e-02 -6.68198690e+02  9.92e-03 7.82e-08  8.72e-04     0s\n",
            "   6   5.34022955e-02 -2.36954731e+03  9.44e-03 2.36e-03  3.10e-04     0s\n",
            "   7   1.27022900e-04 -2.36954732e+03  6.73e-03 9.31e-03  2.89e-07     0s\n",
            "   8   1.26001033e-04 -2.36954732e+03  6.73e-03 1.79e-04  5.78e-10     0s\n",
            "   9   1.26000000e-04 -2.36954732e+03  6.73e-03 7.26e-05  2.98e-13     0s\n",
            "  10   1.25999999e-04 -2.36954732e+03  6.73e-03 1.11e-04  2.98e-16     0s\n",
            "  11   1.25999999e-04 -2.36954732e+03  6.73e-03 2.81e-10  2.98e-19     0s\n",
            "  12   1.25999999e-04 -2.36954732e+03  6.73e-03 2.81e-10  2.98e-22     0s\n",
            "\n",
            "Barrier performed 12 iterations in 0.06 seconds (0.00 work units)\n",
            "Numerical trouble encountered\n",
            "\n",
            "Model may be infeasible or unbounded.  Consider using the\n",
            "homogeneous algorithm (through parameter 'BarHomogeneous')\n",
            "\n",
            "Iteration    Objective       Primal Inf.    Dual Inf.      Time\n",
            "       0      handle free variables                          0s\n",
            "\n",
            "Solved in 75 iterations and 0.08 seconds (0.00 work units)\n",
            "Infeasible model\n",
            "\n",
            "User-callback calls 233, time in user-callback 0.00 sec\n",
            "\n",
            "Statistics for model p2p_optimization:\n",
            "  Linear constraint matrix    : 366 Constrs, 139 Vars, 778 NZs\n",
            "  Matrix coefficient range    : [ 2.1e-05, 11.6591 ]\n",
            "  Objective coefficient range : [ 2.1e-05, 2.1e-05 ]\n",
            "  Variable bound range        : [ 1, 100 ]\n",
            "  RHS coefficient range       : [ 0.00224061, 0.972053 ]\n",
            "Set parameter Method to value 2\n",
            "Set parameter Presolve to value 0\n",
            "Gurobi Optimizer version 11.0.0 build v11.0.0rc2 (linux64 - \"Ubuntu 22.04.3 LTS\")\n",
            "\n",
            "CPU model: Intel(R) Xeon(R) CPU @ 2.20GHz, instruction set [SSE2|AVX|AVX2]\n",
            "Thread count: 1 physical cores, 2 logical processors, using up to 2 threads\n",
            "\n",
            "Academic license 2433683 - for non-commercial use only - registered to di___@andrew.cmu.edu\n",
            "Optimize a model with 366 rows, 139 columns and 805 nonzeros\n",
            "Model fingerprint: 0x95a124d1\n",
            "Coefficient statistics:\n",
            "  Matrix range     [2e-04, 1e+01]\n",
            "  Objective range  [2e-04, 2e-04]\n",
            "  Bounds range     [1e+00, 1e+02]\n",
            "  RHS range        [2e-03, 1e+00]\n",
            "Ordering time: 0.00s\n",
            "\n",
            "Barrier statistics:\n",
            " Free vars  : 131\n",
            " AA' NZ     : 5.341e+03\n",
            " Factor NZ  : 6.297e+03\n",
            " Factor Ops : 1.263e+05 (less than 1 second per iteration)\n",
            " Threads    : 1\n",
            "\n",
            "                  Objective                Residual\n",
            "Iter       Primal          Dual         Primal    Dual     Compl     Time\n",
            "   0   9.51726510e+00  2.54994322e-02  2.85e+00 1.00e-01  7.25e-02     0s\n",
            "   1   7.79473535e-02  2.15658160e+00  1.61e-02 3.51e-05  6.52e-03     0s\n",
            "   2   6.51932466e-02  2.17277520e-02  1.22e-02 1.44e-15  7.16e-05     0s\n",
            "   3   6.13220940e-02 -1.77366682e+00  1.11e-02 2.75e-13  8.60e-05     0s\n",
            "   4   6.00040762e-02 -2.89147361e+04  1.07e-02 1.31e-07  3.95e-04     0s\n",
            "   5   5.54822448e-02 -2.90687453e+04  9.33e-03 1.69e-02  3.94e-04     0s\n",
            "   6   5.40035521e-02 -3.67205656e+04  8.90e-03 6.36e-05  1.07e-04     0s\n",
            "   7   5.11712908e-02 -3.68118995e+04  8.05e-03 4.10e-02  2.92e-05     0s\n",
            "   8   1.39291910e-03 -3.68118997e+04  6.24e-03 7.32e-02  1.13e-07     0s\n",
            "   9   1.39200091e-03 -3.68118997e+04  6.24e-03 3.05e-04  1.29e-10     0s\n",
            "  10   1.39200045e-03 -3.68118997e+04  6.24e-03 1.89e-04  9.46e-11     0s\n",
            "  11   1.39199999e-03 -3.68118997e+04  6.24e-03 2.14e-04  1.32e-13     0s\n",
            "  12   1.39199999e-03 -3.68118997e+04  6.24e-03 7.42e-04  1.32e-16     0s\n",
            "  13   1.39199999e-03 -3.68118997e+04  6.24e-03 3.86e-09  1.32e-19     0s\n",
            "  14   1.39199999e-03 -3.68118997e+04  6.24e-03 3.86e-09  1.32e-22     0s\n",
            "\n",
            "Barrier performed 14 iterations in 0.07 seconds (0.00 work units)\n",
            "Numerical trouble encountered\n",
            "\n",
            "Model may be infeasible or unbounded.  Consider using the\n",
            "homogeneous algorithm (through parameter 'BarHomogeneous')\n",
            "\n",
            "Iteration    Objective       Primal Inf.    Dual Inf.      Time\n",
            "       0      handle free variables                          0s\n",
            "\n",
            "Solved in 75 iterations and 0.09 seconds (0.00 work units)\n",
            "Infeasible model\n",
            "\n",
            "User-callback calls 237, time in user-callback 0.00 sec\n",
            "\n",
            "Statistics for model p2p_optimization:\n",
            "  Linear constraint matrix    : 366 Constrs, 139 Vars, 805 NZs\n",
            "  Matrix coefficient range    : [ 0.000232, 11.6591 ]\n",
            "  Objective coefficient range : [ 0.000232, 0.000232 ]\n",
            "  Variable bound range        : [ 1, 100 ]\n",
            "  RHS coefficient range       : [ 0.00208101, 0.972053 ]\n",
            "Set parameter Method to value 2\n",
            "Set parameter Presolve to value 0\n",
            "Gurobi Optimizer version 11.0.0 build v11.0.0rc2 (linux64 - \"Ubuntu 22.04.3 LTS\")\n",
            "\n",
            "CPU model: Intel(R) Xeon(R) CPU @ 2.20GHz, instruction set [SSE2|AVX|AVX2]\n",
            "Thread count: 1 physical cores, 2 logical processors, using up to 2 threads\n",
            "\n",
            "Academic license 2433683 - for non-commercial use only - registered to di___@andrew.cmu.edu\n",
            "Optimize a model with 366 rows, 140 columns and 825 nonzeros\n",
            "Model fingerprint: 0x1dc48ea3\n",
            "Coefficient statistics:\n",
            "  Matrix range     [6e-05, 1e+01]\n",
            "  Objective range  [6e-05, 8e-04]\n",
            "  Bounds range     [1e+00, 1e+02]\n",
            "  RHS range        [2e-03, 1e+00]\n",
            "Ordering time: 0.00s\n",
            "\n",
            "Barrier statistics:\n",
            " Free vars  : 131\n",
            " AA' NZ     : 5.341e+03\n",
            " Factor NZ  : 6.297e+03\n",
            " Factor Ops : 1.263e+05 (less than 1 second per iteration)\n",
            " Threads    : 1\n",
            "\n",
            "                  Objective                Residual\n",
            "Iter       Primal          Dual         Primal    Dual     Compl     Time\n",
            "   0   8.16197805e+00  1.24118399e-02  2.14e+00 1.08e+00  7.91e-01     0s\n",
            "   1   1.01607808e-01  2.34084132e+01  2.65e-02 4.33e-04  7.30e-02     0s\n",
            "   2   8.30541994e-02  1.66892512e-01  2.12e-02 3.55e-15  2.59e-03     0s\n",
            "   3   8.27875513e-02 -1.66265306e+04  2.11e-02 7.57e-10  2.74e-03     0s\n",
            "   4   6.52909826e-02 -1.66271517e+04  1.50e-02 4.02e-10  1.27e-03     0s\n",
            "   5   6.52894306e-02 -1.04999466e+08  1.50e-02 2.91e-06  4.57e-01     0s\n",
            "   6   6.01652199e-02 -1.05000252e+08  1.32e-02 2.85e+02  7.66e-01     0s\n",
            "   7   5.40934865e-02 -2.60547590e+12  1.14e-02 8.76e+02  3.56e+09     0s\n",
            "   8   5.40938573e-02 -2.54732258e+12  1.14e-02 7.03e+02  3.80e+09     0s\n",
            "   9   5.40879567e-02 -5.34437802e+12  1.14e-02 6.60e+02  4.28e+09     0s\n",
            "  10   8.16197805e+00  1.24118399e-02  2.14e+00 1.08e+00  7.91e-01     0s\n",
            "  11   8.45958456e-02 -2.90397316e-02  2.16e-02 1.62e-02  6.01e-03     0s\n",
            "  12   6.10903177e+01 -2.60405786e-01  1.60e+01 1.12e-15  1.32e+01     0s\n",
            "  13   8.28477624e-02 -5.71169808e-01  2.11e-02 3.39e-13  1.75e-02     0s\n",
            "  14*  1.83967938e-01 -2.47616578e+05  1.60e-07 4.16e-13  2.59e-13     0s\n",
            "\n",
            "Barrier performed 14 iterations in 0.34 seconds (0.00 work units)\n",
            "Infeasible model\n",
            "\n",
            "\n",
            "Solved in 0 iterations and 0.35 seconds (0.00 work units)\n",
            "Infeasible model\n",
            "\n",
            "User-callback calls 65, time in user-callback 0.00 sec\n",
            "\n",
            "Statistics for model p2p_optimization:\n",
            "  Linear constraint matrix    : 366 Constrs, 140 Vars, 825 NZs\n",
            "  Matrix coefficient range    : [ 6.15272e-05, 11.6591 ]\n",
            "  Objective coefficient range : [ 6.15272e-05, 0.000766 ]\n",
            "  Variable bound range        : [ 1, 100 ]\n",
            "  RHS coefficient range       : [ 0.00159353, 0.972053 ]\n",
            "Set parameter Method to value 2\n",
            "Set parameter Presolve to value 0\n",
            "Gurobi Optimizer version 11.0.0 build v11.0.0rc2 (linux64 - \"Ubuntu 22.04.3 LTS\")\n",
            "\n",
            "CPU model: Intel(R) Xeon(R) CPU @ 2.20GHz, instruction set [SSE2|AVX|AVX2]\n",
            "Thread count: 1 physical cores, 2 logical processors, using up to 2 threads\n",
            "\n",
            "Academic license 2433683 - for non-commercial use only - registered to di___@andrew.cmu.edu\n",
            "Optimize a model with 366 rows, 141 columns and 812 nonzeros\n",
            "Model fingerprint: 0x83346b25\n",
            "Coefficient statistics:\n",
            "  Matrix range     [7e-04, 1e+01]\n",
            "  Objective range  [3e-04, 1e-03]\n",
            "  Bounds range     [1e+00, 1e+02]\n",
            "  RHS range        [2e-03, 1e+00]\n",
            "Ordering time: 0.00s\n",
            "\n",
            "Barrier statistics:\n",
            " Free vars  : 131\n",
            " AA' NZ     : 5.310e+03\n",
            " Factor NZ  : 6.252e+03\n",
            " Factor Ops : 1.242e+05 (less than 1 second per iteration)\n",
            " Threads    : 1\n",
            "\n",
            "                  Objective                Residual\n",
            "Iter       Primal          Dual         Primal    Dual     Compl     Time\n",
            "   0   9.65945316e+00  1.92372600e-02  2.04e+00 3.00e+00  2.21e+00     0s\n",
            "   1   1.99431482e-01  6.60840983e+01  4.45e-02 1.17e-03  2.12e-01     0s\n",
            "   2   1.85941990e-01 -2.77492619e+01  4.17e-02 2.76e-13  1.10e-02     0s\n",
            "   3   6.54063759e-02 -2.90088531e+01  1.72e-02 7.28e-13  3.06e-03     0s\n",
            "   4   6.53819679e-02 -8.96201973e+05  1.72e-02 5.11e-09  1.49e-02     0s\n",
            "   5   3.11300944e-02 -8.96202155e+05  8.98e-03 3.69e-09  7.69e-03     0s\n",
            "   6   2.89379704e-02 -1.55624908e+06  8.06e-03 1.26e-10  2.52e+00     0s\n",
            "   7   2.57603275e-02 -2.19782684e+07  7.41e-03 9.96e-07  7.25e+00     0s\n",
            "   8   1.65388124e-02 -2.19782140e+07  7.04e-03 1.96e-05  5.22e+00     0s\n",
            "   9   1.31167491e-02 -2.16270556e+07  6.95e-03 9.95e-06  1.33e+02     0s\n",
            "  10   9.54229907e-03 -2.16260246e+07  6.86e-03 2.85e-04  1.26e+02     0s\n",
            "  11   9.65945316e+00  1.92372600e-02  2.04e+00 3.00e+00  2.21e+00     0s\n",
            "  12   2.13611965e-01 -1.01383836e-01  4.22e-02 5.36e-02  2.28e-02     0s\n",
            "  13*  2.27667876e+03 -2.34613303e-01  4.40e-01 8.99e-18  4.40e-06     0s\n",
            "  14   1.75638084e-01 -2.68143758e-01  4.22e-02 1.39e-11  1.95e-02     0s\n",
            "  15   1.62790989e-01 -2.35093824e+03  4.93e-02 1.57e-11  3.31e+01     0s\n",
            "  16*  1.70024180e+00 -1.40282774e+05  4.40e-09 5.09e-12  3.72e-12     0s\n",
            "\n",
            "Barrier performed 16 iterations in 0.09 seconds (0.00 work units)\n",
            "Infeasible model\n",
            "\n",
            "\n",
            "Solved in 0 iterations and 0.09 seconds (0.00 work units)\n",
            "Infeasible model\n",
            "\n",
            "User-callback calls 69, time in user-callback 0.00 sec\n",
            "\n",
            "Statistics for model p2p_optimization:\n",
            "  Linear constraint matrix    : 366 Constrs, 141 Vars, 812 NZs\n",
            "  Matrix coefficient range    : [ 0.000676555, 11.6591 ]\n",
            "  Objective coefficient range : [ 0.000338278, 0.001026 ]\n",
            "  Variable bound range        : [ 1, 100 ]\n",
            "  RHS coefficient range       : [ 0.00239028, 0.972053 ]\n",
            "Set parameter Method to value 2\n",
            "Set parameter Presolve to value 0\n",
            "Gurobi Optimizer version 11.0.0 build v11.0.0rc2 (linux64 - \"Ubuntu 22.04.3 LTS\")\n",
            "\n",
            "CPU model: Intel(R) Xeon(R) CPU @ 2.20GHz, instruction set [SSE2|AVX|AVX2]\n",
            "Thread count: 1 physical cores, 2 logical processors, using up to 2 threads\n",
            "\n",
            "Academic license 2433683 - for non-commercial use only - registered to di___@andrew.cmu.edu\n",
            "Optimize a model with 366 rows, 142 columns and 833 nonzeros\n",
            "Model fingerprint: 0xfb723cb4\n",
            "Coefficient statistics:\n",
            "  Matrix range     [2e-05, 1e+01]\n",
            "  Objective range  [1e-05, 1e-03]\n",
            "  Bounds range     [1e+00, 1e+02]\n",
            "  RHS range        [2e-03, 1e+00]\n",
            "Ordering time: 0.00s\n",
            "\n",
            "Barrier statistics:\n",
            " Free vars  : 131\n",
            " AA' NZ     : 5.310e+03\n",
            " Factor NZ  : 6.252e+03\n",
            " Factor Ops : 1.242e+05 (less than 1 second per iteration)\n",
            " Threads    : 1\n",
            "\n",
            "                  Objective                Residual\n",
            "Iter       Primal          Dual         Primal    Dual     Compl     Time\n",
            "   0   1.10785973e+01 -8.62138125e-03  3.26e+00 1.00e-01  7.26e-02     0s\n",
            "   1   1.71679016e-01  2.15016612e+00  5.33e-02 3.59e-05  6.76e-03     0s\n",
            "   2   1.56848751e-01 -3.22007396e-01  4.89e-02 8.88e-16  2.71e-04     0s\n",
            "   3   6.80695501e-02 -3.56462892e-01  2.28e-02 1.42e-14  8.48e-05     0s\n",
            "   4   6.80529187e-02 -2.41239676e+04  2.28e-02 4.44e-16  3.37e-04     0s\n",
            "   5   4.66148836e-02 -2.41242784e+04  1.65e-02 8.89e-10  2.61e-04     0s\n",
            "   6   3.60323267e-02 -2.41245148e+04  1.34e-02 5.64e-14  2.25e-04     0s\n",
            "   7   3.14217711e-02 -2.41687900e+04  1.21e-02 2.26e-09  2.15e-04     0s\n",
            "   8   3.14210386e-02 -6.67274985e+11  1.21e-02 4.49e-02  9.10e+01     0s\n",
            "   9   3.14079485e-02 -6.67274983e+11  1.21e-02 4.92e+00  9.26e+01     0s\n",
            "  10   2.78584094e-02 -6.67275002e+11  1.10e-02 1.56e+03  1.77e+02     0s\n",
            "  11   1.10785973e+01 -8.62138125e-03  3.26e+00 1.00e-01  7.26e-02     0s\n",
            "  12   1.59120361e-01 -3.76299664e-02  4.96e-02 2.22e-03  5.43e-04     0s\n",
            "  13   6.85735445e-01 -2.76162866e-02  2.04e-01 2.14e-15  1.48e-01     0s\n",
            "  14   1.57311189e-01 -9.81813603e-02  4.90e-02 1.85e-14  3.56e-02     0s\n",
            "  15   6.83220833e-02 -1.04697130e-01  2.29e-02 1.07e-14  1.68e-02     0s\n",
            "  16   6.97090227e-02 -1.13468929e+01  2.35e-02 6.14e-12  7.03e-02     0s\n",
            "  17   6.98696045e-02 -2.44864611e+03  2.30e-02 1.95e-09  1.02e+01     0s\n",
            "  18*  6.83944237e-02 -1.54064632e+06  3.02e-09 9.23e-14  8.53e-13     0s\n",
            "  19*  5.22484593e-02 -1.68752430e+06  1.03e-09 6.63e-11  4.26e-13     0s\n",
            "  20*  7.64663948e-02 -6.87310361e+11  5.22e-12 2.82e-10  1.14e-16     0s\n",
            "\n",
            "Barrier performed 20 iterations in 0.07 seconds (0.01 work units)\n",
            "Infeasible model\n",
            "\n",
            "\n",
            "Solved in 0 iterations and 0.08 seconds (0.01 work units)\n",
            "Infeasible model\n",
            "\n",
            "User-callback calls 76, time in user-callback 0.00 sec\n",
            "\n",
            "Statistics for model p2p_optimization:\n",
            "  Linear constraint matrix    : 366 Constrs, 142 Vars, 833 NZs\n",
            "  Matrix coefficient range    : [ 2.24291e-05, 11.6591 ]\n",
            "  Objective coefficient range : [ 1.12146e-05, 0.001215 ]\n",
            "  Variable bound range        : [ 1, 100 ]\n",
            "  RHS coefficient range       : [ 0.00241879, 0.972053 ]\n",
            "Set parameter Method to value 2\n",
            "Set parameter Presolve to value 0\n",
            "Gurobi Optimizer version 11.0.0 build v11.0.0rc2 (linux64 - \"Ubuntu 22.04.3 LTS\")\n",
            "\n",
            "CPU model: Intel(R) Xeon(R) CPU @ 2.20GHz, instruction set [SSE2|AVX|AVX2]\n",
            "Thread count: 1 physical cores, 2 logical processors, using up to 2 threads\n",
            "\n",
            "Academic license 2433683 - for non-commercial use only - registered to di___@andrew.cmu.edu\n",
            "Optimize a model with 366 rows, 142 columns and 823 nonzeros\n",
            "Model fingerprint: 0x2f25307e\n",
            "Coefficient statistics:\n",
            "  Matrix range     [1e-04, 1e+01]\n",
            "  Objective range  [1e-04, 1e-03]\n",
            "  Bounds range     [1e+00, 1e+02]\n",
            "  RHS range        [1e-03, 1e+00]\n",
            "Ordering time: 0.00s\n",
            "\n",
            "Barrier statistics:\n",
            " Free vars  : 131\n",
            " AA' NZ     : 5.341e+03\n",
            " Factor NZ  : 6.297e+03\n",
            " Factor Ops : 1.263e+05 (less than 1 second per iteration)\n",
            " Threads    : 1\n",
            "\n",
            "                  Objective                Residual\n",
            "Iter       Primal          Dual         Primal    Dual     Compl     Time\n",
            "   0   8.48195262e+00  2.58185873e+00  1.66e+00 2.50e+00  1.83e+00     0s\n",
            "   1   1.82154864e-01  5.50377894e+01  2.69e-02 8.82e-04  1.72e-01     0s\n",
            "   2   1.46721371e-01  9.03881788e-01  2.08e-02 3.55e-15  7.99e-03     0s\n",
            "   3   1.44696004e-01 -2.11174281e+04  2.04e-02 5.83e-11  3.83e-03     0s\n",
            "   4   1.32205653e-01 -2.12724215e+04  1.86e-02 2.14e-03  4.90e-03     0s\n",
            "   5   6.51179415e-02 -2.12752262e+04  9.40e-03 1.56e-02  1.29e-03     0s\n",
            "   6   6.34655258e-02 -2.32621788e+04  9.16e-03 7.77e-11  3.27e-03     0s\n",
            "   7   3.81972714e-02 -2.32629776e+04  6.54e-03 2.24e-03  2.51e-03     0s\n",
            "   8   3.81940827e-02 -7.54187344e+08  6.54e-03 1.21e-02  3.58e+00     0s\n",
            "   9   3.12602989e-02 -7.54187303e+08  5.42e-03 2.02e+03  2.84e+00     0s\n",
            "  10   2.13194731e-02 -7.54142191e+08  4.98e-03 1.14e+02  1.04e+02     0s\n",
            "  11   8.48195262e+00  2.58185873e+00  1.66e+00 2.50e+00  1.83e+00     0s\n",
            "  12   2.40148869e-01  1.04260670e-01  3.25e-02 4.66e-02  1.44e-02     0s\n",
            "  13   1.56069649e-01  3.49187119e-02  2.06e-02 6.26e-03  3.60e-03     0s\n",
            "  14   1.52162794e-01 -2.60347478e-01  2.05e-02 8.39e-04  3.34e-02     0s\n",
            "  15   1.42950882e-01 -4.02361349e+02  2.05e-02 8.34e-04  8.49e+01     0s\n",
            "  16*  1.48988642e-01 -1.80279201e+07  2.48e-08 8.13e-10  4.78e-09     0s\n",
            "\n",
            "Barrier performed 16 iterations in 0.07 seconds (0.00 work units)\n",
            "Infeasible model\n",
            "\n",
            "\n",
            "Solved in 0 iterations and 0.07 seconds (0.00 work units)\n",
            "Infeasible model\n",
            "\n",
            "User-callback calls 69, time in user-callback 0.00 sec\n",
            "\n",
            "Statistics for model p2p_optimization:\n",
            "  Linear constraint matrix    : 366 Constrs, 142 Vars, 823 NZs\n",
            "  Matrix coefficient range    : [ 0.000107812, 11.6591 ]\n",
            "  Objective coefficient range : [ 0.000107812, 0.001239 ]\n",
            "  Variable bound range        : [ 1, 100 ]\n",
            "  RHS coefficient range       : [ 0.00113119, 0.972053 ]\n",
            "Set parameter Method to value 2\n",
            "Set parameter Presolve to value 0\n",
            "Gurobi Optimizer version 11.0.0 build v11.0.0rc2 (linux64 - \"Ubuntu 22.04.3 LTS\")\n",
            "\n",
            "CPU model: Intel(R) Xeon(R) CPU @ 2.20GHz, instruction set [SSE2|AVX|AVX2]\n",
            "Thread count: 1 physical cores, 2 logical processors, using up to 2 threads\n",
            "\n",
            "Academic license 2433683 - for non-commercial use only - registered to di___@andrew.cmu.edu\n",
            "Optimize a model with 366 rows, 141 columns and 775 nonzeros\n",
            "Model fingerprint: 0x60551e59\n",
            "Coefficient statistics:\n",
            "  Matrix range     [2e-04, 1e+01]\n",
            "  Objective range  [1e-04, 1e-03]\n",
            "  Bounds range     [1e+00, 1e+02]\n",
            "  RHS range        [2e-03, 1e+00]\n",
            "Ordering time: 0.00s\n",
            "\n",
            "Barrier statistics:\n",
            " Free vars  : 131\n",
            " AA' NZ     : 5.310e+03\n",
            " Factor NZ  : 6.252e+03\n",
            " Factor Ops : 1.242e+05 (less than 1 second per iteration)\n",
            " Threads    : 1\n",
            "\n",
            "                  Objective                Residual\n",
            "Iter       Primal          Dual         Primal    Dual     Compl     Time\n",
            "   0   1.05614093e+01  2.37000917e-02  1.98e+00 3.55e+00  2.59e+00     0s\n",
            "   1   1.48937840e-01  7.68237713e+01  3.04e-02 1.30e-03  2.41e-01     0s\n",
            "   2   1.34713053e-01 -8.34789860e+00  2.77e-02 2.80e-14  8.83e-03     0s\n",
            "   3   3.68398961e-02 -9.34280682e+00  9.16e-03 1.45e-13  1.93e-03     0s\n",
            "   4   3.68210601e-02 -5.33391538e+07  9.16e-03 4.78e-06  4.31e-03     0s\n",
            "   5   2.21401055e-02 -5.33525414e+07  7.35e-03 4.18e-06  1.76e+00     0s\n",
            "   6   2.17803759e-02 -5.40672475e+07  7.33e-03 1.35e-05  1.93e+00     0s\n",
            "   7   1.47230098e-02 -5.38534748e+07  6.92e-03 1.61e-05  2.14e+02     0s\n",
            "   8   1.10524007e-02 -5.37690121e+07  6.71e-03 1.04e-05  4.18e+02     0s\n",
            "   9   9.20718568e-03 -5.37309499e+07  6.60e-03 8.20e-06  5.41e+02     0s\n",
            "  10   7.44488343e-03 -5.39368674e+07  6.50e-03 7.11e-14  2.62e+02     0s\n",
            "  11   1.05614093e+01  2.37000917e-02  1.98e+00 3.55e+00  2.59e+00     0s\n",
            "  12   1.54058064e-01  2.79322797e-03  2.82e-02 5.61e-02  2.26e-02     0s\n",
            "  13*  6.20126279e+01 -6.61861564e-01  2.34e-02 1.57e-17  3.99e-06     0s\n",
            "  14*  4.79797351e+01 -1.03470077e+06  1.46e-03 4.32e-07  4.59e-07     0s\n",
            "  15*  1.77763184e-01 -1.31726803e+05  3.62e-05 1.43e-09  1.32e-05     0s\n",
            "  16*  1.74625911e-01 -1.42620840e+06  3.59e-06 1.65e-10  1.32e-06     0s\n",
            "  17*  1.61021853e-01 -1.82010369e+08  1.10e-08 1.09e-12  4.74e-09     0s\n",
            "  18*  1.36576109e-01 -4.73663214e+08  9.15e-09 5.47e-13  4.09e-09     0s\n",
            "  19*  6.07187348e+02 -2.52061028e+13  7.70e-10 1.35e-12  3.73e-11     0s\n",
            "\n",
            "Barrier performed 19 iterations in 0.08 seconds (0.00 work units)\n",
            "Infeasible model\n",
            "\n",
            "\n",
            "Solved in 0 iterations and 0.09 seconds (0.01 work units)\n",
            "Infeasible model\n",
            "\n",
            "User-callback calls 75, time in user-callback 0.00 sec\n",
            "\n",
            "Statistics for model p2p_optimization:\n",
            "  Linear constraint matrix    : 366 Constrs, 141 Vars, 775 NZs\n",
            "  Matrix coefficient range    : [ 0.000214944, 11.6591 ]\n",
            "  Objective coefficient range : [ 0.000107472, 0.001107 ]\n",
            "  Variable bound range        : [ 1, 100 ]\n",
            "  RHS coefficient range       : [ 0.00232147, 0.972053 ]\n",
            "Set parameter Method to value 2\n",
            "Set parameter Presolve to value 0\n",
            "Gurobi Optimizer version 11.0.0 build v11.0.0rc2 (linux64 - \"Ubuntu 22.04.3 LTS\")\n",
            "\n",
            "CPU model: Intel(R) Xeon(R) CPU @ 2.20GHz, instruction set [SSE2|AVX|AVX2]\n",
            "Thread count: 1 physical cores, 2 logical processors, using up to 2 threads\n",
            "\n",
            "Academic license 2433683 - for non-commercial use only - registered to di___@andrew.cmu.edu\n",
            "Optimize a model with 366 rows, 141 columns and 824 nonzeros\n",
            "Model fingerprint: 0xc6fa329b\n",
            "Coefficient statistics:\n",
            "  Matrix range     [5e-04, 1e+01]\n",
            "  Objective range  [2e-04, 9e-04]\n",
            "  Bounds range     [1e+00, 1e+02]\n",
            "  RHS range        [1e-03, 1e+00]\n",
            "Ordering time: 0.00s\n",
            "\n",
            "Barrier statistics:\n",
            " Free vars  : 131\n",
            " AA' NZ     : 5.341e+03\n",
            " Factor NZ  : 6.297e+03\n",
            " Factor Ops : 1.263e+05 (less than 1 second per iteration)\n",
            " Threads    : 1\n",
            "\n",
            "                  Objective                Residual\n",
            "Iter       Primal          Dual         Primal    Dual     Compl     Time\n",
            "   0   1.14520499e+01  6.18532512e-02  2.89e+00 2.21e+00  1.60e+00     0s\n",
            "   1   1.48367518e-01  4.72949925e+01  2.85e-02 3.64e-04  1.45e-01     0s\n",
            "   2   1.15817835e-01  7.08408190e-01  2.09e-02 1.07e-06  4.29e-03     0s\n",
            "   3   1.12366503e-01 -6.73756859e+02  2.02e-02 1.13e-11  4.37e-03     0s\n",
            "   4   1.10053442e-01 -3.43260986e+09  1.97e-02 6.52e-05  5.70e+00     0s\n",
            "   5   6.29111665e-02 -3.43261643e+09  1.11e-02 9.79e-05  3.34e+00     0s\n",
            "   6   6.26904458e-02 -4.83221350e+09  1.10e-02 6.49e-05  3.32e+00     0s\n",
            "   7   6.14674437e-02 -4.83566420e+09  1.06e-02 1.22e+03  4.33e+00     0s\n",
            "   8   5.93928887e-02 -5.22613559e+09  7.64e-03 9.56e+02  1.03e+05     0s\n",
            "   9   4.45775866e-02 -5.34930454e+09  5.48e-03 2.93e+01  1.08e+05     0s\n",
            "  10   3.66868914e-02 -7.94029554e+09  4.97e-03 1.21e+03  5.84e+05     0s\n",
            "  11   1.14520499e+01  6.18532512e-02  2.89e+00 2.21e+00  1.60e+00     0s\n",
            "  12   2.38290221e-01  6.57087678e-02  4.78e-02 4.56e-02  1.30e-02     0s\n",
            "  13   1.12405978e-01  1.89019876e-02  2.02e-02 1.01e-15  1.34e-03     0s\n",
            "  14   1.13017955e-01 -7.63974387e-01  2.15e-02 2.38e-09  2.55e+00     0s\n",
            "  15*  1.13018354e-01 -2.01868723e+05  9.22e-10 6.63e-11  2.88e-11     0s\n",
            "\n",
            "Barrier performed 15 iterations in 0.07 seconds (0.00 work units)\n",
            "Infeasible model\n",
            "\n",
            "\n",
            "Solved in 0 iterations and 0.08 seconds (0.00 work units)\n",
            "Infeasible model\n",
            "\n",
            "User-callback calls 67, time in user-callback 0.01 sec\n",
            "\n",
            "Statistics for model p2p_optimization:\n",
            "  Linear constraint matrix    : 366 Constrs, 141 Vars, 824 NZs\n",
            "  Matrix coefficient range    : [ 0.000484257, 11.6591 ]\n",
            "  Objective coefficient range : [ 0.000242129, 0.000908 ]\n",
            "  Variable bound range        : [ 1, 100 ]\n",
            "  RHS coefficient range       : [ 0.00148306, 0.972053 ]\n",
            "Set parameter Method to value 2\n",
            "Set parameter Presolve to value 0\n",
            "Gurobi Optimizer version 11.0.0 build v11.0.0rc2 (linux64 - \"Ubuntu 22.04.3 LTS\")\n",
            "\n",
            "CPU model: Intel(R) Xeon(R) CPU @ 2.20GHz, instruction set [SSE2|AVX|AVX2]\n",
            "Thread count: 1 physical cores, 2 logical processors, using up to 2 threads\n",
            "\n",
            "Academic license 2433683 - for non-commercial use only - registered to di___@andrew.cmu.edu\n",
            "Optimize a model with 366 rows, 140 columns and 808 nonzeros\n",
            "Model fingerprint: 0xa8e7af3f\n",
            "Coefficient statistics:\n",
            "  Matrix range     [2e-04, 1e+01]\n",
            "  Objective range  [1e-04, 6e-04]\n",
            "  Bounds range     [1e+00, 1e+02]\n",
            "  RHS range        [2e-03, 1e+00]\n",
            "Ordering time: 0.00s\n",
            "\n",
            "Barrier statistics:\n",
            " Free vars  : 131\n",
            " AA' NZ     : 5.341e+03\n",
            " Factor NZ  : 6.297e+03\n",
            " Factor Ops : 1.263e+05 (less than 1 second per iteration)\n",
            " Threads    : 1\n",
            "\n",
            "                  Objective                Residual\n",
            "Iter       Primal          Dual         Primal    Dual     Compl     Time\n",
            "   0   6.57514000e+00  7.35753283e-02  2.12e+00 1.00e-01  7.34e-02     0s\n",
            "   1   9.32697884e-02  1.11714964e+00  2.27e-02 3.78e-05  6.78e-03     0s\n",
            "   2   8.43453644e-02  2.34756088e-02  1.98e-02 3.00e-07  2.63e-04     0s\n",
            "   3   6.57514000e+00  7.35753283e-02  2.12e+00 1.00e-01  7.34e-02     0s\n",
            "   4   8.62234236e-02  1.15135433e-03  2.04e-02 2.66e-03  7.77e-04     0s\n",
            "   5   8.83057367e-02 -5.40307902e-02  2.12e-02 3.84e-03  9.77e-03     0s\n",
            "   6   8.61549579e-02 -1.80488274e+00  2.03e-02 1.80e-03  2.27e+00     0s\n",
            "   7*  8.62885630e-02 -8.97845557e+04  3.53e-08 2.37e-09  1.45e-08     0s\n",
            "   8*  8.60900582e-02 -4.44418009e+08  2.96e-08 1.83e-08  1.81e-07     0s\n",
            "   9*  8.60869477e-02 -4.74146551e+08  2.75e-08 1.97e-08  1.63e-07     0s\n",
            "  10*  8.59087014e-02 -1.37254417e+10  7.33e-08 1.15e-07  4.85e-08     0s\n",
            "  11*  8.60800579e-02 -2.69849744e+11  1.57e-09 9.05e-08  4.83e-10     0s\n",
            "\n",
            "Barrier performed 11 iterations in 0.05 seconds (0.00 work units)\n",
            "Infeasible model\n",
            "\n",
            "\n",
            "Solved in 0 iterations and 0.05 seconds (0.00 work units)\n",
            "Infeasible model\n",
            "\n",
            "User-callback calls 59, time in user-callback 0.00 sec\n",
            "\n",
            "Statistics for model p2p_optimization:\n",
            "  Linear constraint matrix    : 366 Constrs, 140 Vars, 808 NZs\n",
            "  Matrix coefficient range    : [ 0.000192431, 11.6591 ]\n",
            "  Objective coefficient range : [ 9.62157e-05, 0.000622 ]\n",
            "  Variable bound range        : [ 1, 100 ]\n",
            "  RHS coefficient range       : [ 0.00196222, 0.972053 ]\n",
            "Set parameter Method to value 2\n",
            "Set parameter Presolve to value 0\n",
            "Gurobi Optimizer version 11.0.0 build v11.0.0rc2 (linux64 - \"Ubuntu 22.04.3 LTS\")\n",
            "\n",
            "CPU model: Intel(R) Xeon(R) CPU @ 2.20GHz, instruction set [SSE2|AVX|AVX2]\n",
            "Thread count: 1 physical cores, 2 logical processors, using up to 2 threads\n",
            "\n",
            "Academic license 2433683 - for non-commercial use only - registered to di___@andrew.cmu.edu\n",
            "Optimize a model with 366 rows, 139 columns and 761 nonzeros\n",
            "Model fingerprint: 0xac72ab04\n",
            "Coefficient statistics:\n",
            "  Matrix range     [6e-04, 1e+01]\n",
            "  Objective range  [3e-04, 3e-04]\n",
            "  Bounds range     [1e+00, 1e+02]\n",
            "  RHS range        [3e-03, 1e+00]\n",
            "Ordering time: 0.00s\n",
            "\n",
            "Barrier statistics:\n",
            " Free vars  : 131\n",
            " AA' NZ     : 5.310e+03\n",
            " Factor NZ  : 6.252e+03\n",
            " Factor Ops : 1.242e+05 (less than 1 second per iteration)\n",
            " Threads    : 1\n",
            "\n",
            "                  Objective                Residual\n",
            "Iter       Primal          Dual         Primal    Dual     Compl     Time\n",
            "   0   7.00410851e+00 -4.97786555e-03  2.24e+00 1.00e-01  7.40e-02     0s\n",
            "   1   1.16134100e-01  2.19351126e+00  3.90e-02 3.94e-05  7.01e-03     0s\n",
            "   2   1.06529989e-01 -3.77023596e-01  3.59e-02 6.22e-15  2.83e-04     0s\n",
            "   3   4.26250824e-02 -4.09729540e-01  1.55e-02 4.44e-16  8.09e-05     0s\n",
            "   4   4.26119756e-02 -4.18660394e+04  1.55e-02 1.47e-09  7.35e-04     0s\n",
            "   5   2.13551027e-02 -4.18660382e+04  1.08e-02 2.22e-10  4.37e-04     0s\n",
            "   6   2.13056018e-02 -1.62242844e+05  1.08e-02 8.33e-17  1.70e-03     0s\n",
            "   7   1.07855287e-02 -1.62242632e+05  1.01e-02 4.00e-15  1.50e-03     0s\n",
            "   8   1.06528684e-02 -1.63357317e+05  1.01e-02 1.12e-08  3.44e-03     0s\n",
            "   9   8.03686049e-03 -1.62763476e+05  9.89e-03 4.37e-09  4.25e-01     0s\n",
            "  10   5.68203751e-03 -1.62985831e+05  9.54e-03 6.29e-09  4.21e-01     0s\n",
            "  11   4.51864449e-03 -1.62849333e+05  9.42e-03 1.06e-09  6.29e-01     0s\n",
            "  12   7.21140417e-04 -1.62849339e+05  8.95e-03 2.26e-07  2.33e-02     0s\n",
            "  13   5.87144449e-04 -1.62849346e+05  8.93e-03 1.45e-07  9.02e-04     0s\n",
            "  14   5.82185052e-04 -1.62849346e+05  8.93e-03 2.85e-07  3.40e-05     0s\n",
            "  15   5.82006838e-04 -1.62849346e+05  8.93e-03 1.28e-07  1.32e-06     0s\n",
            "  16   5.82000275e-04 -1.62849346e+05  8.93e-03 5.18e-09  5.55e-08     0s\n",
            "  17   5.82000000e-04 -1.62849346e+05  8.93e-03 1.68e-07  4.65e-11     0s\n",
            "  18   5.82000000e-04 -1.62849346e+05  8.93e-03 3.92e-08  7.22e-14     0s\n",
            "  19   5.82000000e-04 -1.62849346e+05  8.93e-03 4.76e-08  1.12e-16     0s\n",
            "  20   5.82000000e-04 -1.62849346e+05  8.93e-03 7.02e-09  1.12e-19     0s\n",
            "\n",
            "Barrier performed 20 iterations in 0.06 seconds (0.00 work units)\n",
            "Numerical trouble encountered\n",
            "\n",
            "Model may be infeasible or unbounded.  Consider using the\n",
            "homogeneous algorithm (through parameter 'BarHomogeneous')\n",
            "\n",
            "Iteration    Objective       Primal Inf.    Dual Inf.      Time\n",
            "       0    4.9997119e+01   4.958394e+02   3.967794e+07      0s\n",
            "\n",
            "Solved in 43 iterations and 0.07 seconds (0.01 work units)\n",
            "Infeasible model\n",
            "\n",
            "User-callback calls 126, time in user-callback 0.00 sec\n",
            "\n",
            "Statistics for model p2p_optimization:\n",
            "  Linear constraint matrix    : 366 Constrs, 139 Vars, 761 NZs\n",
            "  Matrix coefficient range    : [ 0.000582, 11.6591 ]\n",
            "  Objective coefficient range : [ 0.000291, 0.000291 ]\n",
            "  Variable bound range        : [ 1, 100 ]\n",
            "  RHS coefficient range       : [ 0.00288148, 0.972053 ]\n"
          ]
        }
      ],
      "source": [
        "## 1. Libraries and data\n",
        "\n",
        "import pandas as pd\n",
        "import numpy as np\n",
        "import cvxpy as cp\n",
        "import networkx as nx\n",
        "import pandapower as pp\n",
        "from copy import deepcopy\n",
        "from gurobipy import Model, GRB, quicksum, LinExpr\n",
        "import numpy as np\n",
        "import time\n",
        "from collections import defaultdict\n",
        "\n",
        "\n",
        "adj_matrix = adj_matrix #Max line capacity\n",
        "B = np.imag(Ybus1)  # Susceptance matrix from the imaginary part of Ybus\n",
        "n_buses = B.shape[0]\n",
        "\n",
        "\n",
        "# 2. Function to match orders\n",
        "\n",
        "THRESHOLD = 1e-5\n",
        "\n",
        "# Function to update the network for a specific hour\n",
        "#this generates de simulation for each hour to do the matching, all nets is a list with network data for each hour\n",
        "def update_network_for_hour(net, cluster_medians, cluster_medians_solar, hour): #takes network, clusters and hour)\n",
        "\n",
        "    transposed_loads_df = cluster_medians[['Cluster_0']] #be carefull when comparing single time step with this\n",
        "    transposed_solar_df = cluster_medians_solar[['Cluster_1']] #be carefull when comparing single time step with this\n",
        "\n",
        "    # Check bounds\n",
        "    if hour >= len(transposed_loads_df) or hour >= len(transposed_solar_df):\n",
        "        print(f\"Hour index {hour} out of bounds.\")\n",
        "        return\n",
        "\n",
        "    # Access the row for the specific hour\n",
        "    load_for_hour = transposed_loads_df.iloc[hour, 0]\n",
        "    solar_for_hour = transposed_solar_df.iloc[hour, 0]\n",
        "\n",
        "    net.load.drop(net.load.index, inplace=True)\n",
        "    net.sgen.drop(net.sgen.index, inplace=True)\n",
        "\n",
        "    graph = pp.topology.create_nxgraph(net)\n",
        "    extreme_buses = [node for node, degree in graph.degree() if degree == 1]\n",
        "\n",
        "    for bus in extreme_buses:\n",
        "        load = load_for_hour  # Assuming each bus will have the same load for the hour\n",
        "        q_value = np.abs(load * np.tan(np.arccos(0.99)))\n",
        "        pp.create_load(net, bus=int(bus), p_mw=load/1e3, q_mvar=q_value/1e3)\n",
        "\n",
        "    np.random.shuffle(extreme_buses)\n",
        "    selected_buses = extreme_buses[:int(len(extreme_buses) * 0.5)]  # 50% with sgen\n",
        "\n",
        "    for bus in selected_buses:\n",
        "        solar_value = solar_for_hour  # Assuming each bus will have the same solar value for the hour\n",
        "        q_value = np.abs(solar_value * np.tan(np.arccos(0.99)))\n",
        "        pp.create_sgen(net, bus=bus, p_mw=solar_value/1e3, q_mvar=q_value/1e3)\n",
        "\n",
        "    return net  # Return the updated network\n",
        "\n",
        "\n",
        "# Create 24 different networks for each hour\n",
        "\n",
        "all_nets = []  # List to store networks for each hour\n",
        "\n",
        "# Generate networks for each hour\n",
        "for hour in range(24):\n",
        "    # Create a deep copy of the network object for this hour\n",
        "    net_copy = deepcopy(net)\n",
        "\n",
        "    # Update the network for the current hour\n",
        "    update_network_for_hour(net_copy, cluster_medians, cluster_medians_solar, hour)\n",
        "\n",
        "    # Store the network for this hour\n",
        "    all_nets.append(net_copy)\n",
        "\n",
        "\n",
        "def match_orders(net):\n",
        "    # Initialize dictionaries to track total traded quantities\n",
        "    load_traded = {node: 0 for node in net.load.bus.unique()}\n",
        "    gen_traded = {node: 0 for node in net.sgen.bus.unique()}\n",
        "\n",
        "    initial_gen_capacity = {node: capacity for node, capacity in zip(net.sgen.bus, net.sgen.p_mw)}\n",
        "    initial_load_demand = {node: demand for node, demand in zip(net.load.bus, net.load.p_mw)}\n",
        "\n",
        "    # Set fixed prices for buyers and sellers\n",
        "    fixed_ask_price = 0.2  # Fixed price for buyers\n",
        "    net.load['ask_price'] = fixed_ask_price\n",
        "    fixed_bid_price = 0.05  # Fixed price for sellers\n",
        "    net.sgen['bid_price'] = fixed_bid_price\n",
        "\n",
        "    # Create buy_orders and sell_orders DataFrames\n",
        "    buy_orders = pd.DataFrame({\n",
        "        'node': net.load.bus,\n",
        "        'price': net.load.ask_price,\n",
        "        'quantity': net.load.p_mw\n",
        "    })\n",
        "\n",
        "    sell_orders = pd.DataFrame({\n",
        "        'node': net.sgen.bus,\n",
        "        'price': net.sgen.bid_price,\n",
        "        'quantity': net.sgen.p_mw\n",
        "    })\n",
        "\n",
        "    # Sort the buy and sell orders\n",
        "    buy_orders = buy_orders.sort_values(by='price')\n",
        "    sell_orders = sell_orders.sort_values(by='price', ascending=False)\n",
        "\n",
        "    matches = []\n",
        "\n",
        "    # Loop over each buy order\n",
        "    for buy_idx, buy in buy_orders.iterrows():\n",
        "        if buy['quantity'] <= 0 or initial_load_demand[buy['node']] <= 0:\n",
        "            continue\n",
        "\n",
        "        for sell_idx, sell in sell_orders.iterrows():\n",
        "            if sell['quantity'] <= 0 or initial_gen_capacity[sell['node']] <= 0:\n",
        "                continue\n",
        "\n",
        "            if buy['price'] >= sell['price']:\n",
        "                traded_quantity = min(buy['quantity'], sell['quantity'], initial_load_demand[buy['node']], initial_gen_capacity[sell['node']])\n",
        "                matches.append((sell['node'], buy['node'], traded_quantity, sell['price']))\n",
        "\n",
        "                buy_orders.at[buy_idx, 'quantity'] -= traded_quantity\n",
        "                sell_orders.at[sell_idx, 'quantity'] -= traded_quantity\n",
        "                initial_load_demand[buy['node']] -= traded_quantity\n",
        "                initial_gen_capacity[sell['node']] -= traded_quantity\n",
        "\n",
        "                if buy_orders.at[buy_idx, 'quantity'] == 0:\n",
        "                    break\n",
        "\n",
        "    # Remove orders with zero quantity\n",
        "    buy_orders = buy_orders[buy_orders['quantity'] > 0]\n",
        "    sell_orders = sell_orders[sell_orders['quantity'] > 0]\n",
        "\n",
        "    #print(\"Matches:\", matches)\n",
        "\n",
        "    return matches\n",
        "\n",
        "# Correcting baseline function (it is PF of everyone + whatever P2P) Network state without P2P\n",
        "#def correct_baseline(all_nets):\n",
        "#    for hour, net in enumerate(all_nets):\n",
        "        # Apply match_orders to the network for this hour\n",
        "        #matches_for_hour = match_orders(net)\n",
        "\n",
        "        # Initialize dictionaries to track total traded quantities\n",
        "        #gen_traded = {node: 0 for node in net.sgen.bus.unique()}\n",
        "        #load_traded = {node: 0 for node in net.load.bus.unique()}\n",
        "\n",
        "        # Aggregate traded quantities from matches\n",
        "        #for source, destination, quantity, _ in matches_for_hour:\n",
        "        #    gen_traded[source] += quantity\n",
        "        #    load_traded[destination] += quantity\n",
        "\n",
        "        # Update net.sgen with the total sold quantities\n",
        "        #for node, quantity_sold in gen_traded.items():\n",
        "        #    if node in net.sgen.bus.values:\n",
        "        #        net.sgen.loc[net.sgen.bus == node, 'p_mw'] -= quantity_sold\n",
        "\n",
        "        # Update net.load with the total bought quantities\n",
        "        #for node, quantity_bought in load_traded.items():\n",
        "        #    if node in net.load.bus.values:\n",
        "        #        net.load.loc[net.load.bus == node, 'p_mw'] -= quantity_bought\n",
        "\n",
        "        # Return the modified all_nets object\n",
        "        #return all_nets\n",
        "\n",
        "\n",
        "# 3. Function to run optimization for a specific hour\n",
        "\n",
        "\n",
        "def run_optimization(net, B, adj_matrix, matches_hour):\n",
        "    # Initialization\n",
        "\n",
        "    n_trades = len(matches_hour) # Number of P2P trades\n",
        "    max_angle_diff = np.pi / 6\n",
        "\n",
        "\n",
        "    m = gp.Model(\"p2p_optimization\", env=env)\n",
        "    m.setParam('OutputFlag', 1)\n",
        "    m.setParam(\"Method\", 2) # Set Method to Interior Point (Barrier)\n",
        "    m.setParam('Presolve', 0) #have to remove presolve otherwise will mess with updates and just remove all from the start\n",
        "\n",
        "\n",
        "    # Decision variables\n",
        "    theta = m.addVars(n_buses, lb=-GRB.INFINITY, ub=GRB.INFINITY, name=\"theta\")\n",
        "    slack_power = m.addVar(lb=-100, ub=100, name=\"slack_power\")\n",
        "    x = m.addVars(len(matches_hour), lb=0, ub=1, name=\"trade_vars\")\n",
        "    Pm = m.addVars(n_buses, lb=-GRB.INFINITY, ub=GRB.INFINITY, name=\"P\") #need to add to get nodal power balance\n",
        "\n",
        "\n",
        "    # Debugging the values in net.sgen and net.load (namely that did not erased before..)\n",
        "    #print(\"Generation units in net.sgen:\")\n",
        "    #print(net.sgen)\n",
        "\n",
        "    #print(\"\\nLoad units in net.load:\")\n",
        "    #print(net.load)\n",
        "\n",
        "\n",
        "    slack_bus_index = 0  # Define bus 0 as the slack bus\n",
        "    total_power_mismatch = 0\n",
        "    total_demand = 0\n",
        "    total_gen = 0\n",
        "\n",
        "\n",
        "    slack_bus_index = 0\n",
        "    total_power_mismatch = 0\n",
        "    total_demand = 0\n",
        "    total_gen = 0\n",
        "\n",
        "    for i in range(n_buses):\n",
        "        sgen_indices = [t for t in net.sgen.index if net.sgen.at[t, 'bus'] == i]\n",
        "        load_indices = [t for t in net.load.index if net.load.at[t, 'bus'] == i]\n",
        "\n",
        "        generation_i = quicksum(net.sgen.at[t, 'p_mw'] for t in sgen_indices)\n",
        "        demand_i = quicksum(net.load.at[t, 'p_mw'] for t in load_indices)\n",
        "\n",
        "\n",
        "        # linear expressions for cumulative adjustments\n",
        "        generation_adjustments = {i: LinExpr(0) for i in range(n_buses)}\n",
        "        demand_adjustments = {i: LinExpr(0) for i in range(n_buses)}\n",
        "\n",
        "        # Aggregate adjustments for each bus based on P2P trades\n",
        "        for t, (source_bus, dest_bus, quantity, _) in enumerate(matches_hour):\n",
        "            generation_adjustments[source_bus] += x[t] * quantity\n",
        "            demand_adjustments[dest_bus] += x[t] * quantity\n",
        "\n",
        "        # Debugging the values in net.sgen and net.load (namely that did not erased before..)\n",
        "        #print(\"Generation units in net.sgen:\")\n",
        "        #print(net.sgen)\n",
        "\n",
        "        #print(\"\\nLoad units in net.load:\")\n",
        "        #print(net.load)\n",
        "\n",
        "        # Add the adjustments from P2P trades\n",
        "        #this is g_0 + tilde_g as was uptdated by tilde_g\n",
        "        generation_i += generation_adjustments[i]\n",
        "        demand_i += demand_adjustments[i]\n",
        "\n",
        "        net_power_injection = generation_i - demand_i\n",
        "\n",
        "        if i != slack_bus_index:\n",
        "            total_power_mismatch += net_power_injection\n",
        "\n",
        "        total_power_mismatch += net_power_injection\n",
        "\n",
        "        total_demand += demand_i  # Increment total demand\n",
        "        total_gen += generation_i  # Increment total mismatch\n",
        "\n",
        "        power_flow_in_i = quicksum(B[i, j] * (theta[i] - theta[j]) for j in range(n_buses) if j != i)\n",
        "        power_flow_out_i = quicksum(B[j, i] * (theta[j] - theta[i]) for j in range(n_buses) if j != i)\n",
        "\n",
        "\n",
        "        # If the total mismatch is positive, the slack bus will absorb power (acts as load).\n",
        "        # If the total mismatch is negative, the slack bus will supply power (acts as generator).\n",
        "        m.addConstr(slack_power == total_power_mismatch, name=\"slack_power_balance\")\n",
        "        #m.update()\n",
        "\n",
        "\n",
        "    #power_balance_constraints = {}\n",
        "    # Apply power balance constraint for each bus\n",
        "    #Pm = m.addVar(name=\"P\") #to allow iteration\n",
        "    Pm = m.addVars(n_buses, lb=-GRB.INFINITY, ub=GRB.INFINITY, name=\"P\")\n",
        "    #m.addConstr(net_power_injection + power_flow_out_i == - P_var, name=f\"net_power_balance_{i}\")\n",
        "    #m.addConstr(P_var == net_power_injection - power_flow_out_i, name=f\"net_power_balance_{i}\")\n",
        "    #power_balance_constraints[i] = m.addConstr(Pm[i] == net_power_injection - power_flow_out_i, name=f\"power__{i}\")\n",
        "    #m.addConstr(Pm[i] == net_power_injection + power_flow_out_i, name=f\"power_balance_{i}\")\n",
        "\n",
        "    m.addConstr(Pm[i] == net_power_injection + power_flow_out_i, name=f\"power_balance_{i}\")\n",
        "\n",
        "\n",
        "    # If the total mismatch is positive, the slack bus will absorb power (acts as load).\n",
        "    # If the total mismatch is negative, the slack bus will supply power (acts as generator).\n",
        "    m.addConstr(slack_power == total_power_mismatch, name=\"slack_power_balance\")\n",
        "\n",
        "    # Angle difference constraints\n",
        "    # Power flow constraints\n",
        "    max_angle_diff = np.pi / 6  # 30 degrees\n",
        "    for i in range(n_buses):\n",
        "        for j in range(n_buses):\n",
        "            if i != j and B[i, j] > 0: #connection between buses i and j\n",
        "                power_flow = B[i, j] * (theta[i] - theta[j])\n",
        "                m.addConstr(power_flow <= adj_matrix[i, j], name=f\"P_flow_max_{i}_{j}\")\n",
        "                m.addConstr(power_flow >= -adj_matrix[i, j], name=f\"P_flow_min_{i}_{j}\")\n",
        "                m.addConstr(theta[i] - theta[j] <= max_angle_diff, name=f\"angle_diff_max_{i}_{j}\")\n",
        "                m.addConstr(theta[i] - theta[j] >= -max_angle_diff, name=f\"angle_diff_min_{i}_{j}\")\n",
        "\n",
        "    # list to store the trade quantities\n",
        "    trade_quantities = [quantity for _, _, quantity, _ in matches_hour]\n",
        "    objective = quicksum(trade_quantities[t] * x[t] for t in range(len(matches_hour)))\n",
        "\n",
        "    # Set the objective function in the model\n",
        "    m.setObjective(objective, GRB.MAXIMIZE)\n",
        "\n",
        "\n",
        "    # Callback function definition\n",
        "    def data_cb(model, where):\n",
        "        if where == GRB.Callback.BARRIER:\n",
        "            cur_obj = model.cbGet(GRB.Callback.BARRIER_PRIMOBJ)\n",
        "            runtime = time.time() - model._start\n",
        "            model._data.append([runtime, cur_obj])\n",
        "    m._obj = None\n",
        "    m._bd = None\n",
        "    m._data = []\n",
        "    m._start = time.time()\n",
        "\n",
        "    m.optimize(data_cb)\n",
        "    m.printStats()\n",
        "\n",
        "\n",
        "    if m.status == GRB.OPTIMAL or m.status == GRB.SUBOPTIMAL:\n",
        "\n",
        "        print(\"Optimal solution found:\")\n",
        "\n",
        "        # Print theta values for each bus\n",
        "        for i in range(n_buses):\n",
        "            print(f\"Bus {i} Theta: {theta[i].X:.6f}\")\n",
        "\n",
        "            # Print relax variable value for each bus\n",
        "        for i in range(n_buses):\n",
        "          print(f\"Bus {i} relax: {Pm[i].X:.6f}\")\n",
        "\n",
        "        # Print trade execution levels (x[t]) along with associated quantities\n",
        "        for t, (source_bus, dest_bus, quantity, _) in enumerate(matches_for_hour):\n",
        "            executed_quantity = x[t].X * quantity\n",
        "            print(f\"Trade {t}: Execution level (x[{t}]): {x[t].X:.6f}, Quantity: {quantity}, Executed Quantity: {executed_quantity:.6f}\")\n",
        "\n",
        "\n",
        "      # Extracting the objective value of the optimization\n",
        "        problem = m.ObjVal\n",
        "\n",
        "        # Extracting the slack power value\n",
        "        slack_power_value = slack_power.X\n",
        "\n",
        "        # Extracting trade decisions and execution levels\n",
        "        matched_trades = [(source_bus, dest_bus, x[t].X * quantity) for t, (source_bus, dest_bus, quantity, _) in enumerate(matches_hour)]\n",
        "\n",
        "        # Extracting theta values\n",
        "        theta_values = {i: theta[i].X for i in range(n_buses)}\n",
        "\n",
        "        trade_execution_levels = [x[t].X for t in range(len(matches_hour))]\n",
        "\n",
        "        # Create a list to store matched trades\n",
        "        matched_trades = []\n",
        "\n",
        "        print(\"\\nTrade Decision for Each Trade with Each Bus:\")\n",
        "        # Loop over the trades\n",
        "        for t, (source_bus, dest_bus, quantity, _) in enumerate(matches_for_hour):\n",
        "            executed_quantity = x[t].X\n",
        "            # Print details of the trade\n",
        "            print(f\"Trade {t} - Source Bus: {source_bus}, Dest Bus: {dest_bus}, Quantity: {quantity}, Executed Quantity: {executed_quantity:.6f}\")\n",
        "            trade_details = (t, source_bus, dest_bus, executed_quantity)\n",
        "            matched_trades.append(trade_details)\n",
        "\n",
        "        # Demand at each bus\n",
        "        demand_at_bus = total_demand.getValue()\n",
        "        total_demand_value = total_demand.getValue()\n",
        "        print(f\"Total Demand across all buses: {total_demand_value:.6f}\")\n",
        "\n",
        "    else:\n",
        "        problem = None\n",
        "        slack_power_value = None\n",
        "        matched_trades = None\n",
        "        theta_values = None\n",
        "        trade_execution_levels = None\n",
        "        trade_decisions = None\n",
        "        demand_at_bus = None\n",
        "\n",
        "    return problem, slack_power_value, matched_trades,theta_values,trade_execution_levels,demand_at_bus\n",
        "\n",
        "all_matches = []\n",
        "\n",
        "results = []\n",
        "\n",
        "# Update all network states with P2P trades\n",
        "#all_nets = correct_baseline(all_nets)\n",
        "\n",
        "for hour, net in enumerate(all_nets):\n",
        "    # Match orders for this hour's network\n",
        "    matches_for_hour = match_orders(net)\n",
        "    all_matches.append(matches_for_hour)\n",
        "\n",
        "    # Filter out matches with negligible quantity\n",
        "    matches_for_hour = [match for match in matches_for_hour if match[2] > THRESHOLD]\n",
        "\n",
        "    # If no significant trades after filtering, skip optimization for this hour\n",
        "    if not matches_for_hour:\n",
        "        results.append(('No significant trades to optimize.', []))\n",
        "        continue\n",
        "\n",
        "    # Run optimization for this hour using the matches\n",
        "    problem, slack_power_value, matched_trades, theta_values, trade_execution_levels, demand_at_bus = run_optimization(net, B, adj_matrix, matches_for_hour)\n",
        "    results.append((problem, slack_power_value, matched_trades, theta_values, trade_execution_levels, demand_at_bus))"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 33,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "fMyZlC7Y47c-",
        "outputId": "0b8bfca3-1eac-4f87-cd26-8ccfa95278fd"
      },
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "This pandapower network includes the following parameter tables:\n",
              "   - bus (44 element)\n",
              "   - load (13 element)\n",
              "   - sgen (6 element)\n",
              "   - switch (3 element)\n",
              "   - ext_grid (1 elements)\n",
              "   - line (37 element)\n",
              "   - trafo (3 element)\n",
              "   - bus_geodata (44 element)\n",
              " and the following results tables:\n",
              "   - res_bus (44 element)\n",
              "   - res_line (37 element)\n",
              "   - res_trafo (3 element)\n",
              "   - res_ext_grid (1 elements)\n",
              "   - res_load (13 element)\n",
              "   - res_sgen (6 element)\n",
              "   - res_switch (3 element)"
            ]
          },
          "metadata": {},
          "execution_count": 33
        }
      ],
      "source": [
        "all_nets[11]"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "Vjej-x-_7nCK"
      },
      "source": [
        "## Post processing"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 25,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "7cx1s5FjbL4J",
        "outputId": "51734bf3-c3c9-4dfd-9e29-f6d89ffc560f"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Bus 12.0: Expected p_mw: 0.0012150000000000002, Got from all_nets[11].load: 0.0024187854361715356\n",
            "Bus 12.0: Expected p_mw: 0.0012037854361715355, Got from all_nets[11].load: 0.0024187854361715356\n",
            "Bus 16.0: Expected p_mw: 1.1214563828464662e-05, Got from all_nets[11].load: 0.0024187854361715356\n",
            "Bus 16.0: Expected p_mw: 0.0012150000000000002, Got from all_nets[11].load: 0.0024187854361715356\n",
            "Bus 16.0: Expected p_mw: 0.0011925708723430708, Got from all_nets[11].load: 0.0024187854361715356\n",
            "Bus 17.0: Expected p_mw: 2.2429127656929324e-05, Got from all_nets[11].load: 0.0024187854361715356\n",
            "Bus 17.0: Expected p_mw: 0.0012150000000000002, Got from all_nets[11].load: 0.0024187854361715356\n",
            "Bus 17.0: Expected p_mw: 0.0011813563085146062, Got from all_nets[11].load: 0.0024187854361715356\n",
            "Bus 18.0: Expected p_mw: 3.3643691485393985e-05, Got from all_nets[11].load: 0.0024187854361715356\n"
          ]
        }
      ],
      "source": [
        "index_to_check = 11\n",
        "\n",
        "# Extract relevant tuples from all_matches\n",
        "load_tuples = all_matches[index_to_check]\n",
        "\n",
        "for match in load_tuples:\n",
        "    bus = match[1]\n",
        "    expected_p_mw = match[2]\n",
        "\n",
        "    # Find matching load in all_nets\n",
        "    matching_load = all_nets[index_to_check].load[all_nets[index_to_check].load['bus'] == bus]['p_mw']\n",
        "\n",
        "    if matching_load.empty:\n",
        "        print(f\"No match found for bus {bus} in all_nets[{index_to_check}].load\")\n",
        "    elif not np.isclose(matching_load.iloc[0], expected_p_mw, atol=1e-8):  # using numpy's isclose for floating point comparison\n",
        "        print(f\"Bus {bus}: Expected p_mw: {expected_p_mw}, Got from all_nets[{index_to_check}].load: {matching_load.iloc[0]}\")\n"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 26,
      "metadata": {
        "id": "BiXhHlAaHncO",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 250
        },
        "outputId": "663e556a-8d17-41bd-b8dd-cb7531e9073a"
      },
      "outputs": [
        {
          "output_type": "error",
          "ename": "TypeError",
          "evalue": "ignored",
          "traceback": [
            "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
            "\u001b[0;31mTypeError\u001b[0m                                 Traceback (most recent call last)",
            "\u001b[0;32m<ipython-input-26-a7aa5a3808e1>\u001b[0m in \u001b[0;36m<cell line: 11>\u001b[0;34m()\u001b[0m\n\u001b[1;32m     23\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     24\u001b[0m         \u001b[0;31m# Calculate the required values for this hour\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 25\u001b[0;31m         \u001b[0mallowed_quantity_for_hour\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0msum\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtrade\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0mtrade\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mmatched_trades_x\u001b[0m \u001b[0;32mif\u001b[0m \u001b[0mtrade\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;34m>\u001b[0m \u001b[0;36m0\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     26\u001b[0m         \u001b[0mcount_allowed_for_hour\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0msum\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0mtrade\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mmatched_trades_x\u001b[0m \u001b[0;32mif\u001b[0m \u001b[0mtrade\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;34m>\u001b[0m \u001b[0;36m0\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     27\u001b[0m         \u001b[0mmatched_trades_sum\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0msum\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtrade\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0mtrade\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mmatched_trades_x\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
            "\u001b[0;31mTypeError\u001b[0m: 'NoneType' object is not iterable"
          ]
        }
      ],
      "source": [
        "# Initializing lists to store extracted values for each hour\n",
        "allowed_trade_quantities = []\n",
        "count_allowed_trades = []\n",
        "slack_power_adjustments = []\n",
        "problem_values = []\n",
        "matched_trades = []\n",
        "theta_values = []\n",
        "demand_at_buses_list = []\n",
        "\n",
        "# Loop through results\n",
        "for result in results:\n",
        "    # Check if the result is empty\n",
        "    if len(result) == 2:\n",
        "        allowed_trade_quantities.append(0)\n",
        "        count_allowed_trades.append(0)\n",
        "        slack_power_adjustments.append(0)\n",
        "        problem_values.append(0)\n",
        "        matched_trades.append(0)\n",
        "        theta_values.append(0)\n",
        "        demand_at_buses_list.append(0)\n",
        "    else:\n",
        "        problem, slack_power_value, matched_trades_x, theta_values_x, trade_execution_levels_x, demand_at_bus_x = result\n",
        "\n",
        "        # Calculate the required values for this hour\n",
        "        allowed_quantity_for_hour = sum(trade[2] for trade in matched_trades_x if trade[2] > 0)\n",
        "        count_allowed_for_hour = sum(1 for trade in matched_trades_x if trade[2] > 0)\n",
        "        matched_trades_sum = sum(trade[2] for trade in matched_trades_x)\n",
        "        #total_load_for_hour = sum(demand_at_bus_x.values())\n",
        "\n",
        "        # Append to the respective lists\n",
        "        allowed_trade_quantities.append(allowed_quantity_for_hour)\n",
        "        count_allowed_trades.append(count_allowed_for_hour)\n",
        "        slack_power_adjustments.append(slack_power_value)\n",
        "        problem_values.append(problem)\n",
        "        matched_trades.append(matched_trades_sum)\n",
        "        theta_values.append(theta_values_x)\n",
        "        demand_at_buses_list.append(total_load_for_hour)\n"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "OWmnexn6vCG-"
      },
      "outputs": [],
      "source": [
        "combined_list = list(zip(allowed_trade_quantities, count_allowed_trades, slack_power_adjustments, problem_values, demand_at_buses_list))"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "A0mgtSSuvLts"
      },
      "outputs": [],
      "source": [
        "from collections import OrderedDict\n",
        "\n",
        "# Create an ordered dictionary to hold each index as a key\n",
        "ordered_data = OrderedDict()\n",
        "\n",
        "# Loop over the length of the lists to create a nested dictionary for each index\n",
        "for i in range(len(allowed_trade_quantities)):\n",
        "    ordered_data[i] = {\n",
        "        'allowed_trade_quantities': allowed_trade_quantities[i],\n",
        "        'count_allowed_trades': count_allowed_trades[i],\n",
        "        'slack_power_adjustments': slack_power_adjustments[i],\n",
        "        'problem_values': problem_values[i],\n",
        "        'demand_at_buses_list': demand_at_buses_list[i]\n",
        "    }\n"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "hlyk5HUTvXEo"
      },
      "outputs": [],
      "source": [
        "df = pd.DataFrame.from_dict(ordered_data, orient='index')\n",
        "#df['P2P'] = 0.05\n",
        "#df['grid'] = 0.2\n",
        "df['Grid(non P2P)'] = df['demand_at_buses_list']\n",
        "df['P2P'] = df['problem_values']\n",
        "df['difference'] = df['demand_at_buses_list'] -  df['problem_values']\n",
        "# Add the P2P and Grid (non-P2P) data to the DataFrame\n",
        "df['Grid(non P2P)'] = df['slack_power_adjustments']\n",
        "df['P2P'] = df['problem_values']\n",
        "\n",
        "# Calculate % Load Fulfilled w/ P2P\n",
        "df['% Load Fulfilled w/ P2P'] = (df['P2P'] / (df['P2P'] + df['Grid(non P2P)'])) * 100\n",
        "\n",
        "# Replace NaN values with 0 (in case of division by zero)\n",
        "df['% Load Fulfilled w/ P2P'] = df['% Load Fulfilled w/ P2P'].fillna(0)\n",
        "df['benefit seller'] = 0.05 * df['P2P']\n",
        "df['benefit buyer'] = 0.15 * df['P2P']"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "VFLZNOZvi4QI"
      },
      "outputs": [],
      "source": [
        "import pandas as pd\n",
        "from collections import OrderedDict\n",
        "\n",
        "# Create an ordered dictionary from the lists\n",
        "ordered_data = OrderedDict()\n",
        "for i in range(len(allowed_trade_quantities)):\n",
        "    ordered_data[i] = {\n",
        "        'allowed_trade_quantities': allowed_trade_quantities[i],\n",
        "        'count_allowed_trades': count_allowed_trades[i],\n",
        "        'slack_power_adjustments': slack_power_adjustments[i],\n",
        "        'problem_values': problem_values[i],\n",
        "        'demand_at_buses_list': demand_at_buses_list[i]\n",
        "    }\n",
        "\n",
        "# Convert to DataFrame\n",
        "df = pd.DataFrame.from_dict(ordered_data, orient='index')\n",
        "\n",
        "\n",
        "df['Grid(non P2P)'] = df['slack_power_adjustments']\n",
        "df['P2P'] = df['problem_values']\n",
        "df['difference'] = df['demand_at_buses_list'] - df['problem_values']\n",
        "df['% Load Fulfilled w/ P2P'] = (df['P2P'] / (df['P2P'] + df['Grid(non P2P)'])).fillna(0) * 100\n",
        "df['benefit seller'] = 0.05 * df['P2P']\n",
        "df['benefit buyer'] = 0.15 * df['P2P']\n"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 857
        },
        "id": "u9ljjW29QSh0",
        "outputId": "d1ee8202-6825-43b1-d663-00df56309361"
      },
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "    allowed_trade_quantities  count_allowed_trades  slack_power_adjustments  \\\n",
              "0                        0.0                     0                 0.000000   \n",
              "1                        0.0                     0                 0.000000   \n",
              "2                        0.0                     0                 0.000000   \n",
              "3                        0.0                     0                 0.000000   \n",
              "4                        0.0                     0                 0.000000   \n",
              "5                        0.0                     0                 0.000000   \n",
              "6                        0.0                     0                 0.000000   \n",
              "7                       72.0                     6                -0.058550   \n",
              "8                       72.0                     6                -0.057354   \n",
              "9                       96.0                     7                -0.052156   \n",
              "10                     118.0                     8                -0.049835   \n",
              "11                     141.0                     9                -0.048308   \n",
              "12                     141.0                     9                -0.046757   \n",
              "13                     118.0                     8                -0.047074   \n",
              "14                     117.0                     8                -0.051272   \n",
              "15                      92.0                     7                -0.059726   \n",
              "16                      72.0                     6                -0.071426   \n",
              "17                       0.0                     0                 0.000000   \n",
              "18                       0.0                     0                 0.000000   \n",
              "19                       0.0                     0                 0.000000   \n",
              "20                       0.0                     0                 0.000000   \n",
              "21                       0.0                     0                 0.000000   \n",
              "22                       0.0                     0                 0.000000   \n",
              "23                       0.0                     0                 0.000000   \n",
              "\n",
              "    problem_values  demand_at_buses_list  Grid(non P2P)       P2P  difference  \\\n",
              "0         0.000000               0.00000       0.000000  0.000000    0.000000   \n",
              "1         0.000000               0.00000       0.000000  0.000000    0.000000   \n",
              "2         0.000000               0.00000       0.000000  0.000000    0.000000   \n",
              "3         0.000000               0.00000       0.000000  0.000000    0.000000   \n",
              "4         0.000000               0.00000       0.000000  0.000000    0.000000   \n",
              "5         0.000000               0.00000       0.000000  0.000000    0.000000   \n",
              "6         0.000000               0.00000       0.000000  0.000000    0.000000   \n",
              "7         0.000126               1.72503      -0.058550  0.000126    1.724904   \n",
              "8         0.001392               1.72503      -0.057354  0.001392    1.723638   \n",
              "9         0.004596               1.72503      -0.052156  0.004596    1.720434   \n",
              "10        0.006156               1.72503      -0.049835  0.006156    1.718874   \n",
              "11        0.007234               1.72503      -0.048308  0.007234    1.717797   \n",
              "12        0.007111               1.72503      -0.046757  0.007111    1.717920   \n",
              "13        0.006642               1.72503      -0.047074  0.006642    1.718388   \n",
              "14        0.005448               1.72503      -0.051272  0.005448    1.719582   \n",
              "15        0.003732               1.72503      -0.059726  0.003732    1.721298   \n",
              "16        0.001746               1.72503      -0.071426  0.001746    1.723284   \n",
              "17        0.000000               0.00000       0.000000  0.000000    0.000000   \n",
              "18        0.000000               0.00000       0.000000  0.000000    0.000000   \n",
              "19        0.000000               0.00000       0.000000  0.000000    0.000000   \n",
              "20        0.000000               0.00000       0.000000  0.000000    0.000000   \n",
              "21        0.000000               0.00000       0.000000  0.000000    0.000000   \n",
              "22        0.000000               0.00000       0.000000  0.000000    0.000000   \n",
              "23        0.000000               0.00000       0.000000  0.000000    0.000000   \n",
              "\n",
              "    % Load Fulfilled w/ P2P  benefit seller  benefit buyer  \n",
              "0                  0.000000        0.000000       0.000000  \n",
              "1                  0.000000        0.000000       0.000000  \n",
              "2                  0.000000        0.000000       0.000000  \n",
              "3                  0.000000        0.000000       0.000000  \n",
              "4                  0.000000        0.000000       0.000000  \n",
              "5                  0.000000        0.000000       0.000000  \n",
              "6                  0.000000        0.000000       0.000000  \n",
              "7                 -0.215665        0.000006       0.000019  \n",
              "8                 -2.487387        0.000070       0.000209  \n",
              "9                 -9.663642        0.000230       0.000689  \n",
              "10               -14.093660        0.000308       0.000923  \n",
              "11               -17.611726        0.000362       0.001085  \n",
              "12               -17.934991        0.000356       0.001067  \n",
              "13               -16.427470        0.000332       0.000996  \n",
              "14               -11.889051        0.000272       0.000817  \n",
              "15                -6.665046        0.000187       0.000560  \n",
              "16                -2.505723        0.000087       0.000262  \n",
              "17                 0.000000        0.000000       0.000000  \n",
              "18                 0.000000        0.000000       0.000000  \n",
              "19                 0.000000        0.000000       0.000000  \n",
              "20                 0.000000        0.000000       0.000000  \n",
              "21                 0.000000        0.000000       0.000000  \n",
              "22                 0.000000        0.000000       0.000000  \n",
              "23                 0.000000        0.000000       0.000000  "
            ],
            "text/html": [
              "\n",
              "  <div id=\"df-22b3c9eb-678a-4278-ae06-1167f3f22d2d\" class=\"colab-df-container\">\n",
              "    <div>\n",
              "<style scoped>\n",
              "    .dataframe tbody tr th:only-of-type {\n",
              "        vertical-align: middle;\n",
              "    }\n",
              "\n",
              "    .dataframe tbody tr th {\n",
              "        vertical-align: top;\n",
              "    }\n",
              "\n",
              "    .dataframe thead th {\n",
              "        text-align: right;\n",
              "    }\n",
              "</style>\n",
              "<table border=\"1\" class=\"dataframe\">\n",
              "  <thead>\n",
              "    <tr style=\"text-align: right;\">\n",
              "      <th></th>\n",
              "      <th>allowed_trade_quantities</th>\n",
              "      <th>count_allowed_trades</th>\n",
              "      <th>slack_power_adjustments</th>\n",
              "      <th>problem_values</th>\n",
              "      <th>demand_at_buses_list</th>\n",
              "      <th>Grid(non P2P)</th>\n",
              "      <th>P2P</th>\n",
              "      <th>difference</th>\n",
              "      <th>% Load Fulfilled w/ P2P</th>\n",
              "      <th>benefit seller</th>\n",
              "      <th>benefit buyer</th>\n",
              "    </tr>\n",
              "  </thead>\n",
              "  <tbody>\n",
              "    <tr>\n",
              "      <th>0</th>\n",
              "      <td>0.0</td>\n",
              "      <td>0</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.00000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>1</th>\n",
              "      <td>0.0</td>\n",
              "      <td>0</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.00000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>2</th>\n",
              "      <td>0.0</td>\n",
              "      <td>0</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.00000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>3</th>\n",
              "      <td>0.0</td>\n",
              "      <td>0</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.00000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>4</th>\n",
              "      <td>0.0</td>\n",
              "      <td>0</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.00000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>5</th>\n",
              "      <td>0.0</td>\n",
              "      <td>0</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.00000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>6</th>\n",
              "      <td>0.0</td>\n",
              "      <td>0</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.00000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>7</th>\n",
              "      <td>72.0</td>\n",
              "      <td>6</td>\n",
              "      <td>-0.058550</td>\n",
              "      <td>0.000126</td>\n",
              "      <td>1.72503</td>\n",
              "      <td>-0.058550</td>\n",
              "      <td>0.000126</td>\n",
              "      <td>1.724904</td>\n",
              "      <td>-0.215665</td>\n",
              "      <td>0.000006</td>\n",
              "      <td>0.000019</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>8</th>\n",
              "      <td>72.0</td>\n",
              "      <td>6</td>\n",
              "      <td>-0.057354</td>\n",
              "      <td>0.001392</td>\n",
              "      <td>1.72503</td>\n",
              "      <td>-0.057354</td>\n",
              "      <td>0.001392</td>\n",
              "      <td>1.723638</td>\n",
              "      <td>-2.487387</td>\n",
              "      <td>0.000070</td>\n",
              "      <td>0.000209</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>9</th>\n",
              "      <td>96.0</td>\n",
              "      <td>7</td>\n",
              "      <td>-0.052156</td>\n",
              "      <td>0.004596</td>\n",
              "      <td>1.72503</td>\n",
              "      <td>-0.052156</td>\n",
              "      <td>0.004596</td>\n",
              "      <td>1.720434</td>\n",
              "      <td>-9.663642</td>\n",
              "      <td>0.000230</td>\n",
              "      <td>0.000689</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>10</th>\n",
              "      <td>118.0</td>\n",
              "      <td>8</td>\n",
              "      <td>-0.049835</td>\n",
              "      <td>0.006156</td>\n",
              "      <td>1.72503</td>\n",
              "      <td>-0.049835</td>\n",
              "      <td>0.006156</td>\n",
              "      <td>1.718874</td>\n",
              "      <td>-14.093660</td>\n",
              "      <td>0.000308</td>\n",
              "      <td>0.000923</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>11</th>\n",
              "      <td>141.0</td>\n",
              "      <td>9</td>\n",
              "      <td>-0.048308</td>\n",
              "      <td>0.007234</td>\n",
              "      <td>1.72503</td>\n",
              "      <td>-0.048308</td>\n",
              "      <td>0.007234</td>\n",
              "      <td>1.717797</td>\n",
              "      <td>-17.611726</td>\n",
              "      <td>0.000362</td>\n",
              "      <td>0.001085</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>12</th>\n",
              "      <td>141.0</td>\n",
              "      <td>9</td>\n",
              "      <td>-0.046757</td>\n",
              "      <td>0.007111</td>\n",
              "      <td>1.72503</td>\n",
              "      <td>-0.046757</td>\n",
              "      <td>0.007111</td>\n",
              "      <td>1.717920</td>\n",
              "      <td>-17.934991</td>\n",
              "      <td>0.000356</td>\n",
              "      <td>0.001067</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>13</th>\n",
              "      <td>118.0</td>\n",
              "      <td>8</td>\n",
              "      <td>-0.047074</td>\n",
              "      <td>0.006642</td>\n",
              "      <td>1.72503</td>\n",
              "      <td>-0.047074</td>\n",
              "      <td>0.006642</td>\n",
              "      <td>1.718388</td>\n",
              "      <td>-16.427470</td>\n",
              "      <td>0.000332</td>\n",
              "      <td>0.000996</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>14</th>\n",
              "      <td>117.0</td>\n",
              "      <td>8</td>\n",
              "      <td>-0.051272</td>\n",
              "      <td>0.005448</td>\n",
              "      <td>1.72503</td>\n",
              "      <td>-0.051272</td>\n",
              "      <td>0.005448</td>\n",
              "      <td>1.719582</td>\n",
              "      <td>-11.889051</td>\n",
              "      <td>0.000272</td>\n",
              "      <td>0.000817</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>15</th>\n",
              "      <td>92.0</td>\n",
              "      <td>7</td>\n",
              "      <td>-0.059726</td>\n",
              "      <td>0.003732</td>\n",
              "      <td>1.72503</td>\n",
              "      <td>-0.059726</td>\n",
              "      <td>0.003732</td>\n",
              "      <td>1.721298</td>\n",
              "      <td>-6.665046</td>\n",
              "      <td>0.000187</td>\n",
              "      <td>0.000560</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>16</th>\n",
              "      <td>72.0</td>\n",
              "      <td>6</td>\n",
              "      <td>-0.071426</td>\n",
              "      <td>0.001746</td>\n",
              "      <td>1.72503</td>\n",
              "      <td>-0.071426</td>\n",
              "      <td>0.001746</td>\n",
              "      <td>1.723284</td>\n",
              "      <td>-2.505723</td>\n",
              "      <td>0.000087</td>\n",
              "      <td>0.000262</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>17</th>\n",
              "      <td>0.0</td>\n",
              "      <td>0</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.00000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>18</th>\n",
              "      <td>0.0</td>\n",
              "      <td>0</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.00000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>19</th>\n",
              "      <td>0.0</td>\n",
              "      <td>0</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.00000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>20</th>\n",
              "      <td>0.0</td>\n",
              "      <td>0</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.00000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>21</th>\n",
              "      <td>0.0</td>\n",
              "      <td>0</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.00000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>22</th>\n",
              "      <td>0.0</td>\n",
              "      <td>0</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.00000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>23</th>\n",
              "      <td>0.0</td>\n",
              "      <td>0</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.00000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "  </tbody>\n",
              "</table>\n",
              "</div>\n",
              "    <div class=\"colab-df-buttons\">\n",
              "\n",
              "  <div class=\"colab-df-container\">\n",
              "    <button class=\"colab-df-convert\" onclick=\"convertToInteractive('df-22b3c9eb-678a-4278-ae06-1167f3f22d2d')\"\n",
              "            title=\"Convert this dataframe to an interactive table.\"\n",
              "            style=\"display:none;\">\n",
              "\n",
              "  <svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\" viewBox=\"0 -960 960 960\">\n",
              "    <path d=\"M120-120v-720h720v720H120Zm60-500h600v-160H180v160Zm220 220h160v-160H400v160Zm0 220h160v-160H400v160ZM180-400h160v-160H180v160Zm440 0h160v-160H620v160ZM180-180h160v-160H180v160Zm440 0h160v-160H620v160Z\"/>\n",
              "  </svg>\n",
              "    </button>\n",
              "\n",
              "  <style>\n",
              "    .colab-df-container {\n",
              "      display:flex;\n",
              "      gap: 12px;\n",
              "    }\n",
              "\n",
              "    .colab-df-convert {\n",
              "      background-color: #E8F0FE;\n",
              "      border: none;\n",
              "      border-radius: 50%;\n",
              "      cursor: pointer;\n",
              "      display: none;\n",
              "      fill: #1967D2;\n",
              "      height: 32px;\n",
              "      padding: 0 0 0 0;\n",
              "      width: 32px;\n",
              "    }\n",
              "\n",
              "    .colab-df-convert:hover {\n",
              "      background-color: #E2EBFA;\n",
              "      box-shadow: 0px 1px 2px rgba(60, 64, 67, 0.3), 0px 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
              "      fill: #174EA6;\n",
              "    }\n",
              "\n",
              "    .colab-df-buttons div {\n",
              "      margin-bottom: 4px;\n",
              "    }\n",
              "\n",
              "    [theme=dark] .colab-df-convert {\n",
              "      background-color: #3B4455;\n",
              "      fill: #D2E3FC;\n",
              "    }\n",
              "\n",
              "    [theme=dark] .colab-df-convert:hover {\n",
              "      background-color: #434B5C;\n",
              "      box-shadow: 0px 1px 3px 1px rgba(0, 0, 0, 0.15);\n",
              "      filter: drop-shadow(0px 1px 2px rgba(0, 0, 0, 0.3));\n",
              "      fill: #FFFFFF;\n",
              "    }\n",
              "  </style>\n",
              "\n",
              "    <script>\n",
              "      const buttonEl =\n",
              "        document.querySelector('#df-22b3c9eb-678a-4278-ae06-1167f3f22d2d button.colab-df-convert');\n",
              "      buttonEl.style.display =\n",
              "        google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
              "\n",
              "      async function convertToInteractive(key) {\n",
              "        const element = document.querySelector('#df-22b3c9eb-678a-4278-ae06-1167f3f22d2d');\n",
              "        const dataTable =\n",
              "          await google.colab.kernel.invokeFunction('convertToInteractive',\n",
              "                                                    [key], {});\n",
              "        if (!dataTable) return;\n",
              "\n",
              "        const docLinkHtml = 'Like what you see? Visit the ' +\n",
              "          '<a target=\"_blank\" href=https://colab.research.google.com/notebooks/data_table.ipynb>data table notebook</a>'\n",
              "          + ' to learn more about interactive tables.';\n",
              "        element.innerHTML = '';\n",
              "        dataTable['output_type'] = 'display_data';\n",
              "        await google.colab.output.renderOutput(dataTable, element);\n",
              "        const docLink = document.createElement('div');\n",
              "        docLink.innerHTML = docLinkHtml;\n",
              "        element.appendChild(docLink);\n",
              "      }\n",
              "    </script>\n",
              "  </div>\n",
              "\n",
              "\n",
              "<div id=\"df-cbe6dee1-f8b9-4a7d-874e-540ba7b91ed3\">\n",
              "  <button class=\"colab-df-quickchart\" onclick=\"quickchart('df-cbe6dee1-f8b9-4a7d-874e-540ba7b91ed3')\"\n",
              "            title=\"Suggest charts\"\n",
              "            style=\"display:none;\">\n",
              "\n",
              "<svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\"viewBox=\"0 0 24 24\"\n",
              "     width=\"24px\">\n",
              "    <g>\n",
              "        <path d=\"M19 3H5c-1.1 0-2 .9-2 2v14c0 1.1.9 2 2 2h14c1.1 0 2-.9 2-2V5c0-1.1-.9-2-2-2zM9 17H7v-7h2v7zm4 0h-2V7h2v10zm4 0h-2v-4h2v4z\"/>\n",
              "    </g>\n",
              "</svg>\n",
              "  </button>\n",
              "\n",
              "<style>\n",
              "  .colab-df-quickchart {\n",
              "      --bg-color: #E8F0FE;\n",
              "      --fill-color: #1967D2;\n",
              "      --hover-bg-color: #E2EBFA;\n",
              "      --hover-fill-color: #174EA6;\n",
              "      --disabled-fill-color: #AAA;\n",
              "      --disabled-bg-color: #DDD;\n",
              "  }\n",
              "\n",
              "  [theme=dark] .colab-df-quickchart {\n",
              "      --bg-color: #3B4455;\n",
              "      --fill-color: #D2E3FC;\n",
              "      --hover-bg-color: #434B5C;\n",
              "      --hover-fill-color: #FFFFFF;\n",
              "      --disabled-bg-color: #3B4455;\n",
              "      --disabled-fill-color: #666;\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart {\n",
              "    background-color: var(--bg-color);\n",
              "    border: none;\n",
              "    border-radius: 50%;\n",
              "    cursor: pointer;\n",
              "    display: none;\n",
              "    fill: var(--fill-color);\n",
              "    height: 32px;\n",
              "    padding: 0;\n",
              "    width: 32px;\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart:hover {\n",
              "    background-color: var(--hover-bg-color);\n",
              "    box-shadow: 0 1px 2px rgba(60, 64, 67, 0.3), 0 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
              "    fill: var(--button-hover-fill-color);\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart-complete:disabled,\n",
              "  .colab-df-quickchart-complete:disabled:hover {\n",
              "    background-color: var(--disabled-bg-color);\n",
              "    fill: var(--disabled-fill-color);\n",
              "    box-shadow: none;\n",
              "  }\n",
              "\n",
              "  .colab-df-spinner {\n",
              "    border: 2px solid var(--fill-color);\n",
              "    border-color: transparent;\n",
              "    border-bottom-color: var(--fill-color);\n",
              "    animation:\n",
              "      spin 1s steps(1) infinite;\n",
              "  }\n",
              "\n",
              "  @keyframes spin {\n",
              "    0% {\n",
              "      border-color: transparent;\n",
              "      border-bottom-color: var(--fill-color);\n",
              "      border-left-color: var(--fill-color);\n",
              "    }\n",
              "    20% {\n",
              "      border-color: transparent;\n",
              "      border-left-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "    }\n",
              "    30% {\n",
              "      border-color: transparent;\n",
              "      border-left-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "      border-right-color: var(--fill-color);\n",
              "    }\n",
              "    40% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "    }\n",
              "    60% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "    }\n",
              "    80% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "      border-bottom-color: var(--fill-color);\n",
              "    }\n",
              "    90% {\n",
              "      border-color: transparent;\n",
              "      border-bottom-color: var(--fill-color);\n",
              "    }\n",
              "  }\n",
              "</style>\n",
              "\n",
              "  <script>\n",
              "    async function quickchart(key) {\n",
              "      const quickchartButtonEl =\n",
              "        document.querySelector('#' + key + ' button');\n",
              "      quickchartButtonEl.disabled = true;  // To prevent multiple clicks.\n",
              "      quickchartButtonEl.classList.add('colab-df-spinner');\n",
              "      try {\n",
              "        const charts = await google.colab.kernel.invokeFunction(\n",
              "            'suggestCharts', [key], {});\n",
              "      } catch (error) {\n",
              "        console.error('Error during call to suggestCharts:', error);\n",
              "      }\n",
              "      quickchartButtonEl.classList.remove('colab-df-spinner');\n",
              "      quickchartButtonEl.classList.add('colab-df-quickchart-complete');\n",
              "    }\n",
              "    (() => {\n",
              "      let quickchartButtonEl =\n",
              "        document.querySelector('#df-cbe6dee1-f8b9-4a7d-874e-540ba7b91ed3 button');\n",
              "      quickchartButtonEl.style.display =\n",
              "        google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
              "    })();\n",
              "  </script>\n",
              "</div>\n",
              "    </div>\n",
              "  </div>\n"
            ]
          },
          "metadata": {},
          "execution_count": 80
        }
      ],
      "source": [
        "df"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "8uktveltn5od"
      },
      "source": [
        "## Plots"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "yJBejaPLCoJ0"
      },
      "outputs": [],
      "source": [
        "#p_mw_values = [net.load.p_mw for net in all_nets]\n",
        "total_p_mw_per_net = [net.load.p_mw.sum() for net in all_nets]\n",
        "difference = [allowed_trade - total_p_mw for total_p_mw, allowed_trade in zip(total_p_mw_per_net, allowed_trade_quantities)]"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 1000
        },
        "id": "SR6XpJpAH0EA",
        "outputId": "b05c9683-1ce2-4152-85d8-50e50aa39fec"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/html": [
              "<html>\n",
              "<head><meta charset=\"utf-8\" /></head>\n",
              "<body>\n",
              "    <div>            <script src=\"https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js?config=TeX-AMS-MML_SVG\"></script><script type=\"text/javascript\">if (window.MathJax && window.MathJax.Hub && window.MathJax.Hub.Config) {window.MathJax.Hub.Config({SVG: {font: \"STIX-Web\"}});}</script>                <script type=\"text/javascript\">window.PlotlyConfig = {MathJaxConfig: 'local'};</script>\n",
              "        <script charset=\"utf-8\" src=\"https://cdn.plot.ly/plotly-2.24.1.min.js\"></script>                <div id=\"87be2cb9-c1a8-4e2e-95bb-ec8a4c8efbfa\" class=\"plotly-graph-div\" style=\"height:525px; width:100%;\"></div>            <script type=\"text/javascript\">                                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"87be2cb9-c1a8-4e2e-95bb-ec8a4c8efbfa\")) {                    Plotly.newPlot(                        \"87be2cb9-c1a8-4e2e-95bb-ec8a4c8efbfa\",                        [{\"mode\":\"lines+markers\",\"x\":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23],\"y\":[0,0,0,0,0,0,0,72.0,72.0,96.0,118.0,141.0,141.0,118.0,117.0,92.0,72.0,0,0,0,0,0,0,0],\"type\":\"scatter\"}],                        {\"template\":{\"data\":{\"histogram2dcontour\":[{\"type\":\"histogram2dcontour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"choropleth\":[{\"type\":\"choropleth\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"histogram2d\":[{\"type\":\"histogram2d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmap\":[{\"type\":\"heatmap\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmapgl\":[{\"type\":\"heatmapgl\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"contourcarpet\":[{\"type\":\"contourcarpet\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"contour\":[{\"type\":\"contour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"surface\":[{\"type\":\"surface\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"mesh3d\":[{\"type\":\"mesh3d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"scatter\":[{\"fillpattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2},\"type\":\"scatter\"}],\"parcoords\":[{\"type\":\"parcoords\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolargl\":[{\"type\":\"scatterpolargl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"scattergeo\":[{\"type\":\"scattergeo\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolar\":[{\"type\":\"scatterpolar\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"scattergl\":[{\"type\":\"scattergl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatter3d\":[{\"type\":\"scatter3d\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattermapbox\":[{\"type\":\"scattermapbox\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterternary\":[{\"type\":\"scatterternary\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattercarpet\":[{\"type\":\"scattercarpet\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}]},\"layout\":{\"autotypenumbers\":\"strict\",\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"hovermode\":\"closest\",\"hoverlabel\":{\"align\":\"left\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"bgcolor\":\"#E5ECF6\",\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"ternary\":{\"bgcolor\":\"#E5ECF6\",\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]]},\"xaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"yaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"geo\":{\"bgcolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"subunitcolor\":\"white\",\"showland\":true,\"showlakes\":true,\"lakecolor\":\"white\"},\"title\":{\"x\":0.05},\"mapbox\":{\"style\":\"light\"}}},\"title\":{\"text\":\"Allowed Trade Quantities for Each Hour\"},\"xaxis\":{\"title\":{\"text\":\"Hour\"}},\"yaxis\":{\"title\":{\"text\":\"Allowed Trade Quantity (MW)\"}}},                        {\"responsive\": true}                    ).then(function(){\n",
              "                            \n",
              "var gd = document.getElementById('87be2cb9-c1a8-4e2e-95bb-ec8a4c8efbfa');\n",
              "var x = new MutationObserver(function (mutations, observer) {{\n",
              "        var display = window.getComputedStyle(gd).display;\n",
              "        if (!display || display === 'none') {{\n",
              "            console.log([gd, 'removed!']);\n",
              "            Plotly.purge(gd);\n",
              "            observer.disconnect();\n",
              "        }}\n",
              "}});\n",
              "\n",
              "// Listen for the removal of the full notebook cells\n",
              "var notebookContainer = gd.closest('#notebook-container');\n",
              "if (notebookContainer) {{\n",
              "    x.observe(notebookContainer, {childList: true});\n",
              "}}\n",
              "\n",
              "// Listen for the clearing of the current output cell\n",
              "var outputEl = gd.closest('.output');\n",
              "if (outputEl) {{\n",
              "    x.observe(outputEl, {childList: true});\n",
              "}}\n",
              "\n",
              "                        })                };                            </script>        </div>\n",
              "</body>\n",
              "</html>"
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/html": [
              "<html>\n",
              "<head><meta charset=\"utf-8\" /></head>\n",
              "<body>\n",
              "    <div>            <script src=\"https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js?config=TeX-AMS-MML_SVG\"></script><script type=\"text/javascript\">if (window.MathJax && window.MathJax.Hub && window.MathJax.Hub.Config) {window.MathJax.Hub.Config({SVG: {font: \"STIX-Web\"}});}</script>                <script type=\"text/javascript\">window.PlotlyConfig = {MathJaxConfig: 'local'};</script>\n",
              "        <script charset=\"utf-8\" src=\"https://cdn.plot.ly/plotly-2.24.1.min.js\"></script>                <div id=\"aa83a88e-adcd-49fb-a467-42ba36a73bde\" class=\"plotly-graph-div\" style=\"height:525px; width:100%;\"></div>            <script type=\"text/javascript\">                                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"aa83a88e-adcd-49fb-a467-42ba36a73bde\")) {                    Plotly.newPlot(                        \"aa83a88e-adcd-49fb-a467-42ba36a73bde\",                        [{\"mode\":\"lines+markers\",\"x\":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23],\"y\":[0,0,0,0,0,0,0,6,6,7,8,9,9,8,8,7,6,0,0,0,0,0,0,0],\"type\":\"scatter\"}],                        {\"template\":{\"data\":{\"histogram2dcontour\":[{\"type\":\"histogram2dcontour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"choropleth\":[{\"type\":\"choropleth\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"histogram2d\":[{\"type\":\"histogram2d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmap\":[{\"type\":\"heatmap\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmapgl\":[{\"type\":\"heatmapgl\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"contourcarpet\":[{\"type\":\"contourcarpet\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"contour\":[{\"type\":\"contour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"surface\":[{\"type\":\"surface\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"mesh3d\":[{\"type\":\"mesh3d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"scatter\":[{\"fillpattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2},\"type\":\"scatter\"}],\"parcoords\":[{\"type\":\"parcoords\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolargl\":[{\"type\":\"scatterpolargl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"scattergeo\":[{\"type\":\"scattergeo\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolar\":[{\"type\":\"scatterpolar\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"scattergl\":[{\"type\":\"scattergl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatter3d\":[{\"type\":\"scatter3d\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattermapbox\":[{\"type\":\"scattermapbox\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterternary\":[{\"type\":\"scatterternary\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattercarpet\":[{\"type\":\"scattercarpet\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}]},\"layout\":{\"autotypenumbers\":\"strict\",\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"hovermode\":\"closest\",\"hoverlabel\":{\"align\":\"left\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"bgcolor\":\"#E5ECF6\",\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"ternary\":{\"bgcolor\":\"#E5ECF6\",\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]]},\"xaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"yaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"geo\":{\"bgcolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"subunitcolor\":\"white\",\"showland\":true,\"showlakes\":true,\"lakecolor\":\"white\"},\"title\":{\"x\":0.05},\"mapbox\":{\"style\":\"light\"}}},\"title\":{\"text\":\"Count of Allowed Trades for Each Hour\"},\"xaxis\":{\"title\":{\"text\":\"Hour\"}},\"yaxis\":{\"title\":{\"text\":\"Count of Allowed Trades\"}}},                        {\"responsive\": true}                    ).then(function(){\n",
              "                            \n",
              "var gd = document.getElementById('aa83a88e-adcd-49fb-a467-42ba36a73bde');\n",
              "var x = new MutationObserver(function (mutations, observer) {{\n",
              "        var display = window.getComputedStyle(gd).display;\n",
              "        if (!display || display === 'none') {{\n",
              "            console.log([gd, 'removed!']);\n",
              "            Plotly.purge(gd);\n",
              "            observer.disconnect();\n",
              "        }}\n",
              "}});\n",
              "\n",
              "// Listen for the removal of the full notebook cells\n",
              "var notebookContainer = gd.closest('#notebook-container');\n",
              "if (notebookContainer) {{\n",
              "    x.observe(notebookContainer, {childList: true});\n",
              "}}\n",
              "\n",
              "// Listen for the clearing of the current output cell\n",
              "var outputEl = gd.closest('.output');\n",
              "if (outputEl) {{\n",
              "    x.observe(outputEl, {childList: true});\n",
              "}}\n",
              "\n",
              "                        })                };                            </script>        </div>\n",
              "</body>\n",
              "</html>"
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/html": [
              "<html>\n",
              "<head><meta charset=\"utf-8\" /></head>\n",
              "<body>\n",
              "    <div>            <script src=\"https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js?config=TeX-AMS-MML_SVG\"></script><script type=\"text/javascript\">if (window.MathJax && window.MathJax.Hub && window.MathJax.Hub.Config) {window.MathJax.Hub.Config({SVG: {font: \"STIX-Web\"}});}</script>                <script type=\"text/javascript\">window.PlotlyConfig = {MathJaxConfig: 'local'};</script>\n",
              "        <script charset=\"utf-8\" src=\"https://cdn.plot.ly/plotly-2.24.1.min.js\"></script>                <div id=\"e791ff07-2bdd-46a3-aed7-b47e3cf1eb61\" class=\"plotly-graph-div\" style=\"height:525px; width:100%;\"></div>            <script type=\"text/javascript\">                                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"e791ff07-2bdd-46a3-aed7-b47e3cf1eb61\")) {                    Plotly.newPlot(                        \"e791ff07-2bdd-46a3-aed7-b47e3cf1eb61\",                        [{\"mode\":\"lines+markers\",\"x\":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23],\"y\":[0,0,0,0,0,0,0,-0.05854995243106487,-0.05735435104894293,-0.05215570670230818,-0.04983521603489294,-0.0483084213404652,-0.04675687598628997,-0.047074275997459836,-0.05127167292360468,-0.05972560804030991,-0.0714264767886732,0,0,0,0,0,0,0],\"type\":\"scatter\"}],                        {\"template\":{\"data\":{\"histogram2dcontour\":[{\"type\":\"histogram2dcontour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"choropleth\":[{\"type\":\"choropleth\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"histogram2d\":[{\"type\":\"histogram2d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmap\":[{\"type\":\"heatmap\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmapgl\":[{\"type\":\"heatmapgl\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"contourcarpet\":[{\"type\":\"contourcarpet\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"contour\":[{\"type\":\"contour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"surface\":[{\"type\":\"surface\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"mesh3d\":[{\"type\":\"mesh3d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"scatter\":[{\"fillpattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2},\"type\":\"scatter\"}],\"parcoords\":[{\"type\":\"parcoords\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolargl\":[{\"type\":\"scatterpolargl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"scattergeo\":[{\"type\":\"scattergeo\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolar\":[{\"type\":\"scatterpolar\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"scattergl\":[{\"type\":\"scattergl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatter3d\":[{\"type\":\"scatter3d\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattermapbox\":[{\"type\":\"scattermapbox\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterternary\":[{\"type\":\"scatterternary\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattercarpet\":[{\"type\":\"scattercarpet\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}]},\"layout\":{\"autotypenumbers\":\"strict\",\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"hovermode\":\"closest\",\"hoverlabel\":{\"align\":\"left\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"bgcolor\":\"#E5ECF6\",\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"ternary\":{\"bgcolor\":\"#E5ECF6\",\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]]},\"xaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"yaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"geo\":{\"bgcolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"subunitcolor\":\"white\",\"showland\":true,\"showlakes\":true,\"lakecolor\":\"white\"},\"title\":{\"x\":0.05},\"mapbox\":{\"style\":\"light\"}}},\"title\":{\"text\":\"Slack Bus Power Adjustments for Each Hour\"},\"xaxis\":{\"title\":{\"text\":\"Hour\"}},\"yaxis\":{\"title\":{\"text\":\"Slack Power Adjustment (MW)\"}}},                        {\"responsive\": true}                    ).then(function(){\n",
              "                            \n",
              "var gd = document.getElementById('e791ff07-2bdd-46a3-aed7-b47e3cf1eb61');\n",
              "var x = new MutationObserver(function (mutations, observer) {{\n",
              "        var display = window.getComputedStyle(gd).display;\n",
              "        if (!display || display === 'none') {{\n",
              "            console.log([gd, 'removed!']);\n",
              "            Plotly.purge(gd);\n",
              "            observer.disconnect();\n",
              "        }}\n",
              "}});\n",
              "\n",
              "// Listen for the removal of the full notebook cells\n",
              "var notebookContainer = gd.closest('#notebook-container');\n",
              "if (notebookContainer) {{\n",
              "    x.observe(notebookContainer, {childList: true});\n",
              "}}\n",
              "\n",
              "// Listen for the clearing of the current output cell\n",
              "var outputEl = gd.closest('.output');\n",
              "if (outputEl) {{\n",
              "    x.observe(outputEl, {childList: true});\n",
              "}}\n",
              "\n",
              "                        })                };                            </script>        </div>\n",
              "</body>\n",
              "</html>"
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/html": [
              "<html>\n",
              "<head><meta charset=\"utf-8\" /></head>\n",
              "<body>\n",
              "    <div>            <script src=\"https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js?config=TeX-AMS-MML_SVG\"></script><script type=\"text/javascript\">if (window.MathJax && window.MathJax.Hub && window.MathJax.Hub.Config) {window.MathJax.Hub.Config({SVG: {font: \"STIX-Web\"}});}</script>                <script type=\"text/javascript\">window.PlotlyConfig = {MathJaxConfig: 'local'};</script>\n",
              "        <script charset=\"utf-8\" src=\"https://cdn.plot.ly/plotly-2.24.1.min.js\"></script>                <div id=\"e1ebbc8f-e62d-4213-b47d-9f013031d418\" class=\"plotly-graph-div\" style=\"height:525px; width:100%;\"></div>            <script type=\"text/javascript\">                                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"e1ebbc8f-e62d-4213-b47d-9f013031d418\")) {                    Plotly.newPlot(                        \"e1ebbc8f-e62d-4213-b47d-9f013031d418\",                        [{\"mode\":\"lines+markers\",\"x\":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23],\"y\":[0.02088176976659057,0.019755364339630765,0.01944663056206171,0.01943438030920524,0.020547696931639343,0.02402941115769222,0.027946439214031723,0.0294009762148095,0.030069175514083515,0.030673853351154034,0.031073608017445714,0.03144421067022996,0.03081243799087425,0.03017913799793203,0.03108383646175282,0.033594804020156244,0.037459238394335036,0.04074932301652406,0.04288432103547369,0.04357146769116914,0.04206651310703536,0.035692417755154325,0.02773303799500635,0.023234478211978632],\"type\":\"scatter\"}],                        {\"template\":{\"data\":{\"histogram2dcontour\":[{\"type\":\"histogram2dcontour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"choropleth\":[{\"type\":\"choropleth\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"histogram2d\":[{\"type\":\"histogram2d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmap\":[{\"type\":\"heatmap\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmapgl\":[{\"type\":\"heatmapgl\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"contourcarpet\":[{\"type\":\"contourcarpet\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"contour\":[{\"type\":\"contour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"surface\":[{\"type\":\"surface\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"mesh3d\":[{\"type\":\"mesh3d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"scatter\":[{\"fillpattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2},\"type\":\"scatter\"}],\"parcoords\":[{\"type\":\"parcoords\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolargl\":[{\"type\":\"scatterpolargl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"scattergeo\":[{\"type\":\"scattergeo\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolar\":[{\"type\":\"scatterpolar\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"scattergl\":[{\"type\":\"scattergl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatter3d\":[{\"type\":\"scatter3d\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattermapbox\":[{\"type\":\"scattermapbox\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterternary\":[{\"type\":\"scatterternary\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattercarpet\":[{\"type\":\"scattercarpet\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}]},\"layout\":{\"autotypenumbers\":\"strict\",\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"hovermode\":\"closest\",\"hoverlabel\":{\"align\":\"left\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"bgcolor\":\"#E5ECF6\",\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"ternary\":{\"bgcolor\":\"#E5ECF6\",\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]]},\"xaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"yaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"geo\":{\"bgcolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"subunitcolor\":\"white\",\"showland\":true,\"showlakes\":true,\"lakecolor\":\"white\"},\"title\":{\"x\":0.05},\"mapbox\":{\"style\":\"light\"}}},\"title\":{\"text\":\"Load for Each Hour\"},\"xaxis\":{\"title\":{\"text\":\"Hour\"}},\"yaxis\":{\"title\":{\"text\":\"Problem Value\"}}},                        {\"responsive\": true}                    ).then(function(){\n",
              "                            \n",
              "var gd = document.getElementById('e1ebbc8f-e62d-4213-b47d-9f013031d418');\n",
              "var x = new MutationObserver(function (mutations, observer) {{\n",
              "        var display = window.getComputedStyle(gd).display;\n",
              "        if (!display || display === 'none') {{\n",
              "            console.log([gd, 'removed!']);\n",
              "            Plotly.purge(gd);\n",
              "            observer.disconnect();\n",
              "        }}\n",
              "}});\n",
              "\n",
              "// Listen for the removal of the full notebook cells\n",
              "var notebookContainer = gd.closest('#notebook-container');\n",
              "if (notebookContainer) {{\n",
              "    x.observe(notebookContainer, {childList: true});\n",
              "}}\n",
              "\n",
              "// Listen for the clearing of the current output cell\n",
              "var outputEl = gd.closest('.output');\n",
              "if (outputEl) {{\n",
              "    x.observe(outputEl, {childList: true});\n",
              "}}\n",
              "\n",
              "                        })                };                            </script>        </div>\n",
              "</body>\n",
              "</html>"
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/html": [
              "<html>\n",
              "<head><meta charset=\"utf-8\" /></head>\n",
              "<body>\n",
              "    <div>            <script src=\"https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js?config=TeX-AMS-MML_SVG\"></script><script type=\"text/javascript\">if (window.MathJax && window.MathJax.Hub && window.MathJax.Hub.Config) {window.MathJax.Hub.Config({SVG: {font: \"STIX-Web\"}});}</script>                <script type=\"text/javascript\">window.PlotlyConfig = {MathJaxConfig: 'local'};</script>\n",
              "        <script charset=\"utf-8\" src=\"https://cdn.plot.ly/plotly-2.24.1.min.js\"></script>                <div id=\"cbce25ce-4672-4b53-8532-e72217f5d360\" class=\"plotly-graph-div\" style=\"height:525px; width:100%;\"></div>            <script type=\"text/javascript\">                                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"cbce25ce-4672-4b53-8532-e72217f5d360\")) {                    Plotly.newPlot(                        \"cbce25ce-4672-4b53-8532-e72217f5d360\",                        [{\"mode\":\"lines+markers\",\"x\":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23],\"y\":[-0.02088176976659057,-0.019755364339630765,-0.01944663056206171,-0.01943438030920524,-0.020547696931639343,-0.02402941115769222,-0.027946439214031723,71.97059902378518,71.96993082448591,95.96932614664884,117.96892639198255,140.96855578932977,140.96918756200913,117.96982086200207,116.96891616353825,91.96640519597985,71.96254076160567,-0.04074932301652406,-0.04288432103547369,-0.04357146769116914,-0.04206651310703536,-0.035692417755154325,-0.02773303799500635,-0.023234478211978632],\"type\":\"scatter\"}],                        {\"template\":{\"data\":{\"histogram2dcontour\":[{\"type\":\"histogram2dcontour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"choropleth\":[{\"type\":\"choropleth\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"histogram2d\":[{\"type\":\"histogram2d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmap\":[{\"type\":\"heatmap\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmapgl\":[{\"type\":\"heatmapgl\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"contourcarpet\":[{\"type\":\"contourcarpet\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"contour\":[{\"type\":\"contour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"surface\":[{\"type\":\"surface\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"mesh3d\":[{\"type\":\"mesh3d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"scatter\":[{\"fillpattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2},\"type\":\"scatter\"}],\"parcoords\":[{\"type\":\"parcoords\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolargl\":[{\"type\":\"scatterpolargl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"scattergeo\":[{\"type\":\"scattergeo\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolar\":[{\"type\":\"scatterpolar\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"scattergl\":[{\"type\":\"scattergl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatter3d\":[{\"type\":\"scatter3d\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattermapbox\":[{\"type\":\"scattermapbox\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterternary\":[{\"type\":\"scatterternary\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattercarpet\":[{\"type\":\"scattercarpet\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}]},\"layout\":{\"autotypenumbers\":\"strict\",\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"hovermode\":\"closest\",\"hoverlabel\":{\"align\":\"left\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"bgcolor\":\"#E5ECF6\",\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"ternary\":{\"bgcolor\":\"#E5ECF6\",\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]]},\"xaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"yaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"geo\":{\"bgcolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"subunitcolor\":\"white\",\"showland\":true,\"showlakes\":true,\"lakecolor\":\"white\"},\"title\":{\"x\":0.05},\"mapbox\":{\"style\":\"light\"}}},\"title\":{\"text\":\"difference for Each Hour\"},\"xaxis\":{\"title\":{\"text\":\"Hour\"}},\"yaxis\":{\"title\":{\"text\":\"Total Generation (MW)\"}}},                        {\"responsive\": true}                    ).then(function(){\n",
              "                            \n",
              "var gd = document.getElementById('cbce25ce-4672-4b53-8532-e72217f5d360');\n",
              "var x = new MutationObserver(function (mutations, observer) {{\n",
              "        var display = window.getComputedStyle(gd).display;\n",
              "        if (!display || display === 'none') {{\n",
              "            console.log([gd, 'removed!']);\n",
              "            Plotly.purge(gd);\n",
              "            observer.disconnect();\n",
              "        }}\n",
              "}});\n",
              "\n",
              "// Listen for the removal of the full notebook cells\n",
              "var notebookContainer = gd.closest('#notebook-container');\n",
              "if (notebookContainer) {{\n",
              "    x.observe(notebookContainer, {childList: true});\n",
              "}}\n",
              "\n",
              "// Listen for the clearing of the current output cell\n",
              "var outputEl = gd.closest('.output');\n",
              "if (outputEl) {{\n",
              "    x.observe(outputEl, {childList: true});\n",
              "}}\n",
              "\n",
              "                        })                };                            </script>        </div>\n",
              "</body>\n",
              "</html>"
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/html": [
              "<html>\n",
              "<head><meta charset=\"utf-8\" /></head>\n",
              "<body>\n",
              "    <div>            <script src=\"https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js?config=TeX-AMS-MML_SVG\"></script><script type=\"text/javascript\">if (window.MathJax && window.MathJax.Hub && window.MathJax.Hub.Config) {window.MathJax.Hub.Config({SVG: {font: \"STIX-Web\"}});}</script>                <script type=\"text/javascript\">window.PlotlyConfig = {MathJaxConfig: 'local'};</script>\n",
              "        <script charset=\"utf-8\" src=\"https://cdn.plot.ly/plotly-2.24.1.min.js\"></script>                <div id=\"ec862f5a-85ef-4091-947d-531242e1ba2e\" class=\"plotly-graph-div\" style=\"height:525px; width:100%;\"></div>            <script type=\"text/javascript\">                                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"ec862f5a-85ef-4091-947d-531242e1ba2e\")) {                    Plotly.newPlot(                        \"ec862f5a-85ef-4091-947d-531242e1ba2e\",                        [{\"mode\":\"lines+markers\",\"x\":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23],\"y\":[0,0,0,0,0,0,0,1.725030489350742,1.725030489350742,1.725030489350742,1.725030489350742,1.725030489350742,1.725030489350742,1.725030489350742,1.725030489350742,1.725030489350742,1.725030489350742,0,0,0,0,0,0,0],\"type\":\"scatter\"}],                        {\"template\":{\"data\":{\"histogram2dcontour\":[{\"type\":\"histogram2dcontour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"choropleth\":[{\"type\":\"choropleth\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"histogram2d\":[{\"type\":\"histogram2d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmap\":[{\"type\":\"heatmap\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmapgl\":[{\"type\":\"heatmapgl\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"contourcarpet\":[{\"type\":\"contourcarpet\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"contour\":[{\"type\":\"contour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"surface\":[{\"type\":\"surface\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"mesh3d\":[{\"type\":\"mesh3d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"scatter\":[{\"fillpattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2},\"type\":\"scatter\"}],\"parcoords\":[{\"type\":\"parcoords\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolargl\":[{\"type\":\"scatterpolargl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"scattergeo\":[{\"type\":\"scattergeo\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolar\":[{\"type\":\"scatterpolar\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"scattergl\":[{\"type\":\"scattergl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatter3d\":[{\"type\":\"scatter3d\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattermapbox\":[{\"type\":\"scattermapbox\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterternary\":[{\"type\":\"scatterternary\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattercarpet\":[{\"type\":\"scattercarpet\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}]},\"layout\":{\"autotypenumbers\":\"strict\",\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"hovermode\":\"closest\",\"hoverlabel\":{\"align\":\"left\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"bgcolor\":\"#E5ECF6\",\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"ternary\":{\"bgcolor\":\"#E5ECF6\",\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]]},\"xaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"yaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"geo\":{\"bgcolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"subunitcolor\":\"white\",\"showland\":true,\"showlakes\":true,\"lakecolor\":\"white\"},\"title\":{\"x\":0.05},\"mapbox\":{\"style\":\"light\"}}},\"title\":{\"text\":\"Total Load Values for Each Hour\"},\"xaxis\":{\"title\":{\"text\":\"Hour\"}},\"yaxis\":{\"title\":{\"text\":\"Total Load (MW)\"}}},                        {\"responsive\": true}                    ).then(function(){\n",
              "                            \n",
              "var gd = document.getElementById('ec862f5a-85ef-4091-947d-531242e1ba2e');\n",
              "var x = new MutationObserver(function (mutations, observer) {{\n",
              "        var display = window.getComputedStyle(gd).display;\n",
              "        if (!display || display === 'none') {{\n",
              "            console.log([gd, 'removed!']);\n",
              "            Plotly.purge(gd);\n",
              "            observer.disconnect();\n",
              "        }}\n",
              "}});\n",
              "\n",
              "// Listen for the removal of the full notebook cells\n",
              "var notebookContainer = gd.closest('#notebook-container');\n",
              "if (notebookContainer) {{\n",
              "    x.observe(notebookContainer, {childList: true});\n",
              "}}\n",
              "\n",
              "// Listen for the clearing of the current output cell\n",
              "var outputEl = gd.closest('.output');\n",
              "if (outputEl) {{\n",
              "    x.observe(outputEl, {childList: true});\n",
              "}}\n",
              "\n",
              "                        })                };                            </script>        </div>\n",
              "</body>\n",
              "</html>"
            ]
          },
          "metadata": {}
        }
      ],
      "source": [
        "import plotly.graph_objects as go\n",
        "\n",
        "# Allowed Trade Quantities for Each Hour\n",
        "fig1 = go.Figure(data=[\n",
        "    go.Scatter(x=list(range(len(allowed_trade_quantities))), y=allowed_trade_quantities, mode='lines+markers')\n",
        "])\n",
        "fig1.update_layout(\n",
        "    title=\"Allowed Trade Quantities for Each Hour\",\n",
        "    xaxis_title=\"Hour\",\n",
        "    yaxis_title=\"Allowed Trade Quantity (MW)\"\n",
        ")\n",
        "fig1.show()\n",
        "\n",
        "# Count of Allowed Trades for Each Hour\n",
        "fig2 = go.Figure(data=[\n",
        "    go.Scatter(x=list(range(len(count_allowed_trades))), y=count_allowed_trades, mode='lines+markers')\n",
        "])\n",
        "fig2.update_layout(\n",
        "    title=\"Count of Allowed Trades for Each Hour\",\n",
        "    xaxis_title=\"Hour\",\n",
        "    yaxis_title=\"Count of Allowed Trades\"\n",
        ")\n",
        "fig2.show()\n",
        "\n",
        "# Slack Bus Power Adjustments for Each Hour\n",
        "fig3 = go.Figure(data=[\n",
        "    go.Scatter(x=list(range(len(slack_power_adjustments))), y=slack_power_adjustments, mode='lines+markers')\n",
        "])\n",
        "fig3.update_layout(\n",
        "    title=\"Slack Bus Power Adjustments for Each Hour\",\n",
        "    xaxis_title=\"Hour\",\n",
        "    yaxis_title=\"Slack Power Adjustment (MW)\"\n",
        ")\n",
        "fig3.show()\n",
        "\n",
        "# Problem Values for Each Hour\n",
        "fig4 = go.Figure(data=[\n",
        "     go.Scatter(x=list(range(len(total_p_mw_per_net))), y=total_p_mw_per_net, mode='lines+markers')\n",
        " ])\n",
        "fig4.update_layout(\n",
        "     title=\"Load for Each Hour\",\n",
        "    xaxis_title=\"Hour\",\n",
        "     yaxis_title=\"Problem Value\"\n",
        ")\n",
        "fig4.show()\n",
        "\n",
        "#Total Generation Values for Each Hour\n",
        "fig5 = go.Figure(data=[\n",
        "   go.Scatter(x=list(range(len(difference))), y=difference, mode='lines+markers')\n",
        "])\n",
        "fig5.update_layout(\n",
        "    title=\"difference for Each Hour\",\n",
        "    xaxis_title=\"Hour\",\n",
        "    yaxis_title=\"Total Generation (MW)\"\n",
        ")\n",
        "fig5.show()\n",
        "\n",
        "# Total Load Values for Each Hour\n",
        "fig6 = go.Figure(data=[\n",
        "    go.Scatter(x=list(range(len(demand_at_buses_list))), y=demand_at_buses_list, mode='lines+markers')\n",
        "])\n",
        "fig6.update_layout(\n",
        "    title=\"Total Load Values for Each Hour\",\n",
        "    xaxis_title=\"Hour\",\n",
        "    yaxis_title=\"Total Load (MW)\"\n",
        ")\n",
        "fig6.show()\n"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 542
        },
        "id": "a6yOnTFldvYi",
        "outputId": "7cb8b667-1b26-4cd1-96ac-fa2429bb22ce"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/html": [
              "<html>\n",
              "<head><meta charset=\"utf-8\" /></head>\n",
              "<body>\n",
              "    <div>            <script src=\"https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js?config=TeX-AMS-MML_SVG\"></script><script type=\"text/javascript\">if (window.MathJax && window.MathJax.Hub && window.MathJax.Hub.Config) {window.MathJax.Hub.Config({SVG: {font: \"STIX-Web\"}});}</script>                <script type=\"text/javascript\">window.PlotlyConfig = {MathJaxConfig: 'local'};</script>\n",
              "        <script charset=\"utf-8\" src=\"https://cdn.plot.ly/plotly-2.24.1.min.js\"></script>                <div id=\"32464262-7977-4c6b-9fc1-2413e3eb7358\" class=\"plotly-graph-div\" style=\"height:525px; width:100%;\"></div>            <script type=\"text/javascript\">                                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"32464262-7977-4c6b-9fc1-2413e3eb7358\")) {                    Plotly.newPlot(                        \"32464262-7977-4c6b-9fc1-2413e3eb7358\",                        [{\"mode\":\"lines+markers\",\"name\":\"Allowed Trade Quantities\",\"x\":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23],\"y\":[0,0,0,0,0,0,0,72.0,72.0,96.0,118.0,141.0,141.0,118.0,117.0,92.0,72.0,0,0,0,0,0,0,0],\"type\":\"scatter\"},{\"mode\":\"lines+markers\",\"name\":\"Total Load Values\",\"x\":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23],\"y\":[0,0,0,0,0,0,0,1.725030489350742,1.725030489350742,1.725030489350742,1.725030489350742,1.725030489350742,1.725030489350742,1.725030489350742,1.725030489350742,1.725030489350742,1.725030489350742,0,0,0,0,0,0,0],\"type\":\"scatter\"},{\"mode\":\"lines+markers\",\"name\":\"Inverted Slack Bus Power Adjustments\",\"x\":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23],\"y\":[0,0,0,0,0,0,0,0.05854995243106487,0.05735435104894293,0.05215570670230818,0.04983521603489294,0.0483084213404652,0.04675687598628997,0.047074275997459836,0.05127167292360468,0.05972560804030991,0.0714264767886732,0,0,0,0,0,0,0],\"type\":\"scatter\"}],                        {\"template\":{\"data\":{\"histogram2dcontour\":[{\"type\":\"histogram2dcontour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"choropleth\":[{\"type\":\"choropleth\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"histogram2d\":[{\"type\":\"histogram2d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmap\":[{\"type\":\"heatmap\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmapgl\":[{\"type\":\"heatmapgl\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"contourcarpet\":[{\"type\":\"contourcarpet\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"contour\":[{\"type\":\"contour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"surface\":[{\"type\":\"surface\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"mesh3d\":[{\"type\":\"mesh3d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"scatter\":[{\"fillpattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2},\"type\":\"scatter\"}],\"parcoords\":[{\"type\":\"parcoords\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolargl\":[{\"type\":\"scatterpolargl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"scattergeo\":[{\"type\":\"scattergeo\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolar\":[{\"type\":\"scatterpolar\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"scattergl\":[{\"type\":\"scattergl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatter3d\":[{\"type\":\"scatter3d\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattermapbox\":[{\"type\":\"scattermapbox\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterternary\":[{\"type\":\"scatterternary\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattercarpet\":[{\"type\":\"scattercarpet\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}]},\"layout\":{\"autotypenumbers\":\"strict\",\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"hovermode\":\"closest\",\"hoverlabel\":{\"align\":\"left\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"bgcolor\":\"#E5ECF6\",\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"ternary\":{\"bgcolor\":\"#E5ECF6\",\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]]},\"xaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"yaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"geo\":{\"bgcolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"subunitcolor\":\"white\",\"showland\":true,\"showlakes\":true,\"lakecolor\":\"white\"},\"title\":{\"x\":0.05},\"mapbox\":{\"style\":\"light\"}}},\"title\":{\"text\":\"Combined Chart for Different Metrics\"},\"xaxis\":{\"title\":{\"text\":\"Hour\"}},\"yaxis\":{\"title\":{\"text\":\"Values\"}}},                        {\"responsive\": true}                    ).then(function(){\n",
              "                            \n",
              "var gd = document.getElementById('32464262-7977-4c6b-9fc1-2413e3eb7358');\n",
              "var x = new MutationObserver(function (mutations, observer) {{\n",
              "        var display = window.getComputedStyle(gd).display;\n",
              "        if (!display || display === 'none') {{\n",
              "            console.log([gd, 'removed!']);\n",
              "            Plotly.purge(gd);\n",
              "            observer.disconnect();\n",
              "        }}\n",
              "}});\n",
              "\n",
              "// Listen for the removal of the full notebook cells\n",
              "var notebookContainer = gd.closest('#notebook-container');\n",
              "if (notebookContainer) {{\n",
              "    x.observe(notebookContainer, {childList: true});\n",
              "}}\n",
              "\n",
              "// Listen for the clearing of the current output cell\n",
              "var outputEl = gd.closest('.output');\n",
              "if (outputEl) {{\n",
              "    x.observe(outputEl, {childList: true});\n",
              "}}\n",
              "\n",
              "                        })                };                            </script>        </div>\n",
              "</body>\n",
              "</html>"
            ]
          },
          "metadata": {}
        }
      ],
      "source": [
        "# Combined plot\n",
        "fig = go.Figure()\n",
        "\n",
        "# Adding each plot\n",
        "fig.add_trace(go.Scatter(x=list(range(len(allowed_trade_quantities))), y=allowed_trade_quantities, mode='lines+markers', name='Allowed Trade Quantities'))\n",
        "#fig.add_trace(go.Scatter(x=list(range(len(slack_power_adjustments))), y=slack_power_adjustments, mode='lines+markers', name='Slack Bus Power Adjustments'))\n",
        "fig.add_trace(go.Scatter(x=list(range(len(demand_at_buses_list))), y=demand_at_buses_list, mode='lines+markers', name='Total Load Values'))\n",
        "\n",
        "\n",
        "fig.add_trace(go.Scatter(\n",
        "    x=list(range(len(slack_power_adjustments))),\n",
        "    y=[-x for x in slack_power_adjustments],  # Negating each value in the list\n",
        "    mode='lines+markers',\n",
        "    name='Inverted Slack Bus Power Adjustments'\n",
        "))\n",
        "# Update layout\n",
        "fig.update_layout(\n",
        "    title=\"Combined Chart for Different Metrics\",\n",
        "    xaxis_title=\"Hour\",\n",
        "    yaxis_title=\"Values\"\n",
        ")\n",
        "\n",
        "# Show plot\n",
        "fig.show()"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 617
        },
        "id": "0uDz3C0ahJsu",
        "outputId": "33dc24d8-59fe-4c7d-8cb6-f8a24a78c112"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/html": [
              "<html>\n",
              "<head><meta charset=\"utf-8\" /></head>\n",
              "<body>\n",
              "    <div>            <script src=\"https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js?config=TeX-AMS-MML_SVG\"></script><script type=\"text/javascript\">if (window.MathJax && window.MathJax.Hub && window.MathJax.Hub.Config) {window.MathJax.Hub.Config({SVG: {font: \"STIX-Web\"}});}</script>                <script type=\"text/javascript\">window.PlotlyConfig = {MathJaxConfig: 'local'};</script>\n",
              "        <script charset=\"utf-8\" src=\"https://cdn.plot.ly/plotly-2.24.1.min.js\"></script>                <div id=\"85f94c74-5028-4d28-b378-9e81f23449d8\" class=\"plotly-graph-div\" style=\"height:600px; width:1000px;\"></div>            <script type=\"text/javascript\">                                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"85f94c74-5028-4d28-b378-9e81f23449d8\")) {                    Plotly.newPlot(                        \"85f94c74-5028-4d28-b378-9e81f23449d8\",                        [{\"fill\":\"tozeroy\",\"mode\":\"lines\",\"name\":\"Slack Bus Power Adjustments\",\"x\":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23],\"y\":[0.02088176976659057,0.019755364339630765,0.01944663056206171,0.01943438030920524,0.020547696931639343,0.02402941115769222,0.027946439214031723,-71.97059902378518,-71.96993082448591,-95.96932614664884,-117.96892639198255,-140.96855578932977,-140.96918756200913,-117.96982086200207,-116.96891616353825,-91.96640519597985,-71.96254076160567,0.04074932301652406,0.04288432103547369,0.04357146769116914,0.04206651310703536,0.035692417755154325,0.02773303799500635,0.023234478211978632],\"type\":\"scatter\"},{\"fill\":\"tonexty\",\"mode\":\"lines\",\"name\":\"P2P trades\",\"x\":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23],\"y\":[0.02088176976659057,0.019755364339630765,0.01944663056206171,0.01943438030920524,0.020547696931639343,0.02402941115769222,0.027946439214031723,0.02940097621481641,0.030069175514086055,0.030673853351160574,0.031073608017450738,0.03144421067023018,0.03081243799087474,0.03017913799793348,0.031083836461746728,0.033594804020154356,0.03745923839433374,0.04074932301652406,0.04288432103547369,0.04357146769116914,0.04206651310703536,0.035692417755154325,0.02773303799500635,0.023234478211978632],\"type\":\"scatter\"},{\"fill\":\"tonexty\",\"mode\":\"lines\",\"name\":\"Total Load\",\"x\":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23],\"y\":[0.02088176976659057,0.019755364339630765,0.01944663056206171,0.01943438030920524,0.020547696931639343,0.02402941115769222,0.027946439214031723,0.0294009762148095,0.030069175514083515,0.030673853351154034,0.031073608017445714,0.03144421067022996,0.03081243799087425,0.03017913799793203,0.03108383646175282,0.033594804020156244,0.037459238394335036,0.04074932301652406,0.04288432103547369,0.04357146769116914,0.04206651310703536,0.035692417755154325,0.02773303799500635,0.023234478211978632],\"type\":\"scatter\"}],                        {\"template\":{\"data\":{\"histogram2dcontour\":[{\"type\":\"histogram2dcontour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"choropleth\":[{\"type\":\"choropleth\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"histogram2d\":[{\"type\":\"histogram2d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmap\":[{\"type\":\"heatmap\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmapgl\":[{\"type\":\"heatmapgl\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"contourcarpet\":[{\"type\":\"contourcarpet\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"contour\":[{\"type\":\"contour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"surface\":[{\"type\":\"surface\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"mesh3d\":[{\"type\":\"mesh3d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"scatter\":[{\"fillpattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2},\"type\":\"scatter\"}],\"parcoords\":[{\"type\":\"parcoords\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolargl\":[{\"type\":\"scatterpolargl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"scattergeo\":[{\"type\":\"scattergeo\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolar\":[{\"type\":\"scatterpolar\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"scattergl\":[{\"type\":\"scattergl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatter3d\":[{\"type\":\"scatter3d\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattermapbox\":[{\"type\":\"scattermapbox\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterternary\":[{\"type\":\"scatterternary\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattercarpet\":[{\"type\":\"scattercarpet\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}]},\"layout\":{\"autotypenumbers\":\"strict\",\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"hovermode\":\"closest\",\"hoverlabel\":{\"align\":\"left\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"bgcolor\":\"#E5ECF6\",\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"ternary\":{\"bgcolor\":\"#E5ECF6\",\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]]},\"xaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"yaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"geo\":{\"bgcolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"subunitcolor\":\"white\",\"showland\":true,\"showlakes\":true,\"lakecolor\":\"white\"},\"title\":{\"x\":0.05},\"mapbox\":{\"style\":\"light\"}}},\"font\":{\"family\":\"Times New Roman\"},\"title\":{\"text\":\"Total P2P traded and slack adjustments per hour\",\"x\":0.5},\"legend\":{\"orientation\":\"h\",\"x\":1,\"y\":1.1,\"xanchor\":\"right\"},\"xaxis\":{\"title\":{\"text\":\"Hour\"}},\"yaxis\":{\"title\":{\"text\":\"MWh\"}},\"width\":1000,\"height\":600},                        {\"responsive\": true}                    ).then(function(){\n",
              "                            \n",
              "var gd = document.getElementById('85f94c74-5028-4d28-b378-9e81f23449d8');\n",
              "var x = new MutationObserver(function (mutations, observer) {{\n",
              "        var display = window.getComputedStyle(gd).display;\n",
              "        if (!display || display === 'none') {{\n",
              "            console.log([gd, 'removed!']);\n",
              "            Plotly.purge(gd);\n",
              "            observer.disconnect();\n",
              "        }}\n",
              "}});\n",
              "\n",
              "// Listen for the removal of the full notebook cells\n",
              "var notebookContainer = gd.closest('#notebook-container');\n",
              "if (notebookContainer) {{\n",
              "    x.observe(notebookContainer, {childList: true});\n",
              "}}\n",
              "\n",
              "// Listen for the clearing of the current output cell\n",
              "var outputEl = gd.closest('.output');\n",
              "if (outputEl) {{\n",
              "    x.observe(outputEl, {childList: true});\n",
              "}}\n",
              "\n",
              "                        })                };                            </script>        </div>\n",
              "</body>\n",
              "</html>"
            ]
          },
          "metadata": {}
        }
      ],
      "source": [
        "import plotly.graph_objects as go\n",
        "\n",
        "# Invert the slack_power_adjustments\n",
        "inverted_slack_power_adjustments = [-x for x in slack_power_adjustments]\n",
        "\n",
        "inverted_slack_power_adjustments_all = [-x for x in difference]\n",
        "\n",
        "# Calculate the top line of the stack\n",
        "top_line_stack = [a + b for a, b in zip(inverted_slack_power_adjustments_all, allowed_trade_quantities)]\n",
        "\n",
        "# Combined area plot\n",
        "fig = go.Figure()\n",
        "\n",
        "# First, add the inverted slack power adjustments as the bottom area\n",
        "fig.add_trace(go.Scatter(\n",
        "    x=list(range(len(inverted_slack_power_adjustments_all))),\n",
        "    y=inverted_slack_power_adjustments_all,\n",
        "    mode='lines',\n",
        "    fill='tozeroy',\n",
        "    name='Slack Bus Power Adjustments'\n",
        "))\n",
        "\n",
        "# Next, add the top line of the stack, filling down to the inverted slack power adjustments\n",
        "fig.add_trace(go.Scatter(\n",
        "    x=list(range(len(top_line_stack))),\n",
        "    y=top_line_stack,\n",
        "    mode='lines',\n",
        "    fill='tonexty',\n",
        "    name='P2P trades'\n",
        "))\n",
        "\n",
        "\n",
        "# Adding the demand at buses list as an area chart, stacked on the previous one\n",
        "fig.add_trace(go.Scatter(\n",
        "    x=list(range(len(total_p_mw_per_net))),\n",
        "    y=total_p_mw_per_net,\n",
        "    mode='lines',\n",
        "    fill='tonexty',  # Fills to the next trace\n",
        "    name='Total Load'\n",
        "))\n",
        "\n",
        "\n",
        "# Update legend and layout\n",
        "fig.update_layout(\n",
        "    title=\"Total P2P traded and slack adjustments per hour\",\n",
        "    xaxis_title=\"Hour\",\n",
        "    yaxis_title=\"MWh\",\n",
        "    font=dict(family=\"Times New Roman\"),\n",
        "    title_x=0.5,\n",
        "    legend=dict(orientation=\"h\", x=1, y=1.1, xanchor=\"right\")\n",
        ")\n",
        "\n",
        "\n",
        "\n",
        "fig.update_layout(\n",
        "    width=1000,\n",
        "    height=600\n",
        ")\n",
        "\n",
        "# Show plot\n",
        "fig.show()\n"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "ZZtdDCMByZ2-",
        "outputId": "962fd29c-2e1f-4ef3-a382-50c44e47bc9f"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Data saved to slack_power_adjustments_p2p_trades.csv\n"
          ]
        }
      ],
      "source": [
        "data = {\n",
        "    'Hour': list(range(len(slack_power_adjustments))),\n",
        "    'Inverted Slack Power Adjustments': inverted_slack_power_adjustments_all,\n",
        "    'Top Line of Stack (P2P trades)': top_line_stack,\n",
        "    'Total Load (MWh)': total_p_mw_per_net\n",
        "}\n",
        "\n",
        "df = pd.DataFrame(data)\n",
        "\n",
        "# Save the DataFrame to a CSV file\n",
        "csv_file_path = 'slack_power_adjustments_p2p_trades.csv'\n",
        "df.to_csv(csv_file_path, index=False)\n",
        "\n",
        "print(f\"Data saved to {csv_file_path}\")"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "txxUb4gPTXVW"
      },
      "source": [
        "# update Sgen and Loads"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "Kj61El92TaYS"
      },
      "outputs": [],
      "source": [
        "def update_generation_and_load_from_trades(net, trades_for_hour, matches_for_hour):\n",
        "    for trade in trades_for_hour:\n",
        "        bus_index, trade_data = trade\n",
        "        for trade_index, trade_quantity in trade_data:\n",
        "            # Only update if the trade quantity is positive\n",
        "            if trade_quantity > 0:\n",
        "                sell_bus, buy_bus, _, _ = matches_for_hour[trade_index - 1]  # Retrieve the matched trade\n",
        "\n",
        "                # Update generation (sgen) for the selling node\n",
        "                existing_sgen = net.sgen[net.sgen.bus == sell_bus]\n",
        "                if not existing_sgen.empty:\n",
        "                    sgen_index = existing_sgen.index[0]\n",
        "                    net.sgen.at[sgen_index, 'p_mw'] += trade_quantity\n",
        "                else:\n",
        "                    pp.create_sgen(net, bus=sell_bus, p_mw=trade_quantity)\n",
        "\n",
        "                # Update load for the buying node\n",
        "                existing_load = net.load[net.load.bus == buy_bus]\n",
        "                if not existing_load.empty:\n",
        "                    load_index = existing_load.index[0]\n",
        "                    net.load.at[load_index, 'p_mw'] += trade_quantity\n",
        "                else:\n",
        "                    pp.create_load(net, bus=buy_bus, p_mw=trade_quantity)\n"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "V9Y3IjeLULz_"
      },
      "outputs": [],
      "source": [
        "for t, trade in enumerate(formatted_matches):\n",
        "    source_bus, dest_bus, trade_quantity = trade[0], trade[1], trade[2]\n",
        "    executed_quantity = x[t].X * trade_quantity\n",
        "\n",
        "    # Update generation at the source bus (if it's a generator)\n",
        "    if source_bus in net.sgen['bus'].values:\n",
        "        sgen_index = net.sgen.index[net.sgen['bus'] == source_bus][0]\n",
        "        net.sgen.at[sgen_index, 'p_mw'] += executed_quantity\n",
        "\n",
        "    # Update load at the destination bus\n",
        "    if dest_bus in net.load['bus'].values:\n",
        "        load_index = net.load.index[net.load['bus'] == dest_bus][0]\n",
        "        net.load.at[load_index, 'p_mw'] += executed_quantity\n",
        "\n",
        "    # Update generation at the destination bus (if it's a generator)\n",
        "    if dest_bus in net.sgen['bus'].values:\n",
        "        sgen_index = net.sgen.index[net.sgen['bus'] == dest_bus][0]\n",
        "        net.sgen.at[sgen_index, 'p_mw'] -= executed_quantity\n",
        "\n",
        "    # Update load at the source bus\n",
        "    if source_bus in net.load['bus'].values:\n",
        "        load_index = net.load.index[net.load['bus'] == source_bus][0]\n",
        "        net.load.at[load_index, 'p_mw'] -= executed_quantity\n"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "JZRwAmHSmH9o",
        "outputId": "fd13c997-e329-475a-f6ba-4f0d6ad9b45a"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stderr",
          "text": [
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n"
          ]
        }
      ],
      "source": [
        "for idx, (net, result) in enumerate(zip(all_nets, results)):\n",
        "    if len(result) == 5:  # To ensure there are enough values to unpack\n",
        "        problem_value, total_generation_value, total_load_value, slack_power_value, trades_for_hour = result\n",
        "    else:\n",
        "        trades_for_hour = None\n",
        "\n",
        "    if trades_for_hour:  # Only proceed if trades_for_hour is not None or empty\n",
        "        matching_orders = all_matches[idx]\n",
        "        update_generation_and_load_from_trades(net, trades_for_hour, matching_orders)\n",
        "\n",
        "    # Run power flow\n",
        "    pp.runpp(net)\n"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 81
        },
        "id": "KBzmbQH6_7Tw",
        "outputId": "5fb4bdcc-0d01-4280-c296-65084517f9fe"
      },
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "       p_mw    q_mvar\n",
              "0  0.024268  0.003523"
            ],
            "text/html": [
              "\n",
              "  <div id=\"df-efe5c94f-f155-4df3-96b6-7d1f25e03997\" class=\"colab-df-container\">\n",
              "    <div>\n",
              "<style scoped>\n",
              "    .dataframe tbody tr th:only-of-type {\n",
              "        vertical-align: middle;\n",
              "    }\n",
              "\n",
              "    .dataframe tbody tr th {\n",
              "        vertical-align: top;\n",
              "    }\n",
              "\n",
              "    .dataframe thead th {\n",
              "        text-align: right;\n",
              "    }\n",
              "</style>\n",
              "<table border=\"1\" class=\"dataframe\">\n",
              "  <thead>\n",
              "    <tr style=\"text-align: right;\">\n",
              "      <th></th>\n",
              "      <th>p_mw</th>\n",
              "      <th>q_mvar</th>\n",
              "    </tr>\n",
              "  </thead>\n",
              "  <tbody>\n",
              "    <tr>\n",
              "      <th>0</th>\n",
              "      <td>0.024268</td>\n",
              "      <td>0.003523</td>\n",
              "    </tr>\n",
              "  </tbody>\n",
              "</table>\n",
              "</div>\n",
              "    <div class=\"colab-df-buttons\">\n",
              "\n",
              "  <div class=\"colab-df-container\">\n",
              "    <button class=\"colab-df-convert\" onclick=\"convertToInteractive('df-efe5c94f-f155-4df3-96b6-7d1f25e03997')\"\n",
              "            title=\"Convert this dataframe to an interactive table.\"\n",
              "            style=\"display:none;\">\n",
              "\n",
              "  <svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\" viewBox=\"0 -960 960 960\">\n",
              "    <path d=\"M120-120v-720h720v720H120Zm60-500h600v-160H180v160Zm220 220h160v-160H400v160Zm0 220h160v-160H400v160ZM180-400h160v-160H180v160Zm440 0h160v-160H620v160ZM180-180h160v-160H180v160Zm440 0h160v-160H620v160Z\"/>\n",
              "  </svg>\n",
              "    </button>\n",
              "\n",
              "  <style>\n",
              "    .colab-df-container {\n",
              "      display:flex;\n",
              "      gap: 12px;\n",
              "    }\n",
              "\n",
              "    .colab-df-convert {\n",
              "      background-color: #E8F0FE;\n",
              "      border: none;\n",
              "      border-radius: 50%;\n",
              "      cursor: pointer;\n",
              "      display: none;\n",
              "      fill: #1967D2;\n",
              "      height: 32px;\n",
              "      padding: 0 0 0 0;\n",
              "      width: 32px;\n",
              "    }\n",
              "\n",
              "    .colab-df-convert:hover {\n",
              "      background-color: #E2EBFA;\n",
              "      box-shadow: 0px 1px 2px rgba(60, 64, 67, 0.3), 0px 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
              "      fill: #174EA6;\n",
              "    }\n",
              "\n",
              "    .colab-df-buttons div {\n",
              "      margin-bottom: 4px;\n",
              "    }\n",
              "\n",
              "    [theme=dark] .colab-df-convert {\n",
              "      background-color: #3B4455;\n",
              "      fill: #D2E3FC;\n",
              "    }\n",
              "\n",
              "    [theme=dark] .colab-df-convert:hover {\n",
              "      background-color: #434B5C;\n",
              "      box-shadow: 0px 1px 3px 1px rgba(0, 0, 0, 0.15);\n",
              "      filter: drop-shadow(0px 1px 2px rgba(0, 0, 0, 0.3));\n",
              "      fill: #FFFFFF;\n",
              "    }\n",
              "  </style>\n",
              "\n",
              "    <script>\n",
              "      const buttonEl =\n",
              "        document.querySelector('#df-efe5c94f-f155-4df3-96b6-7d1f25e03997 button.colab-df-convert');\n",
              "      buttonEl.style.display =\n",
              "        google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
              "\n",
              "      async function convertToInteractive(key) {\n",
              "        const element = document.querySelector('#df-efe5c94f-f155-4df3-96b6-7d1f25e03997');\n",
              "        const dataTable =\n",
              "          await google.colab.kernel.invokeFunction('convertToInteractive',\n",
              "                                                    [key], {});\n",
              "        if (!dataTable) return;\n",
              "\n",
              "        const docLinkHtml = 'Like what you see? Visit the ' +\n",
              "          '<a target=\"_blank\" href=https://colab.research.google.com/notebooks/data_table.ipynb>data table notebook</a>'\n",
              "          + ' to learn more about interactive tables.';\n",
              "        element.innerHTML = '';\n",
              "        dataTable['output_type'] = 'display_data';\n",
              "        await google.colab.output.renderOutput(dataTable, element);\n",
              "        const docLink = document.createElement('div');\n",
              "        docLink.innerHTML = docLinkHtml;\n",
              "        element.appendChild(docLink);\n",
              "      }\n",
              "    </script>\n",
              "  </div>\n",
              "\n",
              "    </div>\n",
              "  </div>\n"
            ]
          },
          "metadata": {},
          "execution_count": 50
        }
      ],
      "source": [
        "all_nets[11].res_ext_grid"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "7fKXP_NwJxhp",
        "outputId": "515bda83-b07f-4659-c75d-0b20a3cfe7e7"
      },
      "outputs": [
        {
          "name": "stderr",
          "output_type": "stream",
          "text": [
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n"
          ]
        }
      ],
      "source": [
        "# 10. Verify results\n",
        "for idx, net in enumerate(all_nets, 1):  # 'idx' will act as a counter, starting from 1.\n",
        "    # Run power flow analysis for the current net\n",
        "    pp.rundcpp(net)\n",
        "\n",
        "    # Check convergence\n",
        "    if not net.converged:\n",
        "        print(f\"Power flow did not converge for network at index {idx}!\")\n",
        "        continue\n",
        "\n",
        "    # Inspect voltage magnitudes\n",
        "    vm_pu = net.res_bus.vm_pu\n",
        "    if any(vm_pu < 0.90) or any(vm_pu > 1.05):\n",
        "        print(f\"Voltage out of bounds in network at index {idx} with buses: {net.res_bus[vm_pu < 0.90].index.tolist() + net.res_bus[vm_pu > 1.1].index.tolist()}\")\n",
        "\n",
        "    # Inspect line loading percentages\n",
        "    loading_percent = net.res_line.loading_percent\n",
        "    if any(loading_percent > 100):\n",
        "        print(f\"Lines overloaded in network at index {idx}: {net.res_line[loading_percent > 100].index.tolist()}\")\n"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "QR3dYU6omBl-"
      },
      "outputs": [],
      "source": [
        "import matplotlib.pyplot as plt\n",
        "\n",
        "\n",
        "for i, hourly_data in enumerate(results):\n",
        "    # Check if the third and fourth elements are lists and contain data\n",
        "    if len(hourly_data) >= 4 and all(isinstance(item, (list, tuple)) for item in hourly_data[2:4]):\n",
        "\n",
        "        # Extract the bus IDs and quantities from the third element (index 2)\n",
        "        bus_ids_3rd = [data[0] for data in hourly_data[2] if isinstance(data, (list, tuple))]\n",
        "        quantities_3rd = [data[2] for data in hourly_data[2] if isinstance(data, (list, tuple))]\n",
        "\n",
        "        # Extract the bus IDs and quantities from the fourth element (index 3)\n",
        "        bus_ids_4th = [data[1] for data in hourly_data[3] if isinstance(data, (list, tuple))]\n",
        "        quantities_4th = [data[3] for data in hourly_data[3] if isinstance(data, (list, tuple))]\n",
        "\n",
        "        # Plot for the third element, if data is available\n",
        "        if bus_ids_3rd and quantities_3rd:\n",
        "            plt.figure()\n",
        "            plt.bar(bus_ids_3rd, quantities_3rd)\n",
        "            plt.title(f'Hour {i} - Third Element Plot')\n",
        "            plt.xlabel('Bus ID')\n",
        "            plt.ylabel('Quantity')\n",
        "            plt.show()\n",
        "\n",
        "        # Plot for the fourth element, if data is available\n",
        "        if bus_ids_4th and quantities_4th:\n",
        "            plt.figure()\n",
        "            plt.bar(bus_ids_4th, quantities_4th)\n",
        "            plt.title(f'Hour {i} - Fourth Element Plot')\n",
        "            plt.xlabel('Bus ID')\n",
        "            plt.ylabel('Quantity')\n",
        "            plt.show()\n"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "7LKoqGnhsGwo"
      },
      "outputs": [],
      "source": [
        "import matplotlib.pyplot as plt\n",
        "import numpy as np\n",
        "\n",
        "\n",
        "for i, hourly_data in enumerate(results):\n",
        "    # Check if the third and fourth elements are lists and contain data\n",
        "    if len(hourly_data) >= 4 and all(isinstance(item, (list, tuple)) for item in hourly_data[2:4]):\n",
        "\n",
        "        # Extract the bus IDs and quantities from the third element (index 2)\n",
        "        bus_ids_3rd = [data[0] for data in hourly_data[2] if isinstance(data, (list, tuple))]\n",
        "        quantities_3rd = [data[2] for data in hourly_data[2] if isinstance(data, (list, tuple))]\n",
        "\n",
        "        # Extract the bus IDs and quantities from the fourth element (index 3)\n",
        "        bus_ids_4th = [data[1] for data in hourly_data[3] if isinstance(data, (list, tuple))]\n",
        "        quantities_4th = [data[3] for data in hourly_data[3] if isinstance(data, (list, tuple))]\n",
        "\n",
        "        # Get unique bus IDs and sort them\n",
        "        all_bus_ids = sorted(set(bus_ids_3rd + bus_ids_4th))\n",
        "\n",
        "        # Initialize quantities list with zeros for each bus ID\n",
        "        quantities_3rd_plot = [0] * len(all_bus_ids)\n",
        "        quantities_4th_plot = [0] * len(all_bus_ids)\n",
        "\n",
        "        # Populate the quantities for the plot\n",
        "        for bus_id, quantity in zip(bus_ids_3rd, quantities_3rd):\n",
        "            index = all_bus_ids.index(bus_id)\n",
        "            quantities_3rd_plot[index] = quantity\n",
        "\n",
        "        for bus_id, quantity in zip(bus_ids_4th, quantities_4th):\n",
        "            index = all_bus_ids.index(bus_id)\n",
        "            quantities_4th_plot[index] = quantity\n",
        "\n",
        "        # Plotting\n",
        "        x = np.arange(len(all_bus_ids))  # the label locations\n",
        "        width = 0.35  # the width of the bars\n",
        "\n",
        "        fig, ax = plt.subplots()\n",
        "        rects1 = ax.bar(x - width/2, quantities_3rd_plot, width, label='3rd Element')\n",
        "        rects2 = ax.bar(x + width/2, quantities_4th_plot, width, label='4th Element')\n",
        "\n",
        "        # Add some text for labels, title and custom x-axis tick labels, etc.\n",
        "        ax.set_ylabel('Quantity')\n",
        "        ax.set_title(f'Hour {i} - Quantity by Bus ID')\n",
        "        ax.set_xticks(x)\n",
        "        ax.set_xticklabels(all_bus_ids)\n",
        "        ax.legend()\n",
        "\n",
        "\n",
        "        fig.tight_layout()\n",
        "\n",
        "        plt.show()\n"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "z_SP3SjTukdr",
        "outputId": "8062a2bb-a8d2-4f02-b0fa-5d0531ada461"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Optimal value for all_nets[0]: No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.\n",
            "Optimal value for all_nets[1]: No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.\n",
            "Optimal value for all_nets[2]: No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.\n",
            "Optimal value for all_nets[3]: No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.\n",
            "Optimal value for all_nets[4]: No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.\n",
            "Optimal value for all_nets[5]: No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.\n",
            "Optimal value for all_nets[6]: No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.\n",
            "Optimal value for all_nets[7]: 0.12599999927980982\n",
            "Optimal value for all_nets[8]: 1.3919999896149216\n",
            "Optimal value for all_nets[9]: 4.595999999999999\n",
            "Optimal value for all_nets[10]: 6.156\n",
            "Optimal value for all_nets[11]: 7.29\n",
            "Optimal value for all_nets[12]: 7.433999997731441\n",
            "Optimal value for all_nets[13]: 6.641999999201317\n",
            "Optimal value for all_nets[14]: 5.4479999999527715\n",
            "Optimal value for all_nets[15]: 3.7320000000000007\n",
            "Optimal value for all_nets[16]: 1.746\n",
            "Optimal value for all_nets[17]: No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.\n",
            "Optimal value for all_nets[18]: No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.\n",
            "Optimal value for all_nets[19]: No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.\n",
            "Optimal value for all_nets[20]: No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.\n",
            "Optimal value for all_nets[21]: No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.\n",
            "Optimal value for all_nets[22]: No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.\n",
            "Optimal value for all_nets[23]: No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.No significant trades to optimize.\n"
          ]
        }
      ],
      "source": [
        "# Extract total optimal values from results and multiply by 1000\n",
        "total_optimal_values = [result[0] * 1000 for result in results]\n",
        "\n",
        "# Display the total optimal values\n",
        "for i, value in enumerate(total_optimal_values):\n",
        "    print(f\"Optimal value for all_nets[{i}]: {value}\")\n"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "3GBUfrsfzAsN",
        "outputId": "b1287d0b-b4c1-46af-c09f-f204d4c97ad5"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Grid[0]: []\n",
            "Grid[1]: []\n",
            "Grid[2]: []\n",
            "Grid[3]: []\n",
            "Grid[4]: []\n",
            "Grid[5]: []\n",
            "Grid[6]: []\n",
            "Grid[7]: -58.54995243106487\n",
            "Grid[8]: -57.35435104894293\n",
            "Grid[9]: -52.15570670230818\n",
            "Grid[10]: -49.83521603489294\n",
            "Grid[11]: -48.3084213404652\n",
            "Grid[12]: -46.75687598628997\n",
            "Grid[13]: -47.074275997459836\n",
            "Grid[14]: -51.27167292360468\n",
            "Grid[15]: -59.72560804030991\n",
            "Grid[16]: -71.4264767886732\n",
            "Grid[17]: []\n",
            "Grid[18]: []\n",
            "Grid[19]: []\n",
            "Grid[20]: []\n",
            "Grid[21]: []\n",
            "Grid[22]: []\n",
            "Grid[23]: []\n"
          ]
        }
      ],
      "source": [
        "# Extract total optimal values from results and multiply by 1000\n",
        "total_optimal_values = [result[1] * 1000 for result in results]\n",
        "\n",
        "# Display the total optimal values\n",
        "for i, value in enumerate(total_optimal_values):\n",
        "    print(f\"Grid[{i}]: {value}\")"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "r19svG5UWo-w"
      },
      "outputs": [],
      "source": [
        "import copy\n",
        "\n",
        "# Create a list to store the updated networks with new names\n",
        "updated_nets = []\n",
        "\n",
        "# Loop through all_matches and update the corresponding sgen elements in updated_nets\n",
        "for matches, original_net in zip(all_matches, all_nets):  # Use all_nets, not updated_nets\n",
        "    # Create a copy of the original network to avoid modifying it directly\n",
        "    updated_net = copy.deepcopy(original_net)\n",
        "\n",
        "    for match in matches:\n",
        "        source_bus = int(match[0])  # Convert to an integer if it's a float\n",
        "        trade_quantity = match[2]  # Quantity from the match\n",
        "\n",
        "        # Check if there is an existing sgen at the source_bus\n",
        "        existing_sgen = updated_net.sgen[updated_net.sgen.bus == source_bus]\n",
        "\n",
        "        if not existing_sgen.empty:\n",
        "            sgen_index = existing_sgen.index[0]\n",
        "            updated_net.sgen.at[sgen_index, 'p_mw'] += trade_quantity  # Update with the specific trade quantity\n",
        "        else:\n",
        "            # Create a new sgen with the trade quantity\n",
        "            pp.create_sgen(updated_net, bus=source_bus, p_mw=trade_quantity)\n",
        "\n",
        "    # Append the updated network to the list\n",
        "    updated_nets.append(updated_net)\n"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 238
        },
        "id": "anojXGrFZtDD",
        "outputId": "a5f492ef-70a8-48ba-feeb-8920c849bfdd"
      },
      "outputs": [
        {
          "data": {
            "text/html": [
              "\n",
              "  <div id=\"df-b77ee8d3-e118-42bd-bab9-441c73fba3fe\" class=\"colab-df-container\">\n",
              "    <div>\n",
              "<style scoped>\n",
              "    .dataframe tbody tr th:only-of-type {\n",
              "        vertical-align: middle;\n",
              "    }\n",
              "\n",
              "    .dataframe tbody tr th {\n",
              "        vertical-align: top;\n",
              "    }\n",
              "\n",
              "    .dataframe thead th {\n",
              "        text-align: right;\n",
              "    }\n",
              "</style>\n",
              "<table border=\"1\" class=\"dataframe\">\n",
              "  <thead>\n",
              "    <tr style=\"text-align: right;\">\n",
              "      <th></th>\n",
              "      <th>name</th>\n",
              "      <th>bus</th>\n",
              "      <th>p_mw</th>\n",
              "      <th>q_mvar</th>\n",
              "      <th>sn_mva</th>\n",
              "      <th>scaling</th>\n",
              "      <th>in_service</th>\n",
              "      <th>type</th>\n",
              "      <th>current_source</th>\n",
              "      <th>bid_price</th>\n",
              "    </tr>\n",
              "  </thead>\n",
              "  <tbody>\n",
              "    <tr>\n",
              "      <th>0</th>\n",
              "      <td>None</td>\n",
              "      <td>36</td>\n",
              "      <td>0.00243</td>\n",
              "      <td>0.000173</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "      <td>True</td>\n",
              "      <td>0.05</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>1</th>\n",
              "      <td>None</td>\n",
              "      <td>35</td>\n",
              "      <td>0.00243</td>\n",
              "      <td>0.000173</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "      <td>True</td>\n",
              "      <td>0.05</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>2</th>\n",
              "      <td>None</td>\n",
              "      <td>18</td>\n",
              "      <td>0.00243</td>\n",
              "      <td>0.000173</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "      <td>True</td>\n",
              "      <td>0.05</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>3</th>\n",
              "      <td>None</td>\n",
              "      <td>41</td>\n",
              "      <td>0.00243</td>\n",
              "      <td>0.000173</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "      <td>True</td>\n",
              "      <td>0.05</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>4</th>\n",
              "      <td>None</td>\n",
              "      <td>42</td>\n",
              "      <td>0.00243</td>\n",
              "      <td>0.000173</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "      <td>True</td>\n",
              "      <td>0.05</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>5</th>\n",
              "      <td>None</td>\n",
              "      <td>17</td>\n",
              "      <td>0.00243</td>\n",
              "      <td>0.000173</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "      <td>True</td>\n",
              "      <td>0.05</td>\n",
              "    </tr>\n",
              "  </tbody>\n",
              "</table>\n",
              "</div>\n",
              "    <div class=\"colab-df-buttons\">\n",
              "\n",
              "  <div class=\"colab-df-container\">\n",
              "    <button class=\"colab-df-convert\" onclick=\"convertToInteractive('df-b77ee8d3-e118-42bd-bab9-441c73fba3fe')\"\n",
              "            title=\"Convert this dataframe to an interactive table.\"\n",
              "            style=\"display:none;\">\n",
              "\n",
              "  <svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\" viewBox=\"0 -960 960 960\">\n",
              "    <path d=\"M120-120v-720h720v720H120Zm60-500h600v-160H180v160Zm220 220h160v-160H400v160Zm0 220h160v-160H400v160ZM180-400h160v-160H180v160Zm440 0h160v-160H620v160ZM180-180h160v-160H180v160Zm440 0h160v-160H620v160Z\"/>\n",
              "  </svg>\n",
              "    </button>\n",
              "\n",
              "  <style>\n",
              "    .colab-df-container {\n",
              "      display:flex;\n",
              "      gap: 12px;\n",
              "    }\n",
              "\n",
              "    .colab-df-convert {\n",
              "      background-color: #E8F0FE;\n",
              "      border: none;\n",
              "      border-radius: 50%;\n",
              "      cursor: pointer;\n",
              "      display: none;\n",
              "      fill: #1967D2;\n",
              "      height: 32px;\n",
              "      padding: 0 0 0 0;\n",
              "      width: 32px;\n",
              "    }\n",
              "\n",
              "    .colab-df-convert:hover {\n",
              "      background-color: #E2EBFA;\n",
              "      box-shadow: 0px 1px 2px rgba(60, 64, 67, 0.3), 0px 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
              "      fill: #174EA6;\n",
              "    }\n",
              "\n",
              "    .colab-df-buttons div {\n",
              "      margin-bottom: 4px;\n",
              "    }\n",
              "\n",
              "    [theme=dark] .colab-df-convert {\n",
              "      background-color: #3B4455;\n",
              "      fill: #D2E3FC;\n",
              "    }\n",
              "\n",
              "    [theme=dark] .colab-df-convert:hover {\n",
              "      background-color: #434B5C;\n",
              "      box-shadow: 0px 1px 3px 1px rgba(0, 0, 0, 0.15);\n",
              "      filter: drop-shadow(0px 1px 2px rgba(0, 0, 0, 0.3));\n",
              "      fill: #FFFFFF;\n",
              "    }\n",
              "  </style>\n",
              "\n",
              "    <script>\n",
              "      const buttonEl =\n",
              "        document.querySelector('#df-b77ee8d3-e118-42bd-bab9-441c73fba3fe button.colab-df-convert');\n",
              "      buttonEl.style.display =\n",
              "        google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
              "\n",
              "      async function convertToInteractive(key) {\n",
              "        const element = document.querySelector('#df-b77ee8d3-e118-42bd-bab9-441c73fba3fe');\n",
              "        const dataTable =\n",
              "          await google.colab.kernel.invokeFunction('convertToInteractive',\n",
              "                                                    [key], {});\n",
              "        if (!dataTable) return;\n",
              "\n",
              "        const docLinkHtml = 'Like what you see? Visit the ' +\n",
              "          '<a target=\"_blank\" href=https://colab.research.google.com/notebooks/data_table.ipynb>data table notebook</a>'\n",
              "          + ' to learn more about interactive tables.';\n",
              "        element.innerHTML = '';\n",
              "        dataTable['output_type'] = 'display_data';\n",
              "        await google.colab.output.renderOutput(dataTable, element);\n",
              "        const docLink = document.createElement('div');\n",
              "        docLink.innerHTML = docLinkHtml;\n",
              "        element.appendChild(docLink);\n",
              "      }\n",
              "    </script>\n",
              "  </div>\n",
              "\n",
              "\n",
              "<div id=\"df-c393fce8-b929-4ba7-ab25-b0d610bb9116\">\n",
              "  <button class=\"colab-df-quickchart\" onclick=\"quickchart('df-c393fce8-b929-4ba7-ab25-b0d610bb9116')\"\n",
              "            title=\"Suggest charts\"\n",
              "            style=\"display:none;\">\n",
              "\n",
              "<svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\"viewBox=\"0 0 24 24\"\n",
              "     width=\"24px\">\n",
              "    <g>\n",
              "        <path d=\"M19 3H5c-1.1 0-2 .9-2 2v14c0 1.1.9 2 2 2h14c1.1 0 2-.9 2-2V5c0-1.1-.9-2-2-2zM9 17H7v-7h2v7zm4 0h-2V7h2v10zm4 0h-2v-4h2v4z\"/>\n",
              "    </g>\n",
              "</svg>\n",
              "  </button>\n",
              "\n",
              "<style>\n",
              "  .colab-df-quickchart {\n",
              "      --bg-color: #E8F0FE;\n",
              "      --fill-color: #1967D2;\n",
              "      --hover-bg-color: #E2EBFA;\n",
              "      --hover-fill-color: #174EA6;\n",
              "      --disabled-fill-color: #AAA;\n",
              "      --disabled-bg-color: #DDD;\n",
              "  }\n",
              "\n",
              "  [theme=dark] .colab-df-quickchart {\n",
              "      --bg-color: #3B4455;\n",
              "      --fill-color: #D2E3FC;\n",
              "      --hover-bg-color: #434B5C;\n",
              "      --hover-fill-color: #FFFFFF;\n",
              "      --disabled-bg-color: #3B4455;\n",
              "      --disabled-fill-color: #666;\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart {\n",
              "    background-color: var(--bg-color);\n",
              "    border: none;\n",
              "    border-radius: 50%;\n",
              "    cursor: pointer;\n",
              "    display: none;\n",
              "    fill: var(--fill-color);\n",
              "    height: 32px;\n",
              "    padding: 0;\n",
              "    width: 32px;\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart:hover {\n",
              "    background-color: var(--hover-bg-color);\n",
              "    box-shadow: 0 1px 2px rgba(60, 64, 67, 0.3), 0 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
              "    fill: var(--button-hover-fill-color);\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart-complete:disabled,\n",
              "  .colab-df-quickchart-complete:disabled:hover {\n",
              "    background-color: var(--disabled-bg-color);\n",
              "    fill: var(--disabled-fill-color);\n",
              "    box-shadow: none;\n",
              "  }\n",
              "\n",
              "  .colab-df-spinner {\n",
              "    border: 2px solid var(--fill-color);\n",
              "    border-color: transparent;\n",
              "    border-bottom-color: var(--fill-color);\n",
              "    animation:\n",
              "      spin 1s steps(1) infinite;\n",
              "  }\n",
              "\n",
              "  @keyframes spin {\n",
              "    0% {\n",
              "      border-color: transparent;\n",
              "      border-bottom-color: var(--fill-color);\n",
              "      border-left-color: var(--fill-color);\n",
              "    }\n",
              "    20% {\n",
              "      border-color: transparent;\n",
              "      border-left-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "    }\n",
              "    30% {\n",
              "      border-color: transparent;\n",
              "      border-left-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "      border-right-color: var(--fill-color);\n",
              "    }\n",
              "    40% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "    }\n",
              "    60% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "    }\n",
              "    80% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "      border-bottom-color: var(--fill-color);\n",
              "    }\n",
              "    90% {\n",
              "      border-color: transparent;\n",
              "      border-bottom-color: var(--fill-color);\n",
              "    }\n",
              "  }\n",
              "</style>\n",
              "\n",
              "  <script>\n",
              "    async function quickchart(key) {\n",
              "      const quickchartButtonEl =\n",
              "        document.querySelector('#' + key + ' button');\n",
              "      quickchartButtonEl.disabled = true;  // To prevent multiple clicks.\n",
              "      quickchartButtonEl.classList.add('colab-df-spinner');\n",
              "      try {\n",
              "        const charts = await google.colab.kernel.invokeFunction(\n",
              "            'suggestCharts', [key], {});\n",
              "      } catch (error) {\n",
              "        console.error('Error during call to suggestCharts:', error);\n",
              "      }\n",
              "      quickchartButtonEl.classList.remove('colab-df-spinner');\n",
              "      quickchartButtonEl.classList.add('colab-df-quickchart-complete');\n",
              "    }\n",
              "    (() => {\n",
              "      let quickchartButtonEl =\n",
              "        document.querySelector('#df-c393fce8-b929-4ba7-ab25-b0d610bb9116 button');\n",
              "      quickchartButtonEl.style.display =\n",
              "        google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
              "    })();\n",
              "  </script>\n",
              "</div>\n",
              "    </div>\n",
              "  </div>\n"
            ],
            "text/plain": [
              "   name  bus     p_mw    q_mvar  sn_mva  scaling  in_service type  \\\n",
              "0  None   36  0.00243  0.000173     NaN      1.0        True  wye   \n",
              "1  None   35  0.00243  0.000173     NaN      1.0        True  wye   \n",
              "2  None   18  0.00243  0.000173     NaN      1.0        True  wye   \n",
              "3  None   41  0.00243  0.000173     NaN      1.0        True  wye   \n",
              "4  None   42  0.00243  0.000173     NaN      1.0        True  wye   \n",
              "5  None   17  0.00243  0.000173     NaN      1.0        True  wye   \n",
              "\n",
              "   current_source  bid_price  \n",
              "0            True       0.05  \n",
              "1            True       0.05  \n",
              "2            True       0.05  \n",
              "3            True       0.05  \n",
              "4            True       0.05  \n",
              "5            True       0.05  "
            ]
          },
          "execution_count": 202,
          "metadata": {},
          "output_type": "execute_result"
        }
      ],
      "source": [
        "updated_nets[11].sgen"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 238
        },
        "id": "hC6v6RwpCjO8",
        "outputId": "1b63cfa3-234e-4d86-a784-fbe522e86c67"
      },
      "outputs": [
        {
          "data": {
            "text/html": [
              "\n",
              "  <div id=\"df-546c2c14-4c39-4125-89d3-8b2c76f55da3\" class=\"colab-df-container\">\n",
              "    <div>\n",
              "<style scoped>\n",
              "    .dataframe tbody tr th:only-of-type {\n",
              "        vertical-align: middle;\n",
              "    }\n",
              "\n",
              "    .dataframe tbody tr th {\n",
              "        vertical-align: top;\n",
              "    }\n",
              "\n",
              "    .dataframe thead th {\n",
              "        text-align: right;\n",
              "    }\n",
              "</style>\n",
              "<table border=\"1\" class=\"dataframe\">\n",
              "  <thead>\n",
              "    <tr style=\"text-align: right;\">\n",
              "      <th></th>\n",
              "      <th>name</th>\n",
              "      <th>bus</th>\n",
              "      <th>p_mw</th>\n",
              "      <th>q_mvar</th>\n",
              "      <th>sn_mva</th>\n",
              "      <th>scaling</th>\n",
              "      <th>in_service</th>\n",
              "      <th>type</th>\n",
              "      <th>current_source</th>\n",
              "      <th>bid_price</th>\n",
              "    </tr>\n",
              "  </thead>\n",
              "  <tbody>\n",
              "    <tr>\n",
              "      <th>0</th>\n",
              "      <td>None</td>\n",
              "      <td>36</td>\n",
              "      <td>0.001215</td>\n",
              "      <td>0.000173</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "      <td>True</td>\n",
              "      <td>0.05</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>1</th>\n",
              "      <td>None</td>\n",
              "      <td>35</td>\n",
              "      <td>0.001215</td>\n",
              "      <td>0.000173</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "      <td>True</td>\n",
              "      <td>0.05</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>2</th>\n",
              "      <td>None</td>\n",
              "      <td>18</td>\n",
              "      <td>0.001215</td>\n",
              "      <td>0.000173</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "      <td>True</td>\n",
              "      <td>0.05</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>3</th>\n",
              "      <td>None</td>\n",
              "      <td>41</td>\n",
              "      <td>0.001215</td>\n",
              "      <td>0.000173</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "      <td>True</td>\n",
              "      <td>0.05</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>4</th>\n",
              "      <td>None</td>\n",
              "      <td>42</td>\n",
              "      <td>0.001215</td>\n",
              "      <td>0.000173</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "      <td>True</td>\n",
              "      <td>0.05</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>5</th>\n",
              "      <td>None</td>\n",
              "      <td>17</td>\n",
              "      <td>0.001215</td>\n",
              "      <td>0.000173</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "      <td>True</td>\n",
              "      <td>0.05</td>\n",
              "    </tr>\n",
              "  </tbody>\n",
              "</table>\n",
              "</div>\n",
              "    <div class=\"colab-df-buttons\">\n",
              "\n",
              "  <div class=\"colab-df-container\">\n",
              "    <button class=\"colab-df-convert\" onclick=\"convertToInteractive('df-546c2c14-4c39-4125-89d3-8b2c76f55da3')\"\n",
              "            title=\"Convert this dataframe to an interactive table.\"\n",
              "            style=\"display:none;\">\n",
              "\n",
              "  <svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\" viewBox=\"0 -960 960 960\">\n",
              "    <path d=\"M120-120v-720h720v720H120Zm60-500h600v-160H180v160Zm220 220h160v-160H400v160Zm0 220h160v-160H400v160ZM180-400h160v-160H180v160Zm440 0h160v-160H620v160ZM180-180h160v-160H180v160Zm440 0h160v-160H620v160Z\"/>\n",
              "  </svg>\n",
              "    </button>\n",
              "\n",
              "  <style>\n",
              "    .colab-df-container {\n",
              "      display:flex;\n",
              "      gap: 12px;\n",
              "    }\n",
              "\n",
              "    .colab-df-convert {\n",
              "      background-color: #E8F0FE;\n",
              "      border: none;\n",
              "      border-radius: 50%;\n",
              "      cursor: pointer;\n",
              "      display: none;\n",
              "      fill: #1967D2;\n",
              "      height: 32px;\n",
              "      padding: 0 0 0 0;\n",
              "      width: 32px;\n",
              "    }\n",
              "\n",
              "    .colab-df-convert:hover {\n",
              "      background-color: #E2EBFA;\n",
              "      box-shadow: 0px 1px 2px rgba(60, 64, 67, 0.3), 0px 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
              "      fill: #174EA6;\n",
              "    }\n",
              "\n",
              "    .colab-df-buttons div {\n",
              "      margin-bottom: 4px;\n",
              "    }\n",
              "\n",
              "    [theme=dark] .colab-df-convert {\n",
              "      background-color: #3B4455;\n",
              "      fill: #D2E3FC;\n",
              "    }\n",
              "\n",
              "    [theme=dark] .colab-df-convert:hover {\n",
              "      background-color: #434B5C;\n",
              "      box-shadow: 0px 1px 3px 1px rgba(0, 0, 0, 0.15);\n",
              "      filter: drop-shadow(0px 1px 2px rgba(0, 0, 0, 0.3));\n",
              "      fill: #FFFFFF;\n",
              "    }\n",
              "  </style>\n",
              "\n",
              "    <script>\n",
              "      const buttonEl =\n",
              "        document.querySelector('#df-546c2c14-4c39-4125-89d3-8b2c76f55da3 button.colab-df-convert');\n",
              "      buttonEl.style.display =\n",
              "        google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
              "\n",
              "      async function convertToInteractive(key) {\n",
              "        const element = document.querySelector('#df-546c2c14-4c39-4125-89d3-8b2c76f55da3');\n",
              "        const dataTable =\n",
              "          await google.colab.kernel.invokeFunction('convertToInteractive',\n",
              "                                                    [key], {});\n",
              "        if (!dataTable) return;\n",
              "\n",
              "        const docLinkHtml = 'Like what you see? Visit the ' +\n",
              "          '<a target=\"_blank\" href=https://colab.research.google.com/notebooks/data_table.ipynb>data table notebook</a>'\n",
              "          + ' to learn more about interactive tables.';\n",
              "        element.innerHTML = '';\n",
              "        dataTable['output_type'] = 'display_data';\n",
              "        await google.colab.output.renderOutput(dataTable, element);\n",
              "        const docLink = document.createElement('div');\n",
              "        docLink.innerHTML = docLinkHtml;\n",
              "        element.appendChild(docLink);\n",
              "      }\n",
              "    </script>\n",
              "  </div>\n",
              "\n",
              "\n",
              "<div id=\"df-f9314d6f-e815-4861-8e46-be0854a3438f\">\n",
              "  <button class=\"colab-df-quickchart\" onclick=\"quickchart('df-f9314d6f-e815-4861-8e46-be0854a3438f')\"\n",
              "            title=\"Suggest charts\"\n",
              "            style=\"display:none;\">\n",
              "\n",
              "<svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\"viewBox=\"0 0 24 24\"\n",
              "     width=\"24px\">\n",
              "    <g>\n",
              "        <path d=\"M19 3H5c-1.1 0-2 .9-2 2v14c0 1.1.9 2 2 2h14c1.1 0 2-.9 2-2V5c0-1.1-.9-2-2-2zM9 17H7v-7h2v7zm4 0h-2V7h2v10zm4 0h-2v-4h2v4z\"/>\n",
              "    </g>\n",
              "</svg>\n",
              "  </button>\n",
              "\n",
              "<style>\n",
              "  .colab-df-quickchart {\n",
              "      --bg-color: #E8F0FE;\n",
              "      --fill-color: #1967D2;\n",
              "      --hover-bg-color: #E2EBFA;\n",
              "      --hover-fill-color: #174EA6;\n",
              "      --disabled-fill-color: #AAA;\n",
              "      --disabled-bg-color: #DDD;\n",
              "  }\n",
              "\n",
              "  [theme=dark] .colab-df-quickchart {\n",
              "      --bg-color: #3B4455;\n",
              "      --fill-color: #D2E3FC;\n",
              "      --hover-bg-color: #434B5C;\n",
              "      --hover-fill-color: #FFFFFF;\n",
              "      --disabled-bg-color: #3B4455;\n",
              "      --disabled-fill-color: #666;\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart {\n",
              "    background-color: var(--bg-color);\n",
              "    border: none;\n",
              "    border-radius: 50%;\n",
              "    cursor: pointer;\n",
              "    display: none;\n",
              "    fill: var(--fill-color);\n",
              "    height: 32px;\n",
              "    padding: 0;\n",
              "    width: 32px;\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart:hover {\n",
              "    background-color: var(--hover-bg-color);\n",
              "    box-shadow: 0 1px 2px rgba(60, 64, 67, 0.3), 0 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
              "    fill: var(--button-hover-fill-color);\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart-complete:disabled,\n",
              "  .colab-df-quickchart-complete:disabled:hover {\n",
              "    background-color: var(--disabled-bg-color);\n",
              "    fill: var(--disabled-fill-color);\n",
              "    box-shadow: none;\n",
              "  }\n",
              "\n",
              "  .colab-df-spinner {\n",
              "    border: 2px solid var(--fill-color);\n",
              "    border-color: transparent;\n",
              "    border-bottom-color: var(--fill-color);\n",
              "    animation:\n",
              "      spin 1s steps(1) infinite;\n",
              "  }\n",
              "\n",
              "  @keyframes spin {\n",
              "    0% {\n",
              "      border-color: transparent;\n",
              "      border-bottom-color: var(--fill-color);\n",
              "      border-left-color: var(--fill-color);\n",
              "    }\n",
              "    20% {\n",
              "      border-color: transparent;\n",
              "      border-left-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "    }\n",
              "    30% {\n",
              "      border-color: transparent;\n",
              "      border-left-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "      border-right-color: var(--fill-color);\n",
              "    }\n",
              "    40% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "    }\n",
              "    60% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "    }\n",
              "    80% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "      border-bottom-color: var(--fill-color);\n",
              "    }\n",
              "    90% {\n",
              "      border-color: transparent;\n",
              "      border-bottom-color: var(--fill-color);\n",
              "    }\n",
              "  }\n",
              "</style>\n",
              "\n",
              "  <script>\n",
              "    async function quickchart(key) {\n",
              "      const quickchartButtonEl =\n",
              "        document.querySelector('#' + key + ' button');\n",
              "      quickchartButtonEl.disabled = true;  // To prevent multiple clicks.\n",
              "      quickchartButtonEl.classList.add('colab-df-spinner');\n",
              "      try {\n",
              "        const charts = await google.colab.kernel.invokeFunction(\n",
              "            'suggestCharts', [key], {});\n",
              "      } catch (error) {\n",
              "        console.error('Error during call to suggestCharts:', error);\n",
              "      }\n",
              "      quickchartButtonEl.classList.remove('colab-df-spinner');\n",
              "      quickchartButtonEl.classList.add('colab-df-quickchart-complete');\n",
              "    }\n",
              "    (() => {\n",
              "      let quickchartButtonEl =\n",
              "        document.querySelector('#df-f9314d6f-e815-4861-8e46-be0854a3438f button');\n",
              "      quickchartButtonEl.style.display =\n",
              "        google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
              "    })();\n",
              "  </script>\n",
              "</div>\n",
              "    </div>\n",
              "  </div>\n"
            ],
            "text/plain": [
              "   name  bus      p_mw    q_mvar  sn_mva  scaling  in_service type  \\\n",
              "0  None   36  0.001215  0.000173     NaN      1.0        True  wye   \n",
              "1  None   35  0.001215  0.000173     NaN      1.0        True  wye   \n",
              "2  None   18  0.001215  0.000173     NaN      1.0        True  wye   \n",
              "3  None   41  0.001215  0.000173     NaN      1.0        True  wye   \n",
              "4  None   42  0.001215  0.000173     NaN      1.0        True  wye   \n",
              "5  None   17  0.001215  0.000173     NaN      1.0        True  wye   \n",
              "\n",
              "   current_source  bid_price  \n",
              "0            True       0.05  \n",
              "1            True       0.05  \n",
              "2            True       0.05  \n",
              "3            True       0.05  \n",
              "4            True       0.05  \n",
              "5            True       0.05  "
            ]
          },
          "execution_count": 203,
          "metadata": {},
          "output_type": "execute_result"
        }
      ],
      "source": [
        "all_nets[11].sgen"
      ]
    }
  ],
  "metadata": {
    "colab": {
      "provenance": [],
      "toc_visible": true
    },
    "kernelspec": {
      "display_name": "Python 3",
      "name": "python3"
    },
    "language_info": {
      "name": "python"
    }
  },
  "nbformat": 4,
  "nbformat_minor": 0
}

==> implementation/Single_timestep_LP_DC_aprox_230424.ipynb <==
{
  "cells": [
    {
      "cell_type": "markdown",
      "source": [
        "# Notes:\n",
        "\n",
        "On Gurobi\n",
        "* Documentation on \"heuristics\" is like \"it is magic\", does not state what is actually doing\n",
        "* does not know indicator functions or allows assignment\n",
        "* more than 2000 variables (not the case, as number of variables is n Θ, n $t$ plus de \"dummy\" n) it is needed to set licence environment. If need pass it as parameter env.\n",
        "\n",
        "On the Matching algo\n",
        "\n",
        "* does not handle loops very well, so need to include a \"dummy placeholder\", otherwise gets \"stuck\" in a loop (when solving), but will come as 0 (is not an actual slack) is just a dumb placeholder to allow to interact within the loop*\n",
        "* it is need to desable presolve (also with loops), otherwise cannot even get interactions.\n",
        "\n",
        "On Networks\n",
        "\n",
        "- depending on the one used is need to check:\n",
        "- MV connection is true (otherwise get orphans), if need just build from YBus from scratch\n",
        "- pandapower uses also a reduced Ybus (that is a problem when it is needed same $n x n$ square matrices)\n",
        "\n",
        "On Figures\n",
        "\n",
        "- use kaleido to export as vector (pdf or svg)\n",
        "fig.write_image(\"images/fig1.pdf\")\n",
        "fig.write_image(\"images/fig1.svg\")\n",
        "https://plotly.com/python/static-image-export/\n",
        "- recall 300 dpi is standard for printing\n",
        "\n"
      ],
      "metadata": {
        "id": "qv3ooyyGx6AJ"
      }
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "3oRDatyM4jxq"
      },
      "source": [
        "## Data, Libraries, set-up"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 1,
      "metadata": {
        "id": "eATzyhwJDhEo",
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "outputId": "52f7b0f1-19bb-47de-95e3-3b68ba50df22"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Mounted at /content/drive\n"
          ]
        }
      ],
      "source": [
        "from google.colab import drive\n",
        "drive.mount('/content/drive')"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 2,
      "metadata": {
        "id": "ln73BSMfpXKk"
      },
      "outputs": [],
      "source": [
        "import os\n",
        "os.chdir(\"/content/drive/MyDrive/Diana Vieira Fernandes - Work folder/Qual A/Data\")"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 3,
      "metadata": {
        "id": "U4clzrBDofck",
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "outputId": "db778f74-1674-4dc3-b37d-de9322b458a5"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "'=10'\n",
            " 100006-0.parquet\n",
            " 8500node.zip\n",
            "'8500node.zip (Unzipped Files)'\n",
            " 9500-Node-Model-Submission-Model-Files.zip\n",
            "'9500-Node-Model-Submission-Model-Files.zip (Unzipped Files)'\n",
            " annual_solar_value_by_plant_and_county_0.xlsx\n",
            " cluster_medians_com.csv\n",
            " cluster_medians.csv\n",
            " cluster_medians_solar.csv\n",
            " edges_list.csv\n",
            " European_LV_Test_Feeder_v2.zip\n",
            "'European_LV_Test_Feeder_v2.zip (Unzipped Files)'\n",
            " feeder34.zip\n",
            "'feeder34.zip (Unzipped Files)'\n",
            " GSA_Report_Pittsburgh.xlsx\n",
            " gwa-plot-data_2023-09-03169376876345007_19_23_UTC.zip\n",
            " IEEE34Node.zip\n",
            " images\n",
            " median_loads_per_hour.csv\n",
            " metadata.tsv\n",
            " model.ilp\n",
            " monte_carlo_power_output_simulation.csv\n",
            " monte_carlo_simulation.csv\n",
            " network_44_WB.png\n",
            " network_80_WB.png\n",
            " network_graph.pgf\n",
            " networks_hour\n",
            "'pa-pv-2006 .zip'\n",
            "'pa-pv-2006 .zip (Unzipped Files)'\n",
            " pos_edges_list.csv\n",
            " slack_power_adjustments_p2p_trades_44.csv\n",
            " slack_power_adjustments_p2p_trades.csv\n",
            " temp-plot.html\n",
            " up00-pjm-mediumoffice.csv\n",
            " up00-pjm-single-family_attached.csv\n",
            " up01-pa-mobile_home.csv\n",
            " your_problem.lp\n"
          ]
        }
      ],
      "source": [
        "!ls \"/content/drive/MyDrive/Diana Vieira Fernandes - Work folder/Qual A/Data\""
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 4,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "iZo86D-wDnMk",
        "outputId": "c2d16521-5d07-4d52-bb50-f1bda8de4969"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Reading package lists... Done\n",
            "Building dependency tree... Done\n",
            "Reading state information... Done\n",
            "graphviz is already the newest version (2.42.2-6).\n",
            "The following additional packages will be installed:\n",
            "  libgail-common libgail18 libgtk2.0-0 libgtk2.0-bin libgtk2.0-common libgvc6-plugins-gtk\n",
            "  librsvg2-common libxdot4\n",
            "Suggested packages:\n",
            "  gvfs\n",
            "The following NEW packages will be installed:\n",
            "  libgail-common libgail18 libgraphviz-dev libgtk2.0-0 libgtk2.0-bin libgtk2.0-common\n",
            "  libgvc6-plugins-gtk librsvg2-common libxdot4\n",
            "0 upgraded, 9 newly installed, 0 to remove and 45 not upgraded.\n",
            "Need to get 2,433 kB of archives.\n",
            "After this operation, 7,694 kB of additional disk space will be used.\n",
            "Get:1 http://archive.ubuntu.com/ubuntu jammy/main amd64 libgtk2.0-common all 2.24.33-2ubuntu2 [125 kB]\n",
            "Get:2 http://archive.ubuntu.com/ubuntu jammy/main amd64 libgtk2.0-0 amd64 2.24.33-2ubuntu2 [2,037 kB]\n",
            "Get:3 http://archive.ubuntu.com/ubuntu jammy/main amd64 libgail18 amd64 2.24.33-2ubuntu2 [15.9 kB]\n",
            "Get:4 http://archive.ubuntu.com/ubuntu jammy/main amd64 libgail-common amd64 2.24.33-2ubuntu2 [132 kB]\n",
            "Get:5 http://archive.ubuntu.com/ubuntu jammy/universe amd64 libxdot4 amd64 2.42.2-6 [16.4 kB]\n",
            "Get:6 http://archive.ubuntu.com/ubuntu jammy/universe amd64 libgvc6-plugins-gtk amd64 2.42.2-6 [22.6 kB]\n",
            "Get:7 http://archive.ubuntu.com/ubuntu jammy/universe amd64 libgraphviz-dev amd64 2.42.2-6 [58.5 kB]\n",
            "Get:8 http://archive.ubuntu.com/ubuntu jammy/main amd64 libgtk2.0-bin amd64 2.24.33-2ubuntu2 [7,932 B]\n",
            "Get:9 http://archive.ubuntu.com/ubuntu jammy-updates/main amd64 librsvg2-common amd64 2.52.5+dfsg-3ubuntu0.2 [17.7 kB]\n",
            "Fetched 2,433 kB in 1s (2,797 kB/s)\n",
            "Selecting previously unselected package libgtk2.0-common.\n",
            "(Reading database ... 121752 files and directories currently installed.)\n",
            "Preparing to unpack .../0-libgtk2.0-common_2.24.33-2ubuntu2_all.deb ...\n",
            "Unpacking libgtk2.0-common (2.24.33-2ubuntu2) ...\n",
            "Selecting previously unselected package libgtk2.0-0:amd64.\n",
            "Preparing to unpack .../1-libgtk2.0-0_2.24.33-2ubuntu2_amd64.deb ...\n",
            "Unpacking libgtk2.0-0:amd64 (2.24.33-2ubuntu2) ...\n",
            "Selecting previously unselected package libgail18:amd64.\n",
            "Preparing to unpack .../2-libgail18_2.24.33-2ubuntu2_amd64.deb ...\n",
            "Unpacking libgail18:amd64 (2.24.33-2ubuntu2) ...\n",
            "Selecting previously unselected package libgail-common:amd64.\n",
            "Preparing to unpack .../3-libgail-common_2.24.33-2ubuntu2_amd64.deb ...\n",
            "Unpacking libgail-common:amd64 (2.24.33-2ubuntu2) ...\n",
            "Selecting previously unselected package libxdot4:amd64.\n",
            "Preparing to unpack .../4-libxdot4_2.42.2-6_amd64.deb ...\n",
            "Unpacking libxdot4:amd64 (2.42.2-6) ...\n",
            "Selecting previously unselected package libgvc6-plugins-gtk.\n",
            "Preparing to unpack .../5-libgvc6-plugins-gtk_2.42.2-6_amd64.deb ...\n",
            "Unpacking libgvc6-plugins-gtk (2.42.2-6) ...\n",
            "Selecting previously unselected package libgraphviz-dev:amd64.\n",
            "Preparing to unpack .../6-libgraphviz-dev_2.42.2-6_amd64.deb ...\n",
            "Unpacking libgraphviz-dev:amd64 (2.42.2-6) ...\n",
            "Selecting previously unselected package libgtk2.0-bin.\n",
            "Preparing to unpack .../7-libgtk2.0-bin_2.24.33-2ubuntu2_amd64.deb ...\n",
            "Unpacking libgtk2.0-bin (2.24.33-2ubuntu2) ...\n",
            "Selecting previously unselected package librsvg2-common:amd64.\n",
            "Preparing to unpack .../8-librsvg2-common_2.52.5+dfsg-3ubuntu0.2_amd64.deb ...\n",
            "Unpacking librsvg2-common:amd64 (2.52.5+dfsg-3ubuntu0.2) ...\n",
            "Setting up libxdot4:amd64 (2.42.2-6) ...\n",
            "Setting up librsvg2-common:amd64 (2.52.5+dfsg-3ubuntu0.2) ...\n",
            "Setting up libgtk2.0-common (2.24.33-2ubuntu2) ...\n",
            "Setting up libgtk2.0-0:amd64 (2.24.33-2ubuntu2) ...\n",
            "Setting up libgvc6-plugins-gtk (2.42.2-6) ...\n",
            "Setting up libgail18:amd64 (2.24.33-2ubuntu2) ...\n",
            "Setting up libgtk2.0-bin (2.24.33-2ubuntu2) ...\n",
            "Setting up libgail-common:amd64 (2.24.33-2ubuntu2) ...\n",
            "Setting up libgraphviz-dev:amd64 (2.42.2-6) ...\n",
            "Processing triggers for libc-bin (2.35-0ubuntu3.4) ...\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbbmalloc.so.2 is not a symbolic link\n",
            "\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbbbind_2_0.so.3 is not a symbolic link\n",
            "\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbbbind.so.3 is not a symbolic link\n",
            "\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbb.so.12 is not a symbolic link\n",
            "\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbbbind_2_5.so.3 is not a symbolic link\n",
            "\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbbmalloc_proxy.so.2 is not a symbolic link\n",
            "\n",
            "Processing triggers for man-db (2.10.2-1) ...\n",
            "Processing triggers for libgdk-pixbuf-2.0-0:amd64 (2.42.8+dfsg-1ubuntu0.2) ...\n",
            "Collecting pygraphviz\n",
            "  Downloading pygraphviz-1.12.tar.gz (104 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m104.9/104.9 kB\u001b[0m \u001b[31m3.0 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25h  Installing build dependencies ... \u001b[?25l\u001b[?25hdone\n",
            "  Getting requirements to build wheel ... \u001b[?25l\u001b[?25hdone\n",
            "  Installing backend dependencies ... \u001b[?25l\u001b[?25hdone\n",
            "  Preparing metadata (pyproject.toml) ... \u001b[?25l\u001b[?25hdone\n",
            "Collecting diagrams\n",
            "  Downloading diagrams-0.23.4-py3-none-any.whl (24.6 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m24.6/24.6 MB\u001b[0m \u001b[31m33.1 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: graphviz<0.21.0,>=0.13.2 in /usr/local/lib/python3.10/dist-packages (from diagrams) (0.20.3)\n",
            "Requirement already satisfied: jinja2<4.0,>=2.10 in /usr/local/lib/python3.10/dist-packages (from diagrams) (3.1.3)\n",
            "Collecting typed-ast<2.0.0,>=1.5.4 (from diagrams)\n",
            "  Downloading typed_ast-1.5.5-cp310-cp310-manylinux_2_17_x86_64.manylinux2014_x86_64.whl (824 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m824.7/824.7 kB\u001b[0m \u001b[31m31.4 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: MarkupSafe>=2.0 in /usr/local/lib/python3.10/dist-packages (from jinja2<4.0,>=2.10->diagrams) (2.1.5)\n",
            "Building wheels for collected packages: pygraphviz\n",
            "  Building wheel for pygraphviz (pyproject.toml) ... \u001b[?25l\u001b[?25hdone\n",
            "  Created wheel for pygraphviz: filename=pygraphviz-1.12-cp310-cp310-linux_x86_64.whl size=168134 sha256=4ea6b3072b33f921b1b7c993ab957e929d17abd74baf01e6db2d658fee91fe86\n",
            "  Stored in directory: /root/.cache/pip/wheels/1d/ee/b5/a2f54f9e9b3951599c05dcce270ca85e472f8e6cec470e397a\n",
            "Successfully built pygraphviz\n",
            "Installing collected packages: typed-ast, pygraphviz, diagrams\n",
            "Successfully installed diagrams-0.23.4 pygraphviz-1.12 typed-ast-1.5.5\n",
            "Collecting pandapower[all]\n",
            "  Downloading pandapower-2.14.6.zip (13.2 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m13.2/13.2 MB\u001b[0m \u001b[31m37.8 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25h  Preparing metadata (setup.py) ... \u001b[?25l\u001b[?25hdone\n",
            "Requirement already satisfied: pandas>=1.0 in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (2.0.3)\n",
            "Requirement already satisfied: networkx>=2.5 in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (3.3)\n",
            "Requirement already satisfied: scipy in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (1.11.4)\n",
            "Requirement already satisfied: numpy in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (1.25.2)\n",
            "Requirement already satisfied: packaging in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (24.0)\n",
            "Requirement already satisfied: tqdm in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (4.66.2)\n",
            "Collecting deepdiff (from pandapower[all])\n",
            "  Downloading deepdiff-7.0.1-py3-none-any.whl (80 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m80.8/80.8 kB\u001b[0m \u001b[31m8.8 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hCollecting numpydoc (from pandapower[all])\n",
            "  Downloading numpydoc-1.7.0-py3-none-any.whl (62 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m62.8/62.8 kB\u001b[0m \u001b[31m7.4 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: sphinx in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (5.0.2)\n",
            "Collecting sphinx_rtd_theme (from pandapower[all])\n",
            "  Downloading sphinx_rtd_theme-2.0.0-py2.py3-none-any.whl (2.8 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m2.8/2.8 MB\u001b[0m \u001b[31m45.7 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: plotly>=3.1.1 in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (5.15.0)\n",
            "Requirement already satisfied: matplotlib in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (3.7.1)\n",
            "Collecting igraph (from pandapower[all])\n",
            "  Downloading igraph-0.11.4-cp39-abi3-manylinux_2_17_x86_64.manylinux2014_x86_64.whl (3.3 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m3.3/3.3 MB\u001b[0m \u001b[31m73.8 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: geopandas in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (0.13.2)\n",
            "Collecting geojson (from pandapower[all])\n",
            "  Downloading geojson-3.1.0-py3-none-any.whl (15 kB)\n",
            "Collecting pytest~=8.1 (from pandapower[all])\n",
            "  Downloading pytest-8.1.1-py3-none-any.whl (337 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m337.4/337.4 kB\u001b[0m \u001b[31m34.2 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hCollecting pytest-xdist (from pandapower[all])\n",
            "  Downloading pytest_xdist-3.5.0-py3-none-any.whl (42 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m42.0/42.0 kB\u001b[0m \u001b[31m5.0 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hCollecting ortools (from pandapower[all])\n",
            "  Downloading ortools-9.9.3963-cp310-cp310-manylinux_2_17_x86_64.manylinux2014_x86_64.whl (24.8 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m24.8/24.8 MB\u001b[0m \u001b[31m12.0 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hCollecting xlsxwriter (from pandapower[all])\n",
            "  Downloading XlsxWriter-3.2.0-py3-none-any.whl (159 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m159.9/159.9 kB\u001b[0m \u001b[31m18.5 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: openpyxl in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (3.1.2)\n",
            "Requirement already satisfied: cryptography in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (42.0.5)\n",
            "Requirement already satisfied: psycopg2 in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (2.9.9)\n",
            "Collecting matpowercaseframes (from pandapower[all])\n",
            "  Downloading matpowercaseframes-1.0.7-py3-none-any.whl (9.5 kB)\n",
            "Collecting power-grid-model-io (from pandapower[all])\n",
            "  Downloading power_grid_model_io-1.2.80-py3-none-any.whl (80 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m80.9/80.9 kB\u001b[0m \u001b[31m10.9 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: numba>=0.25 in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (0.58.1)\n",
            "Requirement already satisfied: llvmlite<0.42,>=0.41.0dev0 in /usr/local/lib/python3.10/dist-packages (from numba>=0.25->pandapower[all]) (0.41.1)\n",
            "Requirement already satisfied: python-dateutil>=2.8.2 in /usr/local/lib/python3.10/dist-packages (from pandas>=1.0->pandapower[all]) (2.8.2)\n",
            "Requirement already satisfied: pytz>=2020.1 in /usr/local/lib/python3.10/dist-packages (from pandas>=1.0->pandapower[all]) (2023.4)\n",
            "Requirement already satisfied: tzdata>=2022.1 in /usr/local/lib/python3.10/dist-packages (from pandas>=1.0->pandapower[all]) (2024.1)\n",
            "Requirement already satisfied: tenacity>=6.2.0 in /usr/local/lib/python3.10/dist-packages (from plotly>=3.1.1->pandapower[all]) (8.2.3)\n",
            "Requirement already satisfied: iniconfig in /usr/local/lib/python3.10/dist-packages (from pytest~=8.1->pandapower[all]) (2.0.0)\n",
            "Requirement already satisfied: pluggy<2.0,>=1.4 in /usr/local/lib/python3.10/dist-packages (from pytest~=8.1->pandapower[all]) (1.4.0)\n",
            "Requirement already satisfied: exceptiongroup>=1.0.0rc8 in /usr/local/lib/python3.10/dist-packages (from pytest~=8.1->pandapower[all]) (1.2.1)\n",
            "Requirement already satisfied: tomli>=1 in /usr/local/lib/python3.10/dist-packages (from pytest~=8.1->pandapower[all]) (2.0.1)\n",
            "Requirement already satisfied: cffi>=1.12 in /usr/local/lib/python3.10/dist-packages (from cryptography->pandapower[all]) (1.16.0)\n",
            "Collecting ordered-set<4.2.0,>=4.1.0 (from deepdiff->pandapower[all])\n",
            "  Downloading ordered_set-4.1.0-py3-none-any.whl (7.6 kB)\n",
            "Requirement already satisfied: fiona>=1.8.19 in /usr/local/lib/python3.10/dist-packages (from geopandas->pandapower[all]) (1.9.6)\n",
            "Requirement already satisfied: pyproj>=3.0.1 in /usr/local/lib/python3.10/dist-packages (from geopandas->pandapower[all]) (3.6.1)\n",
            "Requirement already satisfied: shapely>=1.7.1 in /usr/local/lib/python3.10/dist-packages (from geopandas->pandapower[all]) (2.0.4)\n",
            "Collecting texttable>=1.6.2 (from igraph->pandapower[all])\n",
            "  Downloading texttable-1.7.0-py2.py3-none-any.whl (10 kB)\n",
            "Requirement already satisfied: contourpy>=1.0.1 in /usr/local/lib/python3.10/dist-packages (from matplotlib->pandapower[all]) (1.2.1)\n",
            "Requirement already satisfied: cycler>=0.10 in /usr/local/lib/python3.10/dist-packages (from matplotlib->pandapower[all]) (0.12.1)\n",
            "Requirement already satisfied: fonttools>=4.22.0 in /usr/local/lib/python3.10/dist-packages (from matplotlib->pandapower[all]) (4.51.0)\n",
            "Requirement already satisfied: kiwisolver>=1.0.1 in /usr/local/lib/python3.10/dist-packages (from matplotlib->pandapower[all]) (1.4.5)\n",
            "Requirement already satisfied: pillow>=6.2.0 in /usr/local/lib/python3.10/dist-packages (from matplotlib->pandapower[all]) (9.4.0)\n",
            "Requirement already satisfied: pyparsing>=2.3.1 in /usr/local/lib/python3.10/dist-packages (from matplotlib->pandapower[all]) (3.1.2)\n",
            "Collecting sphinx (from pandapower[all])\n",
            "  Downloading sphinx-7.3.7-py3-none-any.whl (3.3 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m3.3/3.3 MB\u001b[0m \u001b[31m81.9 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: tabulate>=0.8.10 in /usr/local/lib/python3.10/dist-packages (from numpydoc->pandapower[all]) (0.9.0)\n",
            "Requirement already satisfied: sphinxcontrib-applehelp in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (1.0.8)\n",
            "Requirement already satisfied: sphinxcontrib-devhelp in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (1.0.6)\n",
            "Requirement already satisfied: sphinxcontrib-jsmath in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (1.0.1)\n",
            "Requirement already satisfied: sphinxcontrib-htmlhelp>=2.0.0 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (2.0.5)\n",
            "Requirement already satisfied: sphinxcontrib-serializinghtml>=1.1.9 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (1.1.10)\n",
            "Requirement already satisfied: sphinxcontrib-qthelp in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (1.0.7)\n",
            "Requirement already satisfied: Jinja2>=3.0 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (3.1.3)\n",
            "Requirement already satisfied: Pygments>=2.14 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (2.16.1)\n",
            "Requirement already satisfied: docutils<0.22,>=0.18.1 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (0.18.1)\n",
            "Requirement already satisfied: snowballstemmer>=2.0 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (2.2.0)\n",
            "Requirement already satisfied: babel>=2.9 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (2.14.0)\n",
            "Requirement already satisfied: alabaster~=0.7.14 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (0.7.16)\n",
            "Requirement already satisfied: imagesize>=1.3 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (1.4.1)\n",
            "Requirement already satisfied: requests>=2.25.0 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (2.31.0)\n",
            "Requirement already satisfied: et-xmlfile in /usr/local/lib/python3.10/dist-packages (from openpyxl->pandapower[all]) (1.1.0)\n",
            "Collecting absl-py>=2.0.0 (from ortools->pandapower[all])\n",
            "  Downloading absl_py-2.1.0-py3-none-any.whl (133 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m133.7/133.7 kB\u001b[0m \u001b[31m16.0 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hCollecting protobuf>=4.25.3 (from ortools->pandapower[all])\n",
            "  Downloading protobuf-5.26.1-cp37-abi3-manylinux2014_x86_64.whl (302 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m302.8/302.8 kB\u001b[0m \u001b[31m26.4 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hCollecting immutabledict>=3.0.0 (from ortools->pandapower[all])\n",
            "  Downloading immutabledict-4.2.0-py3-none-any.whl (4.7 kB)\n",
            "Collecting power-grid-model>=1.6.46 (from power-grid-model-io->pandapower[all])\n",
            "  Downloading power_grid_model-1.7.37-py3-none-manylinux_2_24_x86_64.whl (836 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m836.1/836.1 kB\u001b[0m \u001b[31m62.6 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: pyyaml in /usr/local/lib/python3.10/dist-packages (from power-grid-model-io->pandapower[all]) (6.0.1)\n",
            "Collecting structlog (from power-grid-model-io->pandapower[all])\n",
            "  Downloading structlog-24.1.0-py3-none-any.whl (65 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m65.7/65.7 kB\u001b[0m \u001b[31m8.1 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hCollecting execnet>=1.1 (from pytest-xdist->pandapower[all])\n",
            "  Downloading execnet-2.1.1-py3-none-any.whl (40 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m40.6/40.6 kB\u001b[0m \u001b[31m4.4 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hCollecting sphinxcontrib-jquery<5,>=4 (from sphinx_rtd_theme->pandapower[all])\n",
            "  Downloading sphinxcontrib_jquery-4.1-py2.py3-none-any.whl (121 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m121.1/121.1 kB\u001b[0m \u001b[31m11.6 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: pycparser in /usr/local/lib/python3.10/dist-packages (from cffi>=1.12->cryptography->pandapower[all]) (2.22)\n",
            "Requirement already satisfied: attrs>=19.2.0 in /usr/local/lib/python3.10/dist-packages (from fiona>=1.8.19->geopandas->pandapower[all]) (23.2.0)\n",
            "Requirement already satisfied: certifi in /usr/local/lib/python3.10/dist-packages (from fiona>=1.8.19->geopandas->pandapower[all]) (2024.2.2)\n",
            "Requirement already satisfied: click~=8.0 in /usr/local/lib/python3.10/dist-packages (from fiona>=1.8.19->geopandas->pandapower[all]) (8.1.7)\n",
            "Requirement already satisfied: click-plugins>=1.0 in /usr/local/lib/python3.10/dist-packages (from fiona>=1.8.19->geopandas->pandapower[all]) (1.1.1)\n",
            "Requirement already satisfied: cligj>=0.5 in /usr/local/lib/python3.10/dist-packages (from fiona>=1.8.19->geopandas->pandapower[all]) (0.7.2)\n",
            "Requirement already satisfied: six in /usr/local/lib/python3.10/dist-packages (from fiona>=1.8.19->geopandas->pandapower[all]) (1.16.0)\n",
            "Requirement already satisfied: MarkupSafe>=2.0 in /usr/local/lib/python3.10/dist-packages (from Jinja2>=3.0->sphinx->pandapower[all]) (2.1.5)\n",
            "Requirement already satisfied: charset-normalizer<4,>=2 in /usr/local/lib/python3.10/dist-packages (from requests>=2.25.0->sphinx->pandapower[all]) (3.3.2)\n",
            "Requirement already satisfied: idna<4,>=2.5 in /usr/local/lib/python3.10/dist-packages (from requests>=2.25.0->sphinx->pandapower[all]) (3.7)\n",
            "Requirement already satisfied: urllib3<3,>=1.21.1 in /usr/local/lib/python3.10/dist-packages (from requests>=2.25.0->sphinx->pandapower[all]) (2.0.7)\n",
            "Building wheels for collected packages: pandapower\n",
            "  Building wheel for pandapower (setup.py) ... \u001b[?25l\u001b[?25hdone\n",
            "  Created wheel for pandapower: filename=pandapower-2.14.6-py3-none-any.whl size=13130924 sha256=5248d6743a2fa015f4158e07d21e0b23304d2a3bd6733f792a12a7d1bd8a036c\n",
            "  Stored in directory: /root/.cache/pip/wheels/30/bf/3c/1379d60efe2e95fddbdca90a3d9c407cba09d770a0db45c71d\n",
            "Successfully built pandapower\n",
            "Installing collected packages: texttable, xlsxwriter, structlog, pytest, protobuf, power-grid-model, ordered-set, immutabledict, igraph, geojson, execnet, absl-py, sphinx, pytest-xdist, deepdiff, sphinxcontrib-jquery, power-grid-model-io, pandapower, ortools, numpydoc, matpowercaseframes, sphinx_rtd_theme\n",
            "  Attempting uninstall: pytest\n",
            "    Found existing installation: pytest 7.4.4\n",
            "    Uninstalling pytest-7.4.4:\n",
            "      Successfully uninstalled pytest-7.4.4\n",
            "  Attempting uninstall: protobuf\n",
            "    Found existing installation: protobuf 3.20.3\n",
            "    Uninstalling protobuf-3.20.3:\n",
            "      Successfully uninstalled protobuf-3.20.3\n",
            "  Attempting uninstall: absl-py\n",
            "    Found existing installation: absl-py 1.4.0\n",
            "    Uninstalling absl-py-1.4.0:\n",
            "      Successfully uninstalled absl-py-1.4.0\n",
            "  Attempting uninstall: sphinx\n",
            "    Found existing installation: Sphinx 5.0.2\n",
            "    Uninstalling Sphinx-5.0.2:\n",
            "      Successfully uninstalled Sphinx-5.0.2\n",
            "\u001b[31mERROR: pip's dependency resolver does not currently take into account all the packages that are installed. This behaviour is the source of the following dependency conflicts.\n",
            "google-ai-generativelanguage 0.4.0 requires protobuf!=3.20.0,!=3.20.1,!=4.21.0,!=4.21.1,!=4.21.2,!=4.21.3,!=4.21.4,!=4.21.5,<5.0.0dev,>=3.19.5, but you have protobuf 5.26.1 which is incompatible.\n",
            "google-api-core 2.11.1 requires protobuf!=3.20.0,!=3.20.1,!=4.21.0,!=4.21.1,!=4.21.2,!=4.21.3,!=4.21.4,!=4.21.5,<5.0.0.dev0,>=3.19.5, but you have protobuf 5.26.1 which is incompatible.\n",
            "google-cloud-aiplatform 1.48.0 requires protobuf!=3.20.0,!=3.20.1,!=4.21.0,!=4.21.1,!=4.21.2,!=4.21.3,!=4.21.4,!=4.21.5,<5.0.0dev,>=3.19.5, but you have protobuf 5.26.1 which is incompatible.\n",
            "google-cloud-bigquery 3.12.0 requires protobuf!=3.20.0,!=3.20.1,!=4.21.0,!=4.21.1,!=4.21.2,!=4.21.3,!=4.21.4,!=4.21.5,<5.0.0dev,>=3.19.5, but you have protobuf 5.26.1 which is incompatible.\n",
            "google-cloud-bigquery-connection 1.12.1 requires protobuf!=3.20.0,!=3.20.1,!=4.21.0,!=4.21.1,!=4.21.2,!=4.21.3,!=4.21.4,!=4.21.5,<5.0.0dev,>=3.19.5, but you have protobuf 5.26.1 which is incompatible.\n",
            "google-cloud-bigquery-storage 2.24.0 requires protobuf!=3.20.0,!=3.20.1,!=4.21.0,!=4.21.1,!=4.21.2,!=4.21.3,!=4.21.4,!=4.21.5,<5.0.0dev,>=3.19.5, but you have protobuf 5.26.1 which is incompatible.\n",
            "google-cloud-datastore 2.15.2 requires protobuf!=3.20.0,!=3.20.1,!=4.21.0,!=4.21.1,!=4.21.2,!=4.21.3,!=4.21.4,!=4.21.5,<5.0.0dev,>=3.19.5, but you have protobuf 5.26.1 which is incompatible.\n",
            "google-cloud-firestore 2.11.1 requires protobuf!=3.20.0,!=3.20.1,!=4.21.0,!=4.21.1,!=4.21.2,!=4.21.3,!=4.21.4,!=4.21.5,<5.0.0dev,>=3.19.5, but you have protobuf 5.26.1 which is incompatible.\n",
            "google-cloud-functions 1.13.3 requires protobuf!=3.20.0,!=3.20.1,!=4.21.0,!=4.21.1,!=4.21.2,!=4.21.3,!=4.21.4,!=4.21.5,<5.0.0dev,>=3.19.5, but you have protobuf 5.26.1 which is incompatible.\n",
            "google-cloud-iam 2.15.0 requires protobuf!=3.20.0,!=3.20.1,!=4.21.0,!=4.21.1,!=4.21.2,!=4.21.3,!=4.21.4,!=4.21.5,<5.0.0dev,>=3.19.5, but you have protobuf 5.26.1 which is incompatible.\n",
            "google-cloud-language 2.13.3 requires protobuf!=3.20.0,!=3.20.1,!=4.21.0,!=4.21.1,!=4.21.2,!=4.21.3,!=4.21.4,!=4.21.5,<5.0.0dev,>=3.19.5, but you have protobuf 5.26.1 which is incompatible.\n",
            "google-cloud-resource-manager 1.12.3 requires protobuf!=3.20.0,!=3.20.1,!=4.21.0,!=4.21.1,!=4.21.2,!=4.21.3,!=4.21.4,!=4.21.5,<5.0.0dev,>=3.19.5, but you have protobuf 5.26.1 which is incompatible.\n",
            "google-cloud-translate 3.11.3 requires protobuf!=3.20.0,!=3.20.1,!=4.21.0,!=4.21.1,!=4.21.2,!=4.21.3,!=4.21.4,!=4.21.5,<5.0.0dev,>=3.19.5, but you have protobuf 5.26.1 which is incompatible.\n",
            "googleapis-common-protos 1.63.0 requires protobuf!=3.20.0,!=3.20.1,!=4.21.1,!=4.21.2,!=4.21.3,!=4.21.4,!=4.21.5,<5.0.0.dev0,>=3.19.5, but you have protobuf 5.26.1 which is incompatible.\n",
            "grpc-google-iam-v1 0.13.0 requires protobuf!=3.20.0,!=3.20.1,!=4.21.1,!=4.21.2,!=4.21.3,!=4.21.4,!=4.21.5,<5.0.0dev,>=3.19.5, but you have protobuf 5.26.1 which is incompatible.\n",
            "proto-plus 1.23.0 requires protobuf<5.0.0dev,>=3.19.0, but you have protobuf 5.26.1 which is incompatible.\n",
            "tensorflow 2.15.0 requires protobuf!=4.21.0,!=4.21.1,!=4.21.2,!=4.21.3,!=4.21.4,!=4.21.5,<5.0.0dev,>=3.20.3, but you have protobuf 5.26.1 which is incompatible.\n",
            "tensorflow-metadata 1.14.0 requires absl-py<2.0.0,>=0.9, but you have absl-py 2.1.0 which is incompatible.\n",
            "tensorflow-metadata 1.14.0 requires protobuf<4.21,>=3.20.3, but you have protobuf 5.26.1 which is incompatible.\u001b[0m\u001b[31m\n",
            "\u001b[0mSuccessfully installed absl-py-2.1.0 deepdiff-7.0.1 execnet-2.1.1 geojson-3.1.0 igraph-0.11.4 immutabledict-4.2.0 matpowercaseframes-1.0.7 numpydoc-1.7.0 ordered-set-4.1.0 ortools-9.9.3963 pandapower-2.14.6 power-grid-model-1.7.37 power-grid-model-io-1.2.80 protobuf-5.26.1 pytest-8.1.1 pytest-xdist-3.5.0 sphinx-7.3.7 sphinx_rtd_theme-2.0.0 sphinxcontrib-jquery-4.1 structlog-24.1.0 texttable-1.7.0 xlsxwriter-3.2.0\n",
            "Collecting gurobipy\n",
            "  Downloading gurobipy-11.0.1-cp310-cp310-manylinux2014_x86_64.manylinux_2_17_x86_64.whl (13.4 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m13.4/13.4 MB\u001b[0m \u001b[31m39.8 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hInstalling collected packages: gurobipy\n",
            "Successfully installed gurobipy-11.0.1\n",
            "Requirement already satisfied: scipy in /usr/local/lib/python3.10/dist-packages (1.11.4)\n",
            "Requirement already satisfied: numpy<1.28.0,>=1.21.6 in /usr/local/lib/python3.10/dist-packages (from scipy) (1.25.2)\n",
            "Requirement already satisfied: pydot in /usr/local/lib/python3.10/dist-packages (1.4.2)\n",
            "Requirement already satisfied: graphviz in /usr/local/lib/python3.10/dist-packages (0.20.3)\n",
            "Requirement already satisfied: pyparsing>=2.1.4 in /usr/local/lib/python3.10/dist-packages (from pydot) (3.1.2)\n",
            "Requirement already satisfied: plotly in /usr/local/lib/python3.10/dist-packages (5.15.0)\n",
            "Requirement already satisfied: tenacity>=6.2.0 in /usr/local/lib/python3.10/dist-packages (from plotly) (8.2.3)\n",
            "Requirement already satisfied: packaging in /usr/local/lib/python3.10/dist-packages (from plotly) (24.0)\n",
            "Collecting kaleido\n",
            "  Downloading kaleido-0.2.1-py2.py3-none-manylinux1_x86_64.whl (79.9 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m79.9/79.9 MB\u001b[0m \u001b[31m6.8 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hInstalling collected packages: kaleido\n",
            "Successfully installed kaleido-0.2.1\n"
          ]
        }
      ],
      "source": [
        "!apt-get install -y graphviz libgraphviz-dev #data viz\n",
        "!pip install pygraphviz diagrams # diagrams\n",
        "!pip install pandapower[\"all\"] #data\n",
        "! pip install gurobipy #gurobi (MILP)\n",
        "! pip install scipy #transform .m to .pp\n",
        "!pip install pydot graphviz # for HG\n",
        "! pip install plotly #cute plots\n",
        "! pip install -U kaleido #to save png IO"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 8,
      "metadata": {
        "id": "SvTQlesUUhpx"
      },
      "outputs": [],
      "source": [
        "import gurobipy as gp\n",
        "# Create an environment with your WLS license\n",
        "#params = {\n",
        "#\"WLSACCESSID\":'e83c1bc6-676d-4c3d-8bc2-0eb322fed75d',\n",
        "#\"WLSSECRET\":'96a3a8df-eefa-4bb0-9d82-13d1febddec3',\n",
        "#\"LICENSEID\":2433683,\n",
        "#}\n",
        "\n",
        "#env = gp.Env(params=params)\n",
        "\n",
        "# Create the model within the Gurobi environment\n",
        "#m = gp.Model(env=env)"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "G31dFCumobpq"
      },
      "source": [
        "## Reading from already calculated clusters"
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "os.chdir(\"/content/drive/MyDrive/Diana Vieira Fernandes - Work folder/Qual A/Data\")\n",
        "if not os.path.exists(\"images\"):\n",
        "    os.mkdir(\"images\")"
      ],
      "metadata": {
        "id": "Bdjp6YkH1oV1"
      },
      "execution_count": 6,
      "outputs": []
    },
    {
      "cell_type": "code",
      "execution_count": 7,
      "metadata": {
        "id": "h7sz9qcKob7b"
      },
      "outputs": [],
      "source": [
        "import pandas as pd\n",
        "cluster_medians_solar = pd.read_csv('/content/drive/MyDrive/Diana Vieira Fernandes - Work folder/Qual A/Data/cluster_medians_solar.csv', header=0, sep=',')\n",
        "cluster_medians = pd.read_csv('/content/drive/MyDrive/Diana Vieira Fernandes - Work folder/Qual A/Data/cluster_medians.csv', header=0, sep=',')\n",
        "cluster_medians_com = pd.read_csv('/content/drive/MyDrive/Diana Vieira Fernandes - Work folder/Qual A/Data/cluster_medians_com.csv', header=0, sep=',')"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 9,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 542
        },
        "id": "seLisKQZyYTX",
        "outputId": "667052d4-b36a-459c-8b72-05e5cbf8e1ba"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/html": [
              "<html>\n",
              "<head><meta charset=\"utf-8\" /></head>\n",
              "<body>\n",
              "    <div>            <script src=\"https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js?config=TeX-AMS-MML_SVG\"></script><script type=\"text/javascript\">if (window.MathJax && window.MathJax.Hub && window.MathJax.Hub.Config) {window.MathJax.Hub.Config({SVG: {font: \"STIX-Web\"}});}</script>                <script type=\"text/javascript\">window.PlotlyConfig = {MathJaxConfig: 'local'};</script>\n",
              "        <script charset=\"utf-8\" src=\"https://cdn.plot.ly/plotly-2.24.1.min.js\"></script>                <div id=\"fb7a1f54-2f87-4325-b42c-0f33a0491b63\" class=\"plotly-graph-div\" style=\"height:525px; width:100%;\"></div>            <script type=\"text/javascript\">                                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"fb7a1f54-2f87-4325-b42c-0f33a0491b63\")) {                    Plotly.newPlot(                        \"fb7a1f54-2f87-4325-b42c-0f33a0491b63\",                        [{\"line\":{\"width\":4},\"mode\":\"lines\",\"name\":\"Cluster_0\",\"x\":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23],\"y\":[0.0,0.0,0.0,0.0,0.0,8.480710626846216e-05,0.0457005506551181,0.3513163892131244,0.8617321500411019,1.1972634471538623,1.4514780486369043,1.5775459363729192,1.5815356999177963,1.4871342436620942,1.2758303336933243,1.007455406299523,0.6503761286655988,0.2576172373634809,0.0216501378217431,0.0,0.0,0.0,0.0,0.0],\"type\":\"scatter\"},{\"line\":{\"width\":4},\"mode\":\"lines\",\"name\":\"Cluster_1\",\"x\":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23],\"y\":[0.0,0.0,0.0,0.0,0.0,0.0,8.504560515634169e-30,0.0209999998799683,0.2319999982691536,0.766,1.026,1.215,1.2389999996219068,1.1069999998668858,0.9079999999921288,0.622,0.291,0.001,0.0,0.0,0.0,0.0,0.0,0.0],\"type\":\"scatter\"},{\"line\":{\"width\":4},\"mode\":\"lines\",\"name\":\"Cluster_2\",\"x\":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23],\"y\":[0.0,0.0,0.0,0.0,0.0,0.027,0.18,0.5349999999965183,0.917,1.229,1.4400000000047752,1.586,1.5870000000009654,1.497,1.3200000000014451,1.058,0.745,0.394,0.1279999999894223,0.0109999999977815,0.0,0.0,0.0,0.0],\"type\":\"scatter\"}],                        {\"template\":{\"data\":{\"histogram2dcontour\":[{\"type\":\"histogram2dcontour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"choropleth\":[{\"type\":\"choropleth\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"histogram2d\":[{\"type\":\"histogram2d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmap\":[{\"type\":\"heatmap\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmapgl\":[{\"type\":\"heatmapgl\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"contourcarpet\":[{\"type\":\"contourcarpet\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"contour\":[{\"type\":\"contour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"surface\":[{\"type\":\"surface\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"mesh3d\":[{\"type\":\"mesh3d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"scatter\":[{\"fillpattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2},\"type\":\"scatter\"}],\"parcoords\":[{\"type\":\"parcoords\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolargl\":[{\"type\":\"scatterpolargl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"scattergeo\":[{\"type\":\"scattergeo\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolar\":[{\"type\":\"scatterpolar\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"scattergl\":[{\"type\":\"scattergl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatter3d\":[{\"type\":\"scatter3d\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattermapbox\":[{\"type\":\"scattermapbox\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterternary\":[{\"type\":\"scatterternary\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattercarpet\":[{\"type\":\"scattercarpet\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}]},\"layout\":{\"autotypenumbers\":\"strict\",\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"hovermode\":\"closest\",\"hoverlabel\":{\"align\":\"left\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"bgcolor\":\"#E5ECF6\",\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"ternary\":{\"bgcolor\":\"#E5ECF6\",\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]]},\"xaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"yaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"geo\":{\"bgcolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"subunitcolor\":\"white\",\"showland\":true,\"showlakes\":true,\"lakecolor\":\"white\"},\"title\":{\"x\":0.05},\"mapbox\":{\"style\":\"light\"}}},\"shapes\":[{\"line\":{\"color\":\"black\",\"width\":3},\"type\":\"line\",\"x0\":0,\"x1\":23,\"y0\":0,\"y1\":0}],\"xaxis\":{\"title\":{\"text\":\"Hour of the Day\"},\"range\":[0,23],\"showgrid\":true,\"gridcolor\":\"lightgray\",\"zeroline\":true},\"yaxis\":{\"title\":{\"text\":\"kWh\"},\"showgrid\":true,\"gridcolor\":\"lightgray\"},\"font\":{\"family\":\"Times New Roman\",\"size\":18},\"title\":{\"text\":\"Daily Clusters - Solar Generation\",\"x\":0.5},\"legend\":{\"orientation\":\"h\",\"x\":1,\"y\":1.1,\"xanchor\":\"right\"},\"plot_bgcolor\":\"white\"},                        {\"responsive\": true}                    ).then(function(){\n",
              "                            \n",
              "var gd = document.getElementById('fb7a1f54-2f87-4325-b42c-0f33a0491b63');\n",
              "var x = new MutationObserver(function (mutations, observer) {{\n",
              "        var display = window.getComputedStyle(gd).display;\n",
              "        if (!display || display === 'none') {{\n",
              "            console.log([gd, 'removed!']);\n",
              "            Plotly.purge(gd);\n",
              "            observer.disconnect();\n",
              "        }}\n",
              "}});\n",
              "\n",
              "// Listen for the removal of the full notebook cells\n",
              "var notebookContainer = gd.closest('#notebook-container');\n",
              "if (notebookContainer) {{\n",
              "    x.observe(notebookContainer, {childList: true});\n",
              "}}\n",
              "\n",
              "// Listen for the clearing of the current output cell\n",
              "var outputEl = gd.closest('.output');\n",
              "if (outputEl) {{\n",
              "    x.observe(outputEl, {childList: true});\n",
              "}}\n",
              "\n",
              "                        })                };                            </script>        </div>\n",
              "</body>\n",
              "</html>"
            ]
          },
          "metadata": {}
        }
      ],
      "source": [
        "import plotly.graph_objects as go\n",
        "\n",
        "cluster_medians_solar[\"Hour\"] = list(range(24))\n",
        "\n",
        "fig = go.Figure()\n",
        "\n",
        "# Add traces for each cluster\n",
        "fig.add_trace(go.Scatter(x=cluster_medians_solar[\"Hour\"], y=cluster_medians_solar[\"Cluster_0\"], mode='lines', name='Cluster_0', line=dict(width=4)))\n",
        "fig.add_trace(go.Scatter(x=cluster_medians_solar[\"Hour\"], y=cluster_medians_solar[\"Cluster_1\"], mode='lines', name='Cluster_1', line=dict(width=4)))\n",
        "fig.add_trace(go.Scatter(x=cluster_medians_solar[\"Hour\"], y=cluster_medians_solar[\"Cluster_2\"], mode='lines', name='Cluster_2', line=dict(width=4)))\n",
        "\n",
        "\n",
        "# Add a horizontal line at y=0 on the x-axis\n",
        "fig.add_shape(go.layout.Shape(\n",
        "    type=\"line\",\n",
        "    x0=0,\n",
        "    x1=23,\n",
        "    y0=0,\n",
        "    y1=0,\n",
        "    line=dict(color=\"black\", width=3)\n",
        "))\n",
        "# Update axes titles\n",
        "fig.update_xaxes(title_text=\"Hour of the Day\")\n",
        "fig.update_yaxes(title_text=\"kWh\")\n",
        "fig.update_xaxes(range=[0, 23])\n",
        "# Update legend and layout\n",
        "fig.update_layout(\n",
        "    title=\"Daily Clusters - Solar Generation\",\n",
        "    font=dict(family=\"Times New Roman\", size=18),\n",
        "    title_x=0.5,\n",
        "    legend=dict(orientation=\"h\", x=1, y=1.1, xanchor=\"right\"),\n",
        "    plot_bgcolor='white',\n",
        "    xaxis=dict(showgrid=True, gridcolor='lightgray',zeroline=True),\n",
        "    yaxis=dict(showgrid=True, gridcolor='lightgray')\n",
        ")\n",
        "\n",
        "fig.write_image(\"images/dailyclusters_solar.pdf\")\n",
        "fig.show()"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 10,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 542
        },
        "id": "hvVOlIRR0NVl",
        "outputId": "c95308fd-b4d6-47cc-e420-848023c6ec5a"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/html": [
              "<html>\n",
              "<head><meta charset=\"utf-8\" /></head>\n",
              "<body>\n",
              "    <div>            <script src=\"https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js?config=TeX-AMS-MML_SVG\"></script><script type=\"text/javascript\">if (window.MathJax && window.MathJax.Hub && window.MathJax.Hub.Config) {window.MathJax.Hub.Config({SVG: {font: \"STIX-Web\"}});}</script>                <script type=\"text/javascript\">window.PlotlyConfig = {MathJaxConfig: 'local'};</script>\n",
              "        <script charset=\"utf-8\" src=\"https://cdn.plot.ly/plotly-2.24.1.min.js\"></script>                <div id=\"ec95c63c-e0f7-4816-824e-0622792af054\" class=\"plotly-graph-div\" style=\"height:525px; width:100%;\"></div>            <script type=\"text/javascript\">                                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"ec95c63c-e0f7-4816-824e-0622792af054\")) {                    Plotly.newPlot(                        \"ec95c63c-e0f7-4816-824e-0622792af054\",                        [{\"line\":{\"width\":4},\"mode\":\"lines\",\"name\":\"Cluster_0\",\"x\":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23],\"y\":[1.6062899820454288,1.5196434107408283,1.4958946586201316,1.4949523314773263,1.5805920716645645,1.848416242899402,2.1497260933870552,2.2616135549853467,2.313013501083347,2.3595271808580027,2.390277539803516,2.4187854361715355,2.370187537759557,2.32147215368708,2.391064343211755,2.584215693858172,2.88147987648731,3.1345633089633886,3.298793925805668,3.351651360859164,3.2358856236181053,2.7455705965503325,2.133310615000489,1.7872675547675865],\"type\":\"scatter\"},{\"line\":{\"width\":4},\"mode\":\"lines\",\"name\":\"Cluster_1\",\"x\":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23],\"y\":[2.482767662572097,2.3116361402325856,2.200674815590236,2.1220124667025706,2.0896552107520896,2.252032961033768,2.5491859694079304,2.7558527231558574,2.9658559544129126,3.2233105381343288,3.4841003819257867,3.738138688595732,3.9639248912699063,4.136862981446119,4.343211467529888,4.59239978210201,4.843119702905828,4.923412176315586,4.791277027857319,4.612776764491373,4.40467487717424,3.837013168074576,3.1577918631735056,2.730985900723963],\"type\":\"scatter\"},{\"line\":{\"width\":4},\"mode\":\"lines\",\"name\":\"Cluster_2\",\"x\":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23],\"y\":[3.154253599787761,3.000622251368,3.020216721725935,3.1236419640306856,3.269917261441636,3.5003910253340487,3.889361406655664,4.253800138871182,4.283941468800869,4.0596927686239415,3.8211007723334953,3.5871028029668004,3.425093005334252,3.198868803394914,3.044346081400998,3.060778605535916,3.3066687412734908,3.790643462314537,4.215746292594865,4.416947181964326,4.411817131561772,4.262404386500442,3.9212062674371415,3.436586337476395],\"type\":\"scatter\"}],                        {\"template\":{\"data\":{\"histogram2dcontour\":[{\"type\":\"histogram2dcontour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"choropleth\":[{\"type\":\"choropleth\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"histogram2d\":[{\"type\":\"histogram2d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmap\":[{\"type\":\"heatmap\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmapgl\":[{\"type\":\"heatmapgl\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"contourcarpet\":[{\"type\":\"contourcarpet\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"contour\":[{\"type\":\"contour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"surface\":[{\"type\":\"surface\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"mesh3d\":[{\"type\":\"mesh3d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"scatter\":[{\"fillpattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2},\"type\":\"scatter\"}],\"parcoords\":[{\"type\":\"parcoords\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolargl\":[{\"type\":\"scatterpolargl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"scattergeo\":[{\"type\":\"scattergeo\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolar\":[{\"type\":\"scatterpolar\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"scattergl\":[{\"type\":\"scattergl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatter3d\":[{\"type\":\"scatter3d\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattermapbox\":[{\"type\":\"scattermapbox\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterternary\":[{\"type\":\"scatterternary\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattercarpet\":[{\"type\":\"scattercarpet\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}]},\"layout\":{\"autotypenumbers\":\"strict\",\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"hovermode\":\"closest\",\"hoverlabel\":{\"align\":\"left\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"bgcolor\":\"#E5ECF6\",\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"ternary\":{\"bgcolor\":\"#E5ECF6\",\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]]},\"xaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"yaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"geo\":{\"bgcolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"subunitcolor\":\"white\",\"showland\":true,\"showlakes\":true,\"lakecolor\":\"white\"},\"title\":{\"x\":0.05},\"mapbox\":{\"style\":\"light\"}}},\"xaxis\":{\"title\":{\"text\":\"Hour of the Day\"},\"showgrid\":true,\"gridcolor\":\"lightgray\",\"zeroline\":true},\"yaxis\":{\"title\":{\"text\":\"kWh\"},\"showgrid\":true,\"gridcolor\":\"lightgray\"},\"shapes\":[{\"line\":{\"color\":\"black\",\"width\":1},\"type\":\"line\",\"x0\":0,\"x1\":23,\"y0\":0,\"y1\":0}],\"font\":{\"family\":\"Times New Roman\",\"size\":18},\"title\":{\"text\":\"Daily Clusters - Loads Residencial\",\"x\":0.5},\"legend\":{\"orientation\":\"h\",\"x\":1,\"y\":1.1,\"xanchor\":\"right\"},\"plot_bgcolor\":\"white\"},                        {\"responsive\": true}                    ).then(function(){\n",
              "                            \n",
              "var gd = document.getElementById('ec95c63c-e0f7-4816-824e-0622792af054');\n",
              "var x = new MutationObserver(function (mutations, observer) {{\n",
              "        var display = window.getComputedStyle(gd).display;\n",
              "        if (!display || display === 'none') {{\n",
              "            console.log([gd, 'removed!']);\n",
              "            Plotly.purge(gd);\n",
              "            observer.disconnect();\n",
              "        }}\n",
              "}});\n",
              "\n",
              "// Listen for the removal of the full notebook cells\n",
              "var notebookContainer = gd.closest('#notebook-container');\n",
              "if (notebookContainer) {{\n",
              "    x.observe(notebookContainer, {childList: true});\n",
              "}}\n",
              "\n",
              "// Listen for the clearing of the current output cell\n",
              "var outputEl = gd.closest('.output');\n",
              "if (outputEl) {{\n",
              "    x.observe(outputEl, {childList: true});\n",
              "}}\n",
              "\n",
              "                        })                };                            </script>        </div>\n",
              "</body>\n",
              "</html>"
            ]
          },
          "metadata": {}
        }
      ],
      "source": [
        "import plotly.graph_objects as go\n",
        "\n",
        "cluster_medians[\"Hour\"] = list(range(24))\n",
        "\n",
        "fig = go.Figure()\n",
        "\n",
        "# Add traces for each cluster\n",
        "fig.add_trace(go.Scatter(x=cluster_medians[\"Hour\"], y=cluster_medians[\"Cluster_0\"], mode='lines', name='Cluster_0', line=dict(width=4)))\n",
        "fig.add_trace(go.Scatter(x=cluster_medians[\"Hour\"], y=cluster_medians[\"Cluster_1\"], mode='lines', name='Cluster_1', line=dict(width=4)))\n",
        "fig.add_trace(go.Scatter(x=cluster_medians[\"Hour\"], y=cluster_medians[\"Cluster_2\"], mode='lines', name='Cluster_2', line=dict(width=4)))\n",
        "\n",
        "\n",
        "# Update axes titles\n",
        "fig.update_xaxes(title_text=\"Hour of the Day\")\n",
        "fig.update_yaxes(title_text=\"kWh\")\n",
        "\n",
        "# Add a horizontal line at y=0 on the x-axis\n",
        "fig.add_shape(go.layout.Shape(\n",
        "    type=\"line\",\n",
        "    x0=0,\n",
        "    x1=23,\n",
        "    y0=0,\n",
        "    y1=0,\n",
        "    line=dict(color=\"black\", width=1)))\n",
        "\n",
        "# Update legend and layout\n",
        "fig.update_layout(\n",
        "    title=\"Daily Clusters - Loads Residencial\",\n",
        "    font=dict(family=\"Times New Roman\", size=18),\n",
        "    title_x=0.5,\n",
        "    legend=dict(orientation=\"h\", x=1, y=1.1, xanchor=\"right\"),\n",
        "    plot_bgcolor='white',\n",
        "    xaxis=dict(showgrid=True, gridcolor='lightgray',zeroline=True),\n",
        "    yaxis=dict(showgrid=True, gridcolor='lightgray'))\n",
        "\n",
        "fig.write_image(\"images/dailyclusters_residencial.pdf\")\n",
        "fig.show()"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 11,
      "metadata": {
        "id": "h5p6oYe6KI6p"
      },
      "outputs": [],
      "source": [
        "cluster_medians_com[\"Hour\"] = list(range(24))\n",
        "#fig = px.line(cluster_medians_com, x=\"Hour\", y=[\"Cluster_0\", \"Cluster_1\"], title=\"Daily Clusters - Loads Commercial\")\n",
        "#fig.update_xaxes(title_text=\"Hour of the Day \")\n",
        "#fig.update_yaxes(title_text=\"Cluster Values(kWh)\")\n",
        "#fig.update_layout(legend=dict(orientation=\"h\", x=0.5, y=1.1))\n",
        "#fig.show()"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "L_810q7B45YY"
      },
      "source": [
        "## Network"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 12,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 617
        },
        "id": "rtCX2nyQy828",
        "outputId": "e2eafd37-b751-4b62-c021-0711730aff22"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/html": [
              "<html>\n",
              "<head><meta charset=\"utf-8\" /></head>\n",
              "<body>\n",
              "    <div>            <script src=\"https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js?config=TeX-AMS-MML_SVG\"></script><script type=\"text/javascript\">if (window.MathJax && window.MathJax.Hub && window.MathJax.Hub.Config) {window.MathJax.Hub.Config({SVG: {font: \"STIX-Web\"}});}</script>                <script type=\"text/javascript\">window.PlotlyConfig = {MathJaxConfig: 'local'};</script>\n",
              "        <script charset=\"utf-8\" src=\"https://cdn.plot.ly/plotly-2.24.1.min.js\"></script>                <div id=\"855b60c4-b42b-467d-9b97-aa948f1a6420\" class=\"plotly-graph-div\" style=\"height:600px; width:800px;\"></div>            <script type=\"text/javascript\">                                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"855b60c4-b42b-467d-9b97-aa948f1a6420\")) {                    Plotly.newPlot(                        \"855b60c4-b42b-467d-9b97-aa948f1a6420\",                        [{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":true,\"text\":\"Line R1-R2\",\"x\":[-1.4583333333000001,-1.4583333333000001,-1.4583333333000001],\"y\":[2,2.5,3],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R2-R3\",\"x\":[-1.4583333333000001,-1.4583333333000001,-1.4583333333000001],\"y\":[3,3.5,4],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R3-R4\",\"x\":[-1.4583333333000001,-1.7083333333000001,-1.9583333333000001],\"y\":[4,4.5,5],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R4-R5\",\"x\":[-1.9583333333000001,-2.3333333333,-2.7083333333],\"y\":[5,5.5,6],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R5-R6\",\"x\":[-2.7083333333,-2.7083333333,-2.7083333333],\"y\":[6,6.5,7],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R6-R7\",\"x\":[-2.7083333333,-2.9583333333,-3.2083333333],\"y\":[7,7.5,8],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R7-R8\",\"x\":[-3.2083333333,-3.2083333333,-3.2083333333],\"y\":[8,8.5,9],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R8-R9\",\"x\":[-3.2083333333,-3.2083333333,-3.2083333333],\"y\":[9,9.5,10],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R9-R10\",\"x\":[-3.2083333333,-3.4583333333,-3.7083333333],\"y\":[10,10.5,11],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R3-R11\",\"x\":[-1.4583333333000001,-1.2083333333000001,-0.9583333333],\"y\":[4,4.5,5],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R4-R12\",\"x\":[-1.9583333333000001,-1.5833333333000001,-1.2083333333],\"y\":[5,5.5,6],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R12-R13\",\"x\":[-1.2083333333,-1.2083333333,-1.2083333333],\"y\":[6,6.5,7],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R13-R14\",\"x\":[-1.2083333333,-1.2083333333,-1.2083333333],\"y\":[7,7.5,8],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R14-R15\",\"x\":[-1.2083333333,-1.2083333333,-1.2083333333],\"y\":[8,8.5,9],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R6-R16\",\"x\":[-2.7083333333,-2.4583333333,-2.2083333333],\"y\":[7,7.5,8],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R9-R17\",\"x\":[-3.2083333333,-2.9583333333,-2.7083333333],\"y\":[10,10.5,11],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R10-R18\",\"x\":[-3.7083333333,-3.7083333333,-3.7083333333],\"y\":[11,11.5,12],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line I1-I2\",\"x\":[0.2,0.2,0.2],\"y\":[2,2.5,3],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C1-C2\",\"x\":[1.9166666667,1.9166666667,1.9166666667],\"y\":[2,2.5,3],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C2-C3\",\"x\":[1.9166666667,1.9166666667,1.9166666667],\"y\":[3,3.5,4],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C3-C4\",\"x\":[1.9166666667,1.2291666667,0.5416666667],\"y\":[4,4.5,5],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C4-C5\",\"x\":[0.5416666667,0.5416666667,0.5416666667],\"y\":[5,5.5,6],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C5-C6\",\"x\":[0.5416666667,0.16666666669999997,-0.2083333333],\"y\":[6,6.5,7],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C6-C7\",\"x\":[-0.2083333333,-0.2083333333,-0.2083333333],\"y\":[7,7.5,8],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C7-C8\",\"x\":[-0.2083333333,-0.2083333333,-0.2083333333],\"y\":[8,8.5,9],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C8-C9\",\"x\":[-0.2083333333,-0.45833333330000003,-0.7083333333],\"y\":[9,9.5,10],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C3-C10\",\"x\":[1.9166666667,2.6041666667,3.2916666667],\"y\":[4,4.5,5],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C10-C11\",\"x\":[3.2916666667,3.0416666667000003,2.7916666667000003],\"y\":[5,5.5,6],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C11-C12\",\"x\":[2.7916666667000003,2.5416666667000003,2.2916666667],\"y\":[6,6.5,7],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C11-C13\",\"x\":[2.7916666667000003,3.0416666667000003,3.2916666667],\"y\":[6,6.5,7],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C10-C14\",\"x\":[3.2916666667,3.5416666667000003,3.7916666667000003],\"y\":[5,5.5,6],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C5-C15\",\"x\":[0.5416666667,0.9166666667000001,1.2916666667],\"y\":[6,6.5,7],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C15-C16\",\"x\":[1.2916666667,1.0416666667,0.7916666667000001],\"y\":[7,7.5,8],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C15-C17\",\"x\":[1.2916666667,1.5416666667,1.7916666667],\"y\":[7,7.5,8],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C16-C18\",\"x\":[0.7916666667000001,0.7916666667000001,0.7916666667000001],\"y\":[8,8.5,9],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C8-C19\",\"x\":[-0.2083333333,0.04166666670000001,0.2916666667],\"y\":[9,9.5,10],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C9-C20\",\"x\":[-0.7083333333,-0.7083333333,-0.7083333333],\"y\":[10,10.5,11],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"marker\":{\"color\":\"rgb(87, 211, 219)\",\"size\":1,\"symbol\":\"circle\"},\"mode\":\"markers\",\"name\":\"edge_center\",\"showlegend\":false,\"x\":[-1.4583333333000001],\"y\":[2.5],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"2W transformers\",\"line\":{\"color\":\"rgb(128, 128, 128)\",\"width\":4},\"mode\":\"lines\",\"name\":\"2W transformers\",\"showlegend\":true,\"text\":\"Trafo R0-R1\",\"x\":[0.2,-0.6291666666500001,-1.4583333333000001],\"y\":[1,1.5,2],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"2W transformers\",\"line\":{\"color\":\"rgb(128, 128, 128)\",\"width\":4},\"mode\":\"lines\",\"name\":\"2W transformers\",\"showlegend\":false,\"text\":\"Trafo I0-I1\",\"x\":[0.2,0.2,0.2],\"y\":[1,1.5,2],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"2W transformers\",\"line\":{\"color\":\"rgb(128, 128, 128)\",\"width\":4},\"mode\":\"lines\",\"name\":\"2W transformers\",\"showlegend\":false,\"text\":\"Trafo C0-C1\",\"x\":[0.2,1.05833333335,1.9166666667],\"y\":[1,1.5,2],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"2W transformers\",\"marker\":{\"color\":\"rgb(128, 128, 128)\",\"size\":1,\"symbol\":\"circle\"},\"mode\":\"markers\",\"name\":\"edge_center\",\"showlegend\":false,\"x\":[-0.6291666666500001],\"y\":[1.5],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"20.0 kV\",\"marker\":{\"color\":\"rgb(219, 95, 87)\",\"size\":10,\"symbol\":\"circle\"},\"mode\":\"markers\",\"name\":\"buses 20.0 kV\",\"text\":[\"Bus 0\",\"Bus R0\",\"Bus I0\",\"Bus C0\"],\"x\":[0.2,0.2,0.2,0.2],\"y\":[1,1,1,1],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"marker\":{\"color\":\"rgb(87, 211, 219)\",\"size\":10,\"symbol\":\"circle\"},\"mode\":\"markers\",\"name\":\"buses 0.4 kV\",\"text\":[\"Bus R1\",\"Bus R2\",\"Bus R3\",\"Bus R4\",\"Bus R5\",\"Bus R6\",\"Bus R7\",\"Bus R8\",\"Bus R9\",\"Bus R10\",\"Bus R11\",\"Bus R12\",\"Bus R13\",\"Bus R14\",\"Bus R15\",\"Bus R16\",\"Bus R17\",\"Bus R18\",\"Bus I1\",\"Bus I2\",\"Bus C1\",\"Bus C2\",\"Bus C3\",\"Bus C4\",\"Bus C5\",\"Bus C6\",\"Bus C7\",\"Bus C8\",\"Bus C9\",\"Bus C10\",\"Bus C11\",\"Bus C12\",\"Bus C13\",\"Bus C14\",\"Bus C15\",\"Bus C16\",\"Bus C17\",\"Bus C18\",\"Bus C19\",\"Bus C20\"],\"x\":[-1.4583333333000001,-1.4583333333000001,-1.4583333333000001,-1.9583333333000001,-2.7083333333,-2.7083333333,-3.2083333333,-3.2083333333,-3.2083333333,-3.7083333333,-0.9583333333,-1.2083333333,-1.2083333333,-1.2083333333,-1.2083333333,-2.2083333333,-2.7083333333,-3.7083333333,0.2,0.2,1.9166666667,1.9166666667,1.9166666667,0.5416666667,0.5416666667,-0.2083333333,-0.2083333333,-0.2083333333,-0.7083333333,3.2916666667,2.7916666667000003,2.2916666667,3.2916666667,3.7916666667000003,1.2916666667,0.7916666667000001,1.7916666667,0.7916666667000001,0.2916666667,-0.7083333333],\"y\":[2,3,4,5,6,7,8,9,10,11,5,6,7,8,9,8,11,12,2,3,2,3,4,5,6,7,8,9,10,5,6,7,7,6,7,8,8,9,10,11],\"type\":\"scatter\"}],                        {\"autosize\":true,\"hovermode\":\"closest\",\"legend\":{\"itemsizing\":\"constant\"},\"margin\":{\"b\":5,\"l\":5,\"r\":5,\"t\":5},\"showlegend\":false,\"title\":{\"font\":{\"size\":16}},\"xaxis\":{\"showgrid\":false,\"showticklabels\":false,\"zeroline\":false},\"yaxis\":{\"showgrid\":false,\"showticklabels\":false,\"zeroline\":false},\"template\":{\"data\":{\"histogram2dcontour\":[{\"type\":\"histogram2dcontour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"choropleth\":[{\"type\":\"choropleth\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"histogram2d\":[{\"type\":\"histogram2d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmap\":[{\"type\":\"heatmap\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmapgl\":[{\"type\":\"heatmapgl\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"contourcarpet\":[{\"type\":\"contourcarpet\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"contour\":[{\"type\":\"contour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"surface\":[{\"type\":\"surface\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"mesh3d\":[{\"type\":\"mesh3d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"scatter\":[{\"fillpattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2},\"type\":\"scatter\"}],\"parcoords\":[{\"type\":\"parcoords\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolargl\":[{\"type\":\"scatterpolargl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"scattergeo\":[{\"type\":\"scattergeo\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolar\":[{\"type\":\"scatterpolar\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"scattergl\":[{\"type\":\"scattergl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatter3d\":[{\"type\":\"scatter3d\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattermapbox\":[{\"type\":\"scattermapbox\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterternary\":[{\"type\":\"scatterternary\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattercarpet\":[{\"type\":\"scattercarpet\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}]},\"layout\":{\"autotypenumbers\":\"strict\",\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"hovermode\":\"closest\",\"hoverlabel\":{\"align\":\"left\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"bgcolor\":\"#E5ECF6\",\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"ternary\":{\"bgcolor\":\"#E5ECF6\",\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]]},\"xaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"yaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"geo\":{\"bgcolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"subunitcolor\":\"white\",\"showland\":true,\"showlakes\":true,\"lakecolor\":\"white\"},\"title\":{\"x\":0.05},\"mapbox\":{\"style\":\"light\"}}},\"width\":800,\"height\":600,\"plot_bgcolor\":\"white\"},                        {\"responsive\": true}                    ).then(function(){\n",
              "                            \n",
              "var gd = document.getElementById('855b60c4-b42b-467d-9b97-aa948f1a6420');\n",
              "var x = new MutationObserver(function (mutations, observer) {{\n",
              "        var display = window.getComputedStyle(gd).display;\n",
              "        if (!display || display === 'none') {{\n",
              "            console.log([gd, 'removed!']);\n",
              "            Plotly.purge(gd);\n",
              "            observer.disconnect();\n",
              "        }}\n",
              "}});\n",
              "\n",
              "// Listen for the removal of the full notebook cells\n",
              "var notebookContainer = gd.closest('#notebook-container');\n",
              "if (notebookContainer) {{\n",
              "    x.observe(notebookContainer, {childList: true});\n",
              "}}\n",
              "\n",
              "// Listen for the clearing of the current output cell\n",
              "var outputEl = gd.closest('.output');\n",
              "if (outputEl) {{\n",
              "    x.observe(outputEl, {childList: true});\n",
              "}}\n",
              "\n",
              "                        })                };                            </script>        </div>\n",
              "</body>\n",
              "</html>"
            ]
          },
          "metadata": {}
        }
      ],
      "source": [
        "import pandapower as pp\n",
        "import pandapower.networks as pn\n",
        "from pandapower.plotting.plotly import vlevel_plotly\n",
        "import plotly.io as pio\n",
        "\n",
        "\n",
        "net = pn.create_cigre_network_lv()\n",
        "\n",
        "#net = pp.networks.create_synthetic_voltage_control_lv_network(network_class='village_1')\n",
        "net.name = \"cigre network lv\"\n",
        "fig = vlevel_plotly(net)\n",
        "#fig.update_layout(width=800, height=600, plot_bgcolor='white',\n",
        "#                  font=dict(family='Computer Modern, serif', size=12, color='black'))\n",
        "\n",
        "fig.update_layout(width=800, height=600, plot_bgcolor='white', showlegend=False)\n",
        "\n",
        "# Show the plot\n",
        "fig.show()\n",
        "\n",
        "# Number of buses\n",
        "n_buses = len(net.bus)"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 13,
      "metadata": {
        "id": "N6QyCpqDnhpQ"
      },
      "outputs": [],
      "source": [
        "import pandapower as pp\n",
        "import pandapower.networks as nw\n",
        "import pandapower.plotting as plot\n",
        "import networkx as nx\n",
        "import numpy as np\n",
        "from scipy.sparse import csr_matrix\n",
        "\n",
        "# Create a graph from the network\n",
        "graph = pp.topology.create_nxgraph(net)\n",
        "\n",
        "# Remove all loads and generations\n",
        "net.load.drop(net.load.index, inplace=True)\n",
        "net.sgen.drop(net.sgen.index, inplace=True)\n",
        "net.gen.drop(net.gen.index, inplace=True)\n",
        "\n",
        "# Transpose the DataFrame\n",
        "transposed_df = cluster_medians.T\n",
        "# Take just the first row (hour 11 for now)\n",
        "first_row = transposed_df.iloc[:, 11]\n",
        "#Removing previous values\n",
        "net.load.drop(net.load.index, inplace=True)\n",
        "\n",
        "# Find extreme buses (logic is that loads and sgen will be here....)\n",
        "extreme_buses = [node for node, degree in graph.degree() if degree == 1]\n",
        "\n",
        "# Calculate 50% of the extreme buses\n",
        "num_to_add = int(len(extreme_buses) * 0.5)\n",
        "\n",
        "# Randomly select 50% of the extreme buses\n",
        "#np.random.shuffle(extreme_buses)\n",
        "#selected_buses = extreme_buses[:num_to_add]\n",
        "\n",
        "selected_buses_odd = extreme_buses[1::2][:num_to_add]\n",
        "selected_buses_even = extreme_buses[0::2][:num_to_add]\n",
        "#selected_buses = selected_buses_odd[:num_to_add]\n",
        "\n",
        "# set loads on these\n",
        "for bus in selected_buses_odd:\n",
        "    load = first_row.iloc[1]\n",
        "    q_value = np.abs(load * np.tan(np.arccos(0.99)))\n",
        "    pp.create_load(net, bus=bus, p_mw=load/1e3,q_mvar=q_value/1e3) #recall that values are in MW\n",
        "\n",
        "#Removing previous values\n",
        "net.sgen.drop(net.sgen.index, inplace=True)\n",
        "\n",
        "# Transpose the DataFrame for solar data\n",
        "transposed_df_solar = cluster_medians_solar.T\n",
        "\n",
        "# Take just the first row (hour 11 for now)\n",
        "first_row_solar = transposed_df_solar.iloc[:, 11]\n",
        "\n",
        "# Add sgens to the selected buses using solar data\n",
        "for bus in selected_buses_even:\n",
        "    #solar_value = first_row_solar[1] #1st cluster\n",
        "    solar_value = first_row_solar.iloc[1]\n",
        "    q_value = np.abs(solar_value * np.tan(np.arccos(0.99)))\n",
        "    pp.create_sgen(net, bus=bus, p_mw=solar_value/1e3, q_mvar=q_value/1e3) #recall that values are in MW"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 14,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 238
        },
        "id": "8f-YfCOhZoJX",
        "outputId": "d6d891dc-1d29-4f5f-d0a7-c3bbb17f1fa3"
      },
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "   name  bus      p_mw    q_mvar  const_z_percent  const_i_percent  sn_mva  \\\n",
              "0  None   16  0.002419  0.000345              0.0              0.0     NaN   \n",
              "1  None   18  0.002419  0.000345              0.0              0.0     NaN   \n",
              "2  None   22  0.002419  0.000345              0.0              0.0     NaN   \n",
              "3  None   36  0.002419  0.000345              0.0              0.0     NaN   \n",
              "4  None   40  0.002419  0.000345              0.0              0.0     NaN   \n",
              "5  None   42  0.002419  0.000345              0.0              0.0     NaN   \n",
              "\n",
              "   scaling  in_service type  \n",
              "0      1.0        True  wye  \n",
              "1      1.0        True  wye  \n",
              "2      1.0        True  wye  \n",
              "3      1.0        True  wye  \n",
              "4      1.0        True  wye  \n",
              "5      1.0        True  wye  "
            ],
            "text/html": [
              "\n",
              "  <div id=\"df-d5636717-fb2c-4959-8a3e-6a8f278c60ef\" class=\"colab-df-container\">\n",
              "    <div>\n",
              "<style scoped>\n",
              "    .dataframe tbody tr th:only-of-type {\n",
              "        vertical-align: middle;\n",
              "    }\n",
              "\n",
              "    .dataframe tbody tr th {\n",
              "        vertical-align: top;\n",
              "    }\n",
              "\n",
              "    .dataframe thead th {\n",
              "        text-align: right;\n",
              "    }\n",
              "</style>\n",
              "<table border=\"1\" class=\"dataframe\">\n",
              "  <thead>\n",
              "    <tr style=\"text-align: right;\">\n",
              "      <th></th>\n",
              "      <th>name</th>\n",
              "      <th>bus</th>\n",
              "      <th>p_mw</th>\n",
              "      <th>q_mvar</th>\n",
              "      <th>const_z_percent</th>\n",
              "      <th>const_i_percent</th>\n",
              "      <th>sn_mva</th>\n",
              "      <th>scaling</th>\n",
              "      <th>in_service</th>\n",
              "      <th>type</th>\n",
              "    </tr>\n",
              "  </thead>\n",
              "  <tbody>\n",
              "    <tr>\n",
              "      <th>0</th>\n",
              "      <td>None</td>\n",
              "      <td>16</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>1</th>\n",
              "      <td>None</td>\n",
              "      <td>18</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>2</th>\n",
              "      <td>None</td>\n",
              "      <td>22</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>3</th>\n",
              "      <td>None</td>\n",
              "      <td>36</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>4</th>\n",
              "      <td>None</td>\n",
              "      <td>40</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>5</th>\n",
              "      <td>None</td>\n",
              "      <td>42</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "  </tbody>\n",
              "</table>\n",
              "</div>\n",
              "    <div class=\"colab-df-buttons\">\n",
              "\n",
              "  <div class=\"colab-df-container\">\n",
              "    <button class=\"colab-df-convert\" onclick=\"convertToInteractive('df-d5636717-fb2c-4959-8a3e-6a8f278c60ef')\"\n",
              "            title=\"Convert this dataframe to an interactive table.\"\n",
              "            style=\"display:none;\">\n",
              "\n",
              "  <svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\" viewBox=\"0 -960 960 960\">\n",
              "    <path d=\"M120-120v-720h720v720H120Zm60-500h600v-160H180v160Zm220 220h160v-160H400v160Zm0 220h160v-160H400v160ZM180-400h160v-160H180v160Zm440 0h160v-160H620v160ZM180-180h160v-160H180v160Zm440 0h160v-160H620v160Z\"/>\n",
              "  </svg>\n",
              "    </button>\n",
              "\n",
              "  <style>\n",
              "    .colab-df-container {\n",
              "      display:flex;\n",
              "      gap: 12px;\n",
              "    }\n",
              "\n",
              "    .colab-df-convert {\n",
              "      background-color: #E8F0FE;\n",
              "      border: none;\n",
              "      border-radius: 50%;\n",
              "      cursor: pointer;\n",
              "      display: none;\n",
              "      fill: #1967D2;\n",
              "      height: 32px;\n",
              "      padding: 0 0 0 0;\n",
              "      width: 32px;\n",
              "    }\n",
              "\n",
              "    .colab-df-convert:hover {\n",
              "      background-color: #E2EBFA;\n",
              "      box-shadow: 0px 1px 2px rgba(60, 64, 67, 0.3), 0px 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
              "      fill: #174EA6;\n",
              "    }\n",
              "\n",
              "    .colab-df-buttons div {\n",
              "      margin-bottom: 4px;\n",
              "    }\n",
              "\n",
              "    [theme=dark] .colab-df-convert {\n",
              "      background-color: #3B4455;\n",
              "      fill: #D2E3FC;\n",
              "    }\n",
              "\n",
              "    [theme=dark] .colab-df-convert:hover {\n",
              "      background-color: #434B5C;\n",
              "      box-shadow: 0px 1px 3px 1px rgba(0, 0, 0, 0.15);\n",
              "      filter: drop-shadow(0px 1px 2px rgba(0, 0, 0, 0.3));\n",
              "      fill: #FFFFFF;\n",
              "    }\n",
              "  </style>\n",
              "\n",
              "    <script>\n",
              "      const buttonEl =\n",
              "        document.querySelector('#df-d5636717-fb2c-4959-8a3e-6a8f278c60ef button.colab-df-convert');\n",
              "      buttonEl.style.display =\n",
              "        google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
              "\n",
              "      async function convertToInteractive(key) {\n",
              "        const element = document.querySelector('#df-d5636717-fb2c-4959-8a3e-6a8f278c60ef');\n",
              "        const dataTable =\n",
              "          await google.colab.kernel.invokeFunction('convertToInteractive',\n",
              "                                                    [key], {});\n",
              "        if (!dataTable) return;\n",
              "\n",
              "        const docLinkHtml = 'Like what you see? Visit the ' +\n",
              "          '<a target=\"_blank\" href=https://colab.research.google.com/notebooks/data_table.ipynb>data table notebook</a>'\n",
              "          + ' to learn more about interactive tables.';\n",
              "        element.innerHTML = '';\n",
              "        dataTable['output_type'] = 'display_data';\n",
              "        await google.colab.output.renderOutput(dataTable, element);\n",
              "        const docLink = document.createElement('div');\n",
              "        docLink.innerHTML = docLinkHtml;\n",
              "        element.appendChild(docLink);\n",
              "      }\n",
              "    </script>\n",
              "  </div>\n",
              "\n",
              "\n",
              "<div id=\"df-37297e85-a9af-475d-a42a-08a28a1a01a6\">\n",
              "  <button class=\"colab-df-quickchart\" onclick=\"quickchart('df-37297e85-a9af-475d-a42a-08a28a1a01a6')\"\n",
              "            title=\"Suggest charts\"\n",
              "            style=\"display:none;\">\n",
              "\n",
              "<svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\"viewBox=\"0 0 24 24\"\n",
              "     width=\"24px\">\n",
              "    <g>\n",
              "        <path d=\"M19 3H5c-1.1 0-2 .9-2 2v14c0 1.1.9 2 2 2h14c1.1 0 2-.9 2-2V5c0-1.1-.9-2-2-2zM9 17H7v-7h2v7zm4 0h-2V7h2v10zm4 0h-2v-4h2v4z\"/>\n",
              "    </g>\n",
              "</svg>\n",
              "  </button>\n",
              "\n",
              "<style>\n",
              "  .colab-df-quickchart {\n",
              "      --bg-color: #E8F0FE;\n",
              "      --fill-color: #1967D2;\n",
              "      --hover-bg-color: #E2EBFA;\n",
              "      --hover-fill-color: #174EA6;\n",
              "      --disabled-fill-color: #AAA;\n",
              "      --disabled-bg-color: #DDD;\n",
              "  }\n",
              "\n",
              "  [theme=dark] .colab-df-quickchart {\n",
              "      --bg-color: #3B4455;\n",
              "      --fill-color: #D2E3FC;\n",
              "      --hover-bg-color: #434B5C;\n",
              "      --hover-fill-color: #FFFFFF;\n",
              "      --disabled-bg-color: #3B4455;\n",
              "      --disabled-fill-color: #666;\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart {\n",
              "    background-color: var(--bg-color);\n",
              "    border: none;\n",
              "    border-radius: 50%;\n",
              "    cursor: pointer;\n",
              "    display: none;\n",
              "    fill: var(--fill-color);\n",
              "    height: 32px;\n",
              "    padding: 0;\n",
              "    width: 32px;\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart:hover {\n",
              "    background-color: var(--hover-bg-color);\n",
              "    box-shadow: 0 1px 2px rgba(60, 64, 67, 0.3), 0 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
              "    fill: var(--button-hover-fill-color);\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart-complete:disabled,\n",
              "  .colab-df-quickchart-complete:disabled:hover {\n",
              "    background-color: var(--disabled-bg-color);\n",
              "    fill: var(--disabled-fill-color);\n",
              "    box-shadow: none;\n",
              "  }\n",
              "\n",
              "  .colab-df-spinner {\n",
              "    border: 2px solid var(--fill-color);\n",
              "    border-color: transparent;\n",
              "    border-bottom-color: var(--fill-color);\n",
              "    animation:\n",
              "      spin 1s steps(1) infinite;\n",
              "  }\n",
              "\n",
              "  @keyframes spin {\n",
              "    0% {\n",
              "      border-color: transparent;\n",
              "      border-bottom-color: var(--fill-color);\n",
              "      border-left-color: var(--fill-color);\n",
              "    }\n",
              "    20% {\n",
              "      border-color: transparent;\n",
              "      border-left-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "    }\n",
              "    30% {\n",
              "      border-color: transparent;\n",
              "      border-left-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "      border-right-color: var(--fill-color);\n",
              "    }\n",
              "    40% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "    }\n",
              "    60% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "    }\n",
              "    80% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "      border-bottom-color: var(--fill-color);\n",
              "    }\n",
              "    90% {\n",
              "      border-color: transparent;\n",
              "      border-bottom-color: var(--fill-color);\n",
              "    }\n",
              "  }\n",
              "</style>\n",
              "\n",
              "  <script>\n",
              "    async function quickchart(key) {\n",
              "      const quickchartButtonEl =\n",
              "        document.querySelector('#' + key + ' button');\n",
              "      quickchartButtonEl.disabled = true;  // To prevent multiple clicks.\n",
              "      quickchartButtonEl.classList.add('colab-df-spinner');\n",
              "      try {\n",
              "        const charts = await google.colab.kernel.invokeFunction(\n",
              "            'suggestCharts', [key], {});\n",
              "      } catch (error) {\n",
              "        console.error('Error during call to suggestCharts:', error);\n",
              "      }\n",
              "      quickchartButtonEl.classList.remove('colab-df-spinner');\n",
              "      quickchartButtonEl.classList.add('colab-df-quickchart-complete');\n",
              "    }\n",
              "    (() => {\n",
              "      let quickchartButtonEl =\n",
              "        document.querySelector('#df-37297e85-a9af-475d-a42a-08a28a1a01a6 button');\n",
              "      quickchartButtonEl.style.display =\n",
              "        google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
              "    })();\n",
              "  </script>\n",
              "</div>\n",
              "    </div>\n",
              "  </div>\n"
            ],
            "application/vnd.google.colaboratory.intrinsic+json": {
              "type": "dataframe",
              "repr_error": "Out of range float values are not JSON compliant: nan"
            }
          },
          "metadata": {},
          "execution_count": 14
        }
      ],
      "source": [
        "net.load"
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "## Calculate net surplus/deficit at each bus (generation - load)"
      ],
      "metadata": {
        "id": "yfb5mVKER1Bn"
      }
    },
    {
      "cell_type": "code",
      "execution_count": 15,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "-02AwZkbsH79",
        "outputId": "20fcd193-15ff-480d-dc7b-744e43069748"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Matches for Buyers: [(16.0, 12.0, 0.0012150000000000002, 0.05), (18.0, 17.0, 0.0012150000000000002, 0.05), (22.0, 19.0, 0.0012150000000000002, 0.05), (36.0, 35.0, 0.0012150000000000002, 0.05), (40.0, 37.0, 0.0012150000000000002, 0.05), (42.0, 41.0, 0.0012150000000000002, 0.05)]\n",
            "Matches for Sellers: [(12.0, 16.0, 0.0012150000000000002, 0.05), (17.0, 18.0, 0.0012150000000000002, 0.05), (19.0, 22.0, 0.0012150000000000002, 0.05), (35.0, 36.0, 0.0012150000000000002, 0.05), (37.0, 40.0, 0.0012150000000000002, 0.05), (41.0, 42.0, 0.0012150000000000002, 0.05)]\n"
          ]
        }
      ],
      "source": [
        "import pandas as pd\n",
        "import numpy as np\n",
        "\n",
        "# Initialize dictionaries to track total traded quantities\n",
        "load_traded = {node: 0 for node in net['load']['bus'].unique()}\n",
        "gen_traded = {node: 0 for node in net['sgen']['bus'].unique()}\n",
        "\n",
        "initial_gen_capacity = {node: capacity for node, capacity in zip(net['sgen']['bus'], net['sgen']['p_mw'])}\n",
        "initial_load_demand = {node: demand for node, demand in zip(net['load']['bus'], net['load']['p_mw'])}\n",
        "\n",
        "# Set fixed ask and bid prices for buyers (loads) and sellers (generators)\n",
        "fixed_ask_price = 0.2  # Fixed price for buyers\n",
        "fixed_bid_price = 0.05  # Fixed price for sellers\n",
        "\n",
        "# Calculate net surplus/deficit at each bus (generation - load)\n",
        "net_surplus_deficit = {node: gen - initial_load_demand.get(node, 0) for node, gen in initial_gen_capacity.items()}\n",
        "net_surplus_deficit.update({node: -load for node, load in initial_load_demand.items() if node not in net_surplus_deficit})\n",
        "\n",
        "# Generate buy orders for buses with a deficit\n",
        "buy_orders = [{'node': node, 'price': fixed_ask_price, 'quantity': -deficit}\n",
        "              for node, deficit in net_surplus_deficit.items() if deficit < 0]\n",
        "\n",
        "# Generate sell orders for all buses with generation capacity\n",
        "sell_orders = [{'node': node, 'price': fixed_bid_price, 'quantity': surplus}\n",
        "               for node, surplus in net_surplus_deficit.items()]\n",
        "\n",
        "# Convert orders to DataFrame and sort them\n",
        "buy_orders_df = pd.DataFrame(buy_orders).sort_values(by='price')\n",
        "sell_orders_df = pd.DataFrame(sell_orders).sort_values(by='price', ascending=False)\n",
        "\n",
        "\n",
        "# Initialize lists for matches\n",
        "buyer_matches = []\n",
        "seller_matches = []\n",
        "\n",
        "for buy_idx, buy in buy_orders_df.iterrows():\n",
        "    if buy['quantity'] <= 0:\n",
        "        continue\n",
        "\n",
        "    for sell_idx, sell in sell_orders_df.iterrows():\n",
        "        if sell['quantity'] <= 0:\n",
        "            continue\n",
        "\n",
        "        if buy['node'] != sell['node'] and buy['price'] >= sell['price']:\n",
        "            traded_quantity = min(buy['quantity'], sell['quantity'])\n",
        "\n",
        "            # Update quantities for both buyer and seller\n",
        "            buy_orders_df.at[buy_idx, 'quantity'] -= traded_quantity\n",
        "            sell_orders_df.at[sell_idx, 'quantity'] -= traded_quantity\n",
        "\n",
        "            # Record the match for both the buyer and the seller\n",
        "            buyer_matches.append((buy['node'], sell['node'], traded_quantity, sell['price']))\n",
        "            seller_matches.append((sell['node'], buy['node'], traded_quantity, sell['price']))\n",
        "\n",
        "            # Break the loop if the current seller has no more quantity to sell\n",
        "            if sell_orders_df.at[sell_idx, 'quantity'] <= 0:\n",
        "                break\n",
        "\n",
        "            # Break the loop if the current buyer's demand is satisfied\n",
        "            if buy_orders_df.at[buy_idx, 'quantity'] <= 0:\n",
        "                break\n",
        "\n",
        "# Print the matches for buyers\n",
        "print(\"Matches for Buyers:\", buyer_matches)\n",
        "\n",
        "# Print the matches for sellers\n",
        "print(\"Matches for Sellers:\", seller_matches)"
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "seller_matches"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "6RHGQEq8IDW9",
        "outputId": "e771d802-47dc-4881-a2ab-02b32e303f11"
      },
      "execution_count": 16,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "[(12.0, 16.0, 0.0012150000000000002, 0.05),\n",
              " (17.0, 18.0, 0.0012150000000000002, 0.05),\n",
              " (19.0, 22.0, 0.0012150000000000002, 0.05),\n",
              " (35.0, 36.0, 0.0012150000000000002, 0.05),\n",
              " (37.0, 40.0, 0.0012150000000000002, 0.05),\n",
              " (41.0, 42.0, 0.0012150000000000002, 0.05)]"
            ]
          },
          "metadata": {},
          "execution_count": 16
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "buyer_matches"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "l1BrkYLUL5Tf",
        "outputId": "b11211a2-59d3-4170-e64d-1e643267f699"
      },
      "execution_count": 17,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "[(16.0, 12.0, 0.0012150000000000002, 0.05),\n",
              " (18.0, 17.0, 0.0012150000000000002, 0.05),\n",
              " (22.0, 19.0, 0.0012150000000000002, 0.05),\n",
              " (36.0, 35.0, 0.0012150000000000002, 0.05),\n",
              " (40.0, 37.0, 0.0012150000000000002, 0.05),\n",
              " (42.0, 41.0, 0.0012150000000000002, 0.05)]"
            ]
          },
          "metadata": {},
          "execution_count": 17
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "# Testing extreme cases"
      ],
      "metadata": {
        "id": "IEf-fAwEB-sk"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "extreme_added_flow = [(a, b, c * 100, d) for a, b, c, d in seller_matches]\n",
        "extreme_added_flow"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "GndktxLdBCOL",
        "outputId": "ca772916-df0f-4ea8-d64c-feaf0bc260a2"
      },
      "execution_count": 18,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "[(12.0, 16.0, 0.12150000000000001, 0.05),\n",
              " (17.0, 18.0, 0.12150000000000001, 0.05),\n",
              " (19.0, 22.0, 0.12150000000000001, 0.05),\n",
              " (35.0, 36.0, 0.12150000000000001, 0.05),\n",
              " (37.0, 40.0, 0.12150000000000001, 0.05),\n",
              " (41.0, 42.0, 0.12150000000000001, 0.05)]"
            ]
          },
          "metadata": {},
          "execution_count": 18
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "# Network state without P2P"
      ],
      "metadata": {
        "id": "cM4OLY-fShtl"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "# Aggregate quantities for each buyer and seller from the matches\n",
        "\n",
        "# Initialize seller_quantities dictionary\n",
        "buyer_quantities = {}\n",
        "for buy in buyer_matches:\n",
        "    buyer = buy[0]\n",
        "    quantity = buy[2]\n",
        "    buyer_quantities[buyer] = buyer_quantities.get(buyer, 0) + quantity\n",
        "\n",
        "# Initialize seller_quantities dictionary\n",
        "seller_quantities = {}\n",
        "for sell in seller_matches:\n",
        "    seller = sell[0]\n",
        "    quantity = sell[2]\n",
        "    seller_quantities[seller] = seller_quantities.get(seller, 0) + quantity\n",
        "\n",
        "# Reduce net.load demand by the quantities bought\n",
        "for node, quantity_bought in buyer_quantities.items():\n",
        "    net.load.loc[net.load.bus == node, 'p_mw'] = np.maximum(net.load.loc[net.load.bus == node, 'p_mw'] - quantity_bought, 0)\n",
        "\n",
        "# Reduce net.sgen capacity by the quantities sold\n",
        "for node, quantity_sold in seller_quantities.items():\n",
        "    net.sgen.loc[net.sgen.bus == node, 'p_mw'] = np.maximum(net.sgen.loc[net.sgen.bus == node, 'p_mw'] - quantity_sold, 0)\n"
      ],
      "metadata": {
        "id": "jQu9DWYoRYLE"
      },
      "execution_count": 19,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "net.load"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 238
        },
        "id": "0d9RejJcx2uv",
        "outputId": "d104431b-c5d5-401c-be66-eacc7020dfe5"
      },
      "execution_count": 20,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "   name  bus      p_mw    q_mvar  const_z_percent  const_i_percent  sn_mva  \\\n",
              "0  None   16  0.001204  0.000345              0.0              0.0     NaN   \n",
              "1  None   18  0.001204  0.000345              0.0              0.0     NaN   \n",
              "2  None   22  0.001204  0.000345              0.0              0.0     NaN   \n",
              "3  None   36  0.001204  0.000345              0.0              0.0     NaN   \n",
              "4  None   40  0.001204  0.000345              0.0              0.0     NaN   \n",
              "5  None   42  0.001204  0.000345              0.0              0.0     NaN   \n",
              "\n",
              "   scaling  in_service type  \n",
              "0      1.0        True  wye  \n",
              "1      1.0        True  wye  \n",
              "2      1.0        True  wye  \n",
              "3      1.0        True  wye  \n",
              "4      1.0        True  wye  \n",
              "5      1.0        True  wye  "
            ],
            "text/html": [
              "\n",
              "  <div id=\"df-1f99f0f0-b4cc-45a0-9313-c5de879ed764\" class=\"colab-df-container\">\n",
              "    <div>\n",
              "<style scoped>\n",
              "    .dataframe tbody tr th:only-of-type {\n",
              "        vertical-align: middle;\n",
              "    }\n",
              "\n",
              "    .dataframe tbody tr th {\n",
              "        vertical-align: top;\n",
              "    }\n",
              "\n",
              "    .dataframe thead th {\n",
              "        text-align: right;\n",
              "    }\n",
              "</style>\n",
              "<table border=\"1\" class=\"dataframe\">\n",
              "  <thead>\n",
              "    <tr style=\"text-align: right;\">\n",
              "      <th></th>\n",
              "      <th>name</th>\n",
              "      <th>bus</th>\n",
              "      <th>p_mw</th>\n",
              "      <th>q_mvar</th>\n",
              "      <th>const_z_percent</th>\n",
              "      <th>const_i_percent</th>\n",
              "      <th>sn_mva</th>\n",
              "      <th>scaling</th>\n",
              "      <th>in_service</th>\n",
              "      <th>type</th>\n",
              "    </tr>\n",
              "  </thead>\n",
              "  <tbody>\n",
              "    <tr>\n",
              "      <th>0</th>\n",
              "      <td>None</td>\n",
              "      <td>16</td>\n",
              "      <td>0.001204</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>1</th>\n",
              "      <td>None</td>\n",
              "      <td>18</td>\n",
              "      <td>0.001204</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>2</th>\n",
              "      <td>None</td>\n",
              "      <td>22</td>\n",
              "      <td>0.001204</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>3</th>\n",
              "      <td>None</td>\n",
              "      <td>36</td>\n",
              "      <td>0.001204</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>4</th>\n",
              "      <td>None</td>\n",
              "      <td>40</td>\n",
              "      <td>0.001204</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>5</th>\n",
              "      <td>None</td>\n",
              "      <td>42</td>\n",
              "      <td>0.001204</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "  </tbody>\n",
              "</table>\n",
              "</div>\n",
              "    <div class=\"colab-df-buttons\">\n",
              "\n",
              "  <div class=\"colab-df-container\">\n",
              "    <button class=\"colab-df-convert\" onclick=\"convertToInteractive('df-1f99f0f0-b4cc-45a0-9313-c5de879ed764')\"\n",
              "            title=\"Convert this dataframe to an interactive table.\"\n",
              "            style=\"display:none;\">\n",
              "\n",
              "  <svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\" viewBox=\"0 -960 960 960\">\n",
              "    <path d=\"M120-120v-720h720v720H120Zm60-500h600v-160H180v160Zm220 220h160v-160H400v160Zm0 220h160v-160H400v160ZM180-400h160v-160H180v160Zm440 0h160v-160H620v160ZM180-180h160v-160H180v160Zm440 0h160v-160H620v160Z\"/>\n",
              "  </svg>\n",
              "    </button>\n",
              "\n",
              "  <style>\n",
              "    .colab-df-container {\n",
              "      display:flex;\n",
              "      gap: 12px;\n",
              "    }\n",
              "\n",
              "    .colab-df-convert {\n",
              "      background-color: #E8F0FE;\n",
              "      border: none;\n",
              "      border-radius: 50%;\n",
              "      cursor: pointer;\n",
              "      display: none;\n",
              "      fill: #1967D2;\n",
              "      height: 32px;\n",
              "      padding: 0 0 0 0;\n",
              "      width: 32px;\n",
              "    }\n",
              "\n",
              "    .colab-df-convert:hover {\n",
              "      background-color: #E2EBFA;\n",
              "      box-shadow: 0px 1px 2px rgba(60, 64, 67, 0.3), 0px 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
              "      fill: #174EA6;\n",
              "    }\n",
              "\n",
              "    .colab-df-buttons div {\n",
              "      margin-bottom: 4px;\n",
              "    }\n",
              "\n",
              "    [theme=dark] .colab-df-convert {\n",
              "      background-color: #3B4455;\n",
              "      fill: #D2E3FC;\n",
              "    }\n",
              "\n",
              "    [theme=dark] .colab-df-convert:hover {\n",
              "      background-color: #434B5C;\n",
              "      box-shadow: 0px 1px 3px 1px rgba(0, 0, 0, 0.15);\n",
              "      filter: drop-shadow(0px 1px 2px rgba(0, 0, 0, 0.3));\n",
              "      fill: #FFFFFF;\n",
              "    }\n",
              "  </style>\n",
              "\n",
              "    <script>\n",
              "      const buttonEl =\n",
              "        document.querySelector('#df-1f99f0f0-b4cc-45a0-9313-c5de879ed764 button.colab-df-convert');\n",
              "      buttonEl.style.display =\n",
              "        google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
              "\n",
              "      async function convertToInteractive(key) {\n",
              "        const element = document.querySelector('#df-1f99f0f0-b4cc-45a0-9313-c5de879ed764');\n",
              "        const dataTable =\n",
              "          await google.colab.kernel.invokeFunction('convertToInteractive',\n",
              "                                                    [key], {});\n",
              "        if (!dataTable) return;\n",
              "\n",
              "        const docLinkHtml = 'Like what you see? Visit the ' +\n",
              "          '<a target=\"_blank\" href=https://colab.research.google.com/notebooks/data_table.ipynb>data table notebook</a>'\n",
              "          + ' to learn more about interactive tables.';\n",
              "        element.innerHTML = '';\n",
              "        dataTable['output_type'] = 'display_data';\n",
              "        await google.colab.output.renderOutput(dataTable, element);\n",
              "        const docLink = document.createElement('div');\n",
              "        docLink.innerHTML = docLinkHtml;\n",
              "        element.appendChild(docLink);\n",
              "      }\n",
              "    </script>\n",
              "  </div>\n",
              "\n",
              "\n",
              "<div id=\"df-1a93591a-9258-4502-832e-ba9400ff2a05\">\n",
              "  <button class=\"colab-df-quickchart\" onclick=\"quickchart('df-1a93591a-9258-4502-832e-ba9400ff2a05')\"\n",
              "            title=\"Suggest charts\"\n",
              "            style=\"display:none;\">\n",
              "\n",
              "<svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\"viewBox=\"0 0 24 24\"\n",
              "     width=\"24px\">\n",
              "    <g>\n",
              "        <path d=\"M19 3H5c-1.1 0-2 .9-2 2v14c0 1.1.9 2 2 2h14c1.1 0 2-.9 2-2V5c0-1.1-.9-2-2-2zM9 17H7v-7h2v7zm4 0h-2V7h2v10zm4 0h-2v-4h2v4z\"/>\n",
              "    </g>\n",
              "</svg>\n",
              "  </button>\n",
              "\n",
              "<style>\n",
              "  .colab-df-quickchart {\n",
              "      --bg-color: #E8F0FE;\n",
              "      --fill-color: #1967D2;\n",
              "      --hover-bg-color: #E2EBFA;\n",
              "      --hover-fill-color: #174EA6;\n",
              "      --disabled-fill-color: #AAA;\n",
              "      --disabled-bg-color: #DDD;\n",
              "  }\n",
              "\n",
              "  [theme=dark] .colab-df-quickchart {\n",
              "      --bg-color: #3B4455;\n",
              "      --fill-color: #D2E3FC;\n",
              "      --hover-bg-color: #434B5C;\n",
              "      --hover-fill-color: #FFFFFF;\n",
              "      --disabled-bg-color: #3B4455;\n",
              "      --disabled-fill-color: #666;\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart {\n",
              "    background-color: var(--bg-color);\n",
              "    border: none;\n",
              "    border-radius: 50%;\n",
              "    cursor: pointer;\n",
              "    display: none;\n",
              "    fill: var(--fill-color);\n",
              "    height: 32px;\n",
              "    padding: 0;\n",
              "    width: 32px;\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart:hover {\n",
              "    background-color: var(--hover-bg-color);\n",
              "    box-shadow: 0 1px 2px rgba(60, 64, 67, 0.3), 0 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
              "    fill: var(--button-hover-fill-color);\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart-complete:disabled,\n",
              "  .colab-df-quickchart-complete:disabled:hover {\n",
              "    background-color: var(--disabled-bg-color);\n",
              "    fill: var(--disabled-fill-color);\n",
              "    box-shadow: none;\n",
              "  }\n",
              "\n",
              "  .colab-df-spinner {\n",
              "    border: 2px solid var(--fill-color);\n",
              "    border-color: transparent;\n",
              "    border-bottom-color: var(--fill-color);\n",
              "    animation:\n",
              "      spin 1s steps(1) infinite;\n",
              "  }\n",
              "\n",
              "  @keyframes spin {\n",
              "    0% {\n",
              "      border-color: transparent;\n",
              "      border-bottom-color: var(--fill-color);\n",
              "      border-left-color: var(--fill-color);\n",
              "    }\n",
              "    20% {\n",
              "      border-color: transparent;\n",
              "      border-left-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "    }\n",
              "    30% {\n",
              "      border-color: transparent;\n",
              "      border-left-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "      border-right-color: var(--fill-color);\n",
              "    }\n",
              "    40% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "    }\n",
              "    60% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "    }\n",
              "    80% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "      border-bottom-color: var(--fill-color);\n",
              "    }\n",
              "    90% {\n",
              "      border-color: transparent;\n",
              "      border-bottom-color: var(--fill-color);\n",
              "    }\n",
              "  }\n",
              "</style>\n",
              "\n",
              "  <script>\n",
              "    async function quickchart(key) {\n",
              "      const quickchartButtonEl =\n",
              "        document.querySelector('#' + key + ' button');\n",
              "      quickchartButtonEl.disabled = true;  // To prevent multiple clicks.\n",
              "      quickchartButtonEl.classList.add('colab-df-spinner');\n",
              "      try {\n",
              "        const charts = await google.colab.kernel.invokeFunction(\n",
              "            'suggestCharts', [key], {});\n",
              "      } catch (error) {\n",
              "        console.error('Error during call to suggestCharts:', error);\n",
              "      }\n",
              "      quickchartButtonEl.classList.remove('colab-df-spinner');\n",
              "      quickchartButtonEl.classList.add('colab-df-quickchart-complete');\n",
              "    }\n",
              "    (() => {\n",
              "      let quickchartButtonEl =\n",
              "        document.querySelector('#df-1a93591a-9258-4502-832e-ba9400ff2a05 button');\n",
              "      quickchartButtonEl.style.display =\n",
              "        google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
              "    })();\n",
              "  </script>\n",
              "</div>\n",
              "    </div>\n",
              "  </div>\n"
            ],
            "application/vnd.google.colaboratory.intrinsic+json": {
              "type": "dataframe",
              "repr_error": "Out of range float values are not JSON compliant: nan"
            }
          },
          "metadata": {},
          "execution_count": 20
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "yx3WxthhNbAA"
      },
      "source": [
        "# Capacity (adjacency matrix)"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 21,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "nkulQOQnBOH0",
        "outputId": "1432c84b-3844-4dec-94a3-3be1f728f52d"
      },
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "(44, 44)"
            ]
          },
          "metadata": {},
          "execution_count": 21
        }
      ],
      "source": [
        "import numpy as np\n",
        "import pandas as pd\n",
        "import math\n",
        "\n",
        "\n",
        "net_N = pn.create_cigre_network_lv()\n",
        "\n",
        "#net_N = pp.networks.create_synthetic_voltage_control_lv_network(network_class='village_1')\n",
        "\n",
        "# Remove all loads and generations to start with 1\n",
        "net_N.load.drop(net_N.load.index, inplace=True)\n",
        "net_N.sgen.drop(net_N.sgen.index, inplace=True)\n",
        "net_N.gen.drop(net_N.gen.index, inplace=True)\n",
        "\n",
        "# Run the power flow\n",
        "pp.rundcpp(net_N ) #DC\n",
        "\n",
        "# Initialize an empty adjacency matrix\n",
        "n_buses = len(net_N.bus)\n",
        "adj_matrix = np.zeros((n_buses, n_buses))\n",
        "\n",
        "# Assume a default angle of 30 degrees in radians\n",
        "delta_rad = math.radians(30)\n",
        "\n",
        "# Loop over lines to populate adjacency matrix\n",
        "for i, line in net_N.line.iterrows():\n",
        "    from_bus = int(line.from_bus)\n",
        "    to_bus = int(line.to_bus)\n",
        "    reactance = line.x_ohm_per_km\n",
        "\n",
        "    v_from = net_N.res_bus.vm_pu.loc[from_bus] * net_N.bus.vn_kv.loc[from_bus]\n",
        "    v_to = net_N.res_bus.vm_pu.loc[to_bus] * net_N.bus.vn_kv.loc[to_bus]\n",
        "\n",
        "    p_capacity = (v_from * v_to / reactance) * np.sin(delta_rad)\n",
        "\n",
        "    adj_matrix[from_bus, to_bus] = p_capacity\n",
        "    adj_matrix[to_bus, from_bus] = p_capacity\n",
        "\n",
        "# Loop over transformers\n",
        "for i, trafo in net_N.trafo.iterrows():\n",
        "    hv_bus = int(trafo.hv_bus)\n",
        "    lv_bus = int(trafo.lv_bus)\n",
        "    sn_mva = trafo.sn_mva\n",
        "\n",
        "    adj_matrix[hv_bus, lv_bus] = sn_mva\n",
        "    adj_matrix[lv_bus, hv_bus] = sn_mva\n",
        "\n",
        "\n",
        "# Loop over external grid connections\n",
        "for i, eg in net_N.ext_grid.iterrows():\n",
        "    bus = int(eg.bus)\n",
        "    p_mw = eg.vm_pu * net_N.bus.vn_kv.loc[bus]\n",
        "\n",
        "    if bus != 0:\n",
        "        adj_matrix[0, bus] = p_mw\n",
        "        adj_matrix[bus, 0] = p_mw\n",
        "\n",
        "# Loop over switches\n",
        "for i, switch in net_N.switch.iterrows():\n",
        "    bus = int(switch.bus)\n",
        "    element = int(switch.element)\n",
        "\n",
        "    if switch.closed:\n",
        "        if switch.et == 'l':  # Line switch\n",
        "            P_capacity_switch = adj_matrix[bus, element]\n",
        "        elif switch.et == 't':  # Transformer switch\n",
        "            P_capacity_switch = adj_matrix[bus, element]\n",
        "        elif switch.et == 'b':  # Bus switch\n",
        "            P_capacity_switch = 0  # Set to zero or use your custom logic\n",
        "    else:\n",
        "        P_capacity_switch = 0  # Open switch\n",
        "\n",
        "    adj_matrix[bus, element] = P_capacity_switch\n",
        "    adj_matrix[element, bus] = P_capacity_switch\n",
        "\n",
        "ext_grid_bus = net_N.ext_grid.bus.values[0]\n",
        "s_sc_max_mva = net_N.ext_grid.s_sc_max_mva.values[0]  # Assuming this is the capacity for ext_grid , if bus 80 need to comment this line\n",
        "#s_sc_max_mva = 0\n",
        "\n",
        "# Connect ext_grid to the transformers using capacity values\n",
        "for i, hv_bus in enumerate(net_N.trafo.hv_bus.values):\n",
        "    trafo_capacity = net_N.trafo.sn_mva.values[i]\n",
        "    adj_matrix[ext_grid_bus, hv_bus] = min(s_sc_max_mva, trafo_capacity)\n",
        "    adj_matrix[hv_bus, ext_grid_bus] = min(s_sc_max_mva, trafo_capacity)\n",
        "\n",
        "\n",
        "# Convert to DataFrame\n",
        "adj_matrix_df = pd.DataFrame(adj_matrix)\n",
        "adj_matrix_array = adj_matrix_df.to_numpy()\n",
        "adj_matrix.shape"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 22,
      "metadata": {
        "id": "bAWTchE1DkWn",
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "outputId": "472c82a2-206d-4ed2-bcf9-21f2712aa2ef"
      },
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "(44, 44)"
            ]
          },
          "metadata": {},
          "execution_count": 22
        }
      ],
      "source": [
        "adj_matrix.shape"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 23,
      "metadata": {
        "id": "GQAhEKHIBqN_",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 516
        },
        "outputId": "efb62821-81d2-49fe-faec-3db8a862a0ff"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 640x480 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ],
      "source": [
        "import networkx as nx\n",
        "\n",
        "from matplotlib import pyplot as plt\n",
        "\n",
        "# Create graph\n",
        "G = nx.Graph(adj_matrix_array)\n",
        "\n",
        "# Plot graph\n",
        "nx.draw(G, with_labels=True, node_color='lightblue', node_size=500, edge_color='gray')\n",
        "plt.show()"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 24,
      "metadata": {
        "id": "JHdLWTp9Mjca",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 617
        },
        "outputId": "da078530-0722-4409-d8a2-6817264989b5"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/html": [
              "<html>\n",
              "<head><meta charset=\"utf-8\" /></head>\n",
              "<body>\n",
              "    <div>            <script src=\"https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js?config=TeX-AMS-MML_SVG\"></script><script type=\"text/javascript\">if (window.MathJax && window.MathJax.Hub && window.MathJax.Hub.Config) {window.MathJax.Hub.Config({SVG: {font: \"STIX-Web\"}});}</script>                <script type=\"text/javascript\">window.PlotlyConfig = {MathJaxConfig: 'local'};</script>\n",
              "        <script charset=\"utf-8\" src=\"https://cdn.plot.ly/plotly-2.24.1.min.js\"></script>                <div id=\"c58e7163-d715-42d2-aecb-9edc519bdab6\" class=\"plotly-graph-div\" style=\"height:600px; width:800px;\"></div>            <script type=\"text/javascript\">                                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"c58e7163-d715-42d2-aecb-9edc519bdab6\")) {                    Plotly.newPlot(                        \"c58e7163-d715-42d2-aecb-9edc519bdab6\",                        [{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"2\",\"x\":[261.0],\"y\":[738.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"3\",\"x\":[261.0],\"y\":[666.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"4\",\"x\":[261.0],\"y\":[594.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"5\",\"x\":[198.0],\"y\":[522.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"6\",\"x\":[135.0],\"y\":[450.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"7\",\"x\":[135.0],\"y\":[378.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"8\",\"x\":[63.0],\"y\":[306.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"9\",\"x\":[63.0],\"y\":[234.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"10\",\"x\":[63.0],\"y\":[162.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"11\",\"x\":[27.0],\"y\":[90.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"12\",\"x\":[270.0],\"y\":[522.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"13\",\"x\":[207.0],\"y\":[450.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"14\",\"x\":[207.0],\"y\":[378.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"15\",\"x\":[207.0],\"y\":[306.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"16\",\"x\":[207.0],\"y\":[234.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"17\",\"x\":[135.0],\"y\":[306.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"18\",\"x\":[99.0],\"y\":[90.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"19\",\"x\":[27.0],\"y\":[18.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"21\",\"x\":[333.0],\"y\":[738.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"22\",\"x\":[333.0],\"y\":[666.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"24\",\"x\":[405.0],\"y\":[738.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"25\",\"x\":[405.0],\"y\":[666.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"26\",\"x\":[405.0],\"y\":[594.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"27\",\"x\":[369.0],\"y\":[522.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"28\",\"x\":[369.0],\"y\":[450.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"29\",\"x\":[297.0],\"y\":[378.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"30\",\"x\":[297.0],\"y\":[306.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"31\",\"x\":[297.0],\"y\":[234.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"32\",\"x\":[261.0],\"y\":[162.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"33\",\"x\":[441.0],\"y\":[522.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"34\",\"x\":[441.0],\"y\":[450.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"35\",\"x\":[441.0],\"y\":[378.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"36\",\"x\":[513.0],\"y\":[378.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"37\",\"x\":[513.0],\"y\":[450.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"38\",\"x\":[369.0],\"y\":[378.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"39\",\"x\":[369.0],\"y\":[306.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"40\",\"x\":[441.0],\"y\":[306.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"41\",\"x\":[369.0],\"y\":[234.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"42\",\"x\":[333.0],\"y\":[162.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"43\",\"x\":[261.0],\"y\":[90.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"1\",\"x\":[333],\"y\":[810],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"20\",\"x\":[333.0],\"y\":[810.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"23\",\"x\":[333],\"y\":[810],\"type\":\"scatter\"},{\"marker\":{\"color\":\"red\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"0\",\"x\":[333],\"y\":[810],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[261.0,261.0],\"y\":[738.0,666.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[261.0,261.0],\"y\":[666.0,594.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[261.0,198.0],\"y\":[594.0,522.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[261.0,270.0],\"y\":[594.0,522.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[198.0,135.0],\"y\":[522.0,450.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[198.0,207.0],\"y\":[522.0,450.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[135.0,135.0],\"y\":[450.0,378.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[135.0,63.0],\"y\":[378.0,306.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[135.0,135.0],\"y\":[378.0,306.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[63.0,63.0],\"y\":[306.0,234.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[63.0,63.0],\"y\":[234.0,162.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[63.0,27.0],\"y\":[162.0,90.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[63.0,99.0],\"y\":[162.0,90.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[27.0,27.0],\"y\":[90.0,18.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[207.0,207.0],\"y\":[450.0,378.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[207.0,207.0],\"y\":[378.0,306.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[207.0,207.0],\"y\":[306.0,234.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[333.0,333.0],\"y\":[738.0,666.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[405.0,405.0],\"y\":[738.0,666.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[405.0,405.0],\"y\":[666.0,594.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[405.0,369.0],\"y\":[594.0,522.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[405.0,441.0],\"y\":[594.0,522.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[369.0,369.0],\"y\":[522.0,450.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[369.0,297.0],\"y\":[450.0,378.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[369.0,369.0],\"y\":[450.0,378.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[297.0,297.0],\"y\":[378.0,306.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[297.0,297.0],\"y\":[306.0,234.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[297.0,261.0],\"y\":[234.0,162.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[297.0,333.0],\"y\":[234.0,162.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[261.0,261.0],\"y\":[162.0,90.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[441.0,441.0],\"y\":[522.0,450.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[441.0,513.0],\"y\":[522.0,450.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[441.0,441.0],\"y\":[450.0,378.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[441.0,513.0],\"y\":[450.0,378.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[369.0,369.0],\"y\":[378.0,306.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[369.0,441.0],\"y\":[378.0,306.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[369.0,369.0],\"y\":[306.0,234.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[333,261.0],\"y\":[810,738.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[333.0,333.0],\"y\":[810.0,738.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[333,405.0],\"y\":[810,738.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"red\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[333,333],\"y\":[810,810],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[333,333.0],\"y\":[810,810.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[333,333],\"y\":[810,810],\"type\":\"scatter\"},{\"marker\":{\"color\":\"red\",\"size\":10},\"mode\":\"markers\",\"name\":\"Bus 0 (Slack)\",\"showlegend\":true,\"x\":[null],\"y\":[null],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"name\":\"Consumers\",\"showlegend\":true,\"x\":[null],\"y\":[null],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"name\":\"Prosumers\",\"showlegend\":true,\"x\":[null],\"y\":[null],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"name\":\"iddle\",\"showlegend\":true,\"x\":[null],\"y\":[null],\"type\":\"scatter\"}],                        {\"template\":{\"data\":{\"histogram2dcontour\":[{\"type\":\"histogram2dcontour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"choropleth\":[{\"type\":\"choropleth\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"histogram2d\":[{\"type\":\"histogram2d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmap\":[{\"type\":\"heatmap\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmapgl\":[{\"type\":\"heatmapgl\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"contourcarpet\":[{\"type\":\"contourcarpet\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"contour\":[{\"type\":\"contour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"surface\":[{\"type\":\"surface\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"mesh3d\":[{\"type\":\"mesh3d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"scatter\":[{\"fillpattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2},\"type\":\"scatter\"}],\"parcoords\":[{\"type\":\"parcoords\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolargl\":[{\"type\":\"scatterpolargl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"scattergeo\":[{\"type\":\"scattergeo\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolar\":[{\"type\":\"scatterpolar\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"scattergl\":[{\"type\":\"scattergl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatter3d\":[{\"type\":\"scatter3d\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattermapbox\":[{\"type\":\"scattermapbox\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterternary\":[{\"type\":\"scatterternary\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattercarpet\":[{\"type\":\"scattercarpet\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}]},\"layout\":{\"autotypenumbers\":\"strict\",\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"hovermode\":\"closest\",\"hoverlabel\":{\"align\":\"left\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"bgcolor\":\"#E5ECF6\",\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"ternary\":{\"bgcolor\":\"#E5ECF6\",\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]]},\"xaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"yaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"geo\":{\"bgcolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"subunitcolor\":\"white\",\"showland\":true,\"showlakes\":true,\"lakecolor\":\"white\"},\"title\":{\"x\":0.05},\"mapbox\":{\"style\":\"light\"}}},\"legend\":{\"orientation\":\"h\",\"x\":0,\"y\":1.1},\"xaxis\":{\"visible\":false},\"yaxis\":{\"visible\":false,\"scaleanchor\":\"x\",\"scaleratio\":0.5},\"font\":{\"family\":\"'CMU Serif', serif\",\"size\":18,\"color\":\"black\"},\"width\":800,\"height\":600,\"plot_bgcolor\":\"white\",\"showlegend\":true},                        {\"responsive\": true}                    ).then(function(){\n",
              "                            \n",
              "var gd = document.getElementById('c58e7163-d715-42d2-aecb-9edc519bdab6');\n",
              "var x = new MutationObserver(function (mutations, observer) {{\n",
              "        var display = window.getComputedStyle(gd).display;\n",
              "        if (!display || display === 'none') {{\n",
              "            console.log([gd, 'removed!']);\n",
              "            Plotly.purge(gd);\n",
              "            observer.disconnect();\n",
              "        }}\n",
              "}});\n",
              "\n",
              "// Listen for the removal of the full notebook cells\n",
              "var notebookContainer = gd.closest('#notebook-container');\n",
              "if (notebookContainer) {{\n",
              "    x.observe(notebookContainer, {childList: true});\n",
              "}}\n",
              "\n",
              "// Listen for the clearing of the current output cell\n",
              "var outputEl = gd.closest('.output');\n",
              "if (outputEl) {{\n",
              "    x.observe(outputEl, {childList: true});\n",
              "}}\n",
              "\n",
              "                        })                };                            </script>        </div>\n",
              "</body>\n",
              "</html>"
            ]
          },
          "metadata": {}
        }
      ],
      "source": [
        "import pandapower as pp\n",
        "import pandapower.networks as pn\n",
        "import networkx as nx\n",
        "import plotly.graph_objs as go\n",
        "import plotly.io as pio\n",
        "from networkx.drawing.nx_agraph import graphviz_layout\n",
        "import kaleido\n",
        "\n",
        "# Create graph\n",
        "G = nx.Graph(adj_matrix_array)\n",
        "\n",
        "# Extract the edges from the pandapower graph\n",
        "edges_from_graph = list(G.edges())\n",
        "\n",
        "# Extract the edges\n",
        "edges_from_lines = list(net.line[['from_bus', 'to_bus']].itertuples(index=False))\n",
        "edges_from_trafos = list(net.trafo[['hv_bus', 'lv_bus']].itertuples(index=False))\n",
        "edges_from_switches = [(switch.bus, switch.element) for switch in net.switch[net.switch.closed].itertuples(index=False)]\n",
        "\n",
        "\n",
        "# Create a new directed graph (DiGraph)\n",
        "G = nx.DiGraph()\n",
        "\n",
        "# Add the edges from lines and trafos to make it hierarchical\n",
        "G.add_edges_from(edges_from_lines)\n",
        "G.add_edges_from(edges_from_trafos)\n",
        "G.add_edges_from(edges_from_switches)\n",
        "\n",
        "# Modify node colors\n",
        "\n",
        "# Remove selected buses from extreme_buses (this was calculate before to assign node, where loads to all with degree less than 1, then 50% get sgen)\n",
        "extreme_buses_1 = [bus_id for bus_id in extreme_buses if bus_id not in selected_buses_odd]\n",
        "\n",
        "# Create a dictionary to specify colors for the nodes\n",
        "node_colors = {node: 'red' if node == 0 else 'green' if node in extreme_buses_1 else 'orange' if node in selected_buses_odd else 'grey' for node in net.bus.index}\n",
        "\n",
        "# edge colors\n",
        "edge_colors = {\n",
        "    (0, 1): 'red',\n",
        "    (0, 2): 'black',\n",
        "}\n",
        "\n",
        "# Get the layout of the graph\n",
        "pos = graphviz_layout(G, prog=\"dot\")\n",
        "\n",
        "# Manually adjust the positions of bus 0 and bus 1, 23 to create a vertical alignment\n",
        "#pos[0] = (549, 1300)\n",
        "pos[0] = (333, 810)\n",
        "pos[1] = (333, 810)\n",
        "pos[23] = (333, 810)\n",
        "\n",
        "fig = go.Figure()\n",
        "\n",
        "# Loop through nodes and add them to the plot, set showlegend to False\n",
        "for node in G.nodes:\n",
        "    x, y = pos[node]\n",
        "    color = node_colors.get(node, 'grey')\n",
        "    fig.add_trace(go.Scatter(x=[x], y=[y], mode='markers',\n",
        "                             marker=dict(size=10, color=color),\n",
        "                             text=str(node), showlegend=False))\n",
        "\n",
        "# Loop through edges and add them to the plot, set showlegend to False\n",
        "for lv_bus, hv_bus in G.edges:\n",
        "    x1, y1 = pos[lv_bus]\n",
        "    x2, y2 = pos[hv_bus]\n",
        "    color = edge_colors.get((lv_bus, hv_bus), 'black')\n",
        "    fig.add_trace(go.Scatter(x=[x1, x2], y=[y1, y2], mode='lines',\n",
        "                             line=dict(width=2, color=color), showlegend=False))\n",
        "# Add legend with colors\n",
        "legend_colors = {\n",
        "    'Bus 0 (Slack)': 'red',\n",
        "    'Consumers': 'green',\n",
        "    'Prosumers': 'orange',\n",
        "    'iddle': 'grey'\n",
        "}\n",
        "\n",
        "# legend with colors, attribute set to True\n",
        "for label, color in legend_colors.items():\n",
        "    fig.add_trace(go.Scatter(x=[None], y=[None], mode='markers',\n",
        "                             marker=dict(size=10, color=color),\n",
        "                             name=label, showlegend=True))\n",
        "\n",
        "\n",
        "#layout\n",
        "fig.update_layout(width=800, height=600, plot_bgcolor='white',\n",
        "                  showlegend=True, legend=dict(orientation='h', x=0, y=1.1),\n",
        "                  xaxis_visible=False, yaxis_visible=False,\n",
        "                  font=dict(\n",
        "                      family=\"'CMU Serif', serif\",  # This is a font resembles LaTeX font\n",
        "                      size=18,\n",
        "                      color=\"black\"\n",
        "    ))\n",
        "\n",
        "fig.update_yaxes(scaleanchor='x', scaleratio=0.5)\n",
        "\n",
        "\n",
        "# Show the plot\n",
        "fig.show()\n",
        "\n",
        "# Save the figure with high resolution\n",
        "fig.write_image(\"images/network_44_WB.pdf\", width=800, height=600, scale=2)\n",
        "#fig.write_image(\"images/network_80_WB.pdf\", width=800, height=600, scale=2)"
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "## Ybus"
      ],
      "metadata": {
        "id": "oOSaDWX2fh6L"
      }
    },
    {
      "cell_type": "code",
      "execution_count": 25,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "AyibuUkFC5wT",
        "outputId": "14b2457f-76cc-47da-a954-d061081caa40"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "[[1.00000000e+06+0.00000000e+00j 0.00000000e+00+0.00000000e+00j\n",
            "  0.00000000e+00+0.00000000e+00j ... 0.00000000e+00+0.00000000e+00j\n",
            "  0.00000000e+00+0.00000000e+00j 0.00000000e+00+0.00000000e+00j]\n",
            " [0.00000000e+00+0.00000000e+00j 0.00000000e+00-2.42535603e+03j\n",
            "  0.00000000e+00+2.42535603e+03j ... 0.00000000e+00+0.00000000e+00j\n",
            "  0.00000000e+00+0.00000000e+00j 0.00000000e+00+0.00000000e+00j]\n",
            " [0.00000000e+00+0.00000000e+00j 0.00000000e+00+2.42535603e+03j\n",
            "  4.88448495e+00-2.42786461e+03j ... 0.00000000e+00+0.00000000e+00j\n",
            "  0.00000000e+00+0.00000000e+00j 0.00000000e+00+0.00000000e+00j]\n",
            " ...\n",
            " [0.00000000e+00+0.00000000e+00j 0.00000000e+00+0.00000000e+00j\n",
            "  0.00000000e+00+0.00000000e+00j ... 4.82598575e-01-7.99983655e-02j\n",
            "  0.00000000e+00+0.00000000e+00j 0.00000000e+00+0.00000000e+00j]\n",
            " [0.00000000e+00+0.00000000e+00j 0.00000000e+00+0.00000000e+00j\n",
            "  0.00000000e+00+0.00000000e+00j ... 0.00000000e+00+0.00000000e+00j\n",
            "  4.82598575e-01-7.99983655e-02j 0.00000000e+00+0.00000000e+00j]\n",
            " [0.00000000e+00+0.00000000e+00j 0.00000000e+00+0.00000000e+00j\n",
            "  0.00000000e+00+0.00000000e+00j ... 0.00000000e+00+0.00000000e+00j\n",
            "  0.00000000e+00+0.00000000e+00j 4.82598575e-01-7.99983655e-02j]]\n"
          ]
        }
      ],
      "source": [
        "import numpy as np\n",
        "\n",
        "# Initialize Ybus as a zeros matrix\n",
        "Ybus = np.zeros((n_buses,n_buses), dtype=complex)\n",
        "\n",
        "# Iterate over lines in the network\n",
        "for _, line in net.line.iterrows():\n",
        "    # Get the from and to buses\n",
        "    from_bus = int(line.from_bus)\n",
        "    to_bus = int(line.to_bus)\n",
        "\n",
        "    # Calculate the line admittance\n",
        "    z = complex(line.r_ohm_per_km, line.x_ohm_per_km)  # r and x are given per km\n",
        "    y = 1 / z\n",
        "\n",
        "    # Populate the Ybus matrix\n",
        "    Ybus[from_bus][from_bus] += y\n",
        "    Ybus[to_bus][to_bus] += y\n",
        "    Ybus[from_bus][to_bus] -= y\n",
        "    Ybus[to_bus][from_bus] -= y\n",
        "\n",
        "# Include switches (assumed open)\n",
        "for _, switch in net.switch.iterrows():\n",
        "    bus = int(switch.bus)\n",
        "    Ybus[bus][bus] += 1e-6  # Small admittance to represent open switch\n",
        "\n",
        "# Include external grid (slack bus)\n",
        "slack_bus = 0\n",
        "Ybus[slack_bus][slack_bus] += 1e6  # Large admittance to represent external grid\n",
        "\n",
        "# Include transformers (equivalent pi-model)\n",
        "for _, trafo in net.trafo.iterrows():\n",
        "    hv_bus = int(trafo.hv_bus)\n",
        "    lv_bus = int(trafo.lv_bus)\n",
        "\n",
        "\n",
        "    # Manually specify transformer parameters in per unit values\n",
        "    vk_percent = trafo.vk_percent\n",
        "    vkr_percent = trafo.vkr_percent\n",
        "\n",
        "    # Calculate series and shunt admittances\n",
        "    z_series = complex(0, vkr_percent / 100 * vk_percent / 100)  # Assuming vk_percent and vkr_percent are given in per unit\n",
        "    y_series = 1 / z_series\n",
        "\n",
        "    # Populate the Ybus matrix\n",
        "    Ybus[hv_bus][hv_bus] += y_series\n",
        "    Ybus[lv_bus][lv_bus] += y_series\n",
        "    Ybus[hv_bus][lv_bus] -= y_series\n",
        "    Ybus[lv_bus][hv_bus] -= y_series\n",
        "\n",
        "print(Ybus)"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "EcbUBJIS5a-3"
      },
      "source": [
        "## Fixing Ybus"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 26,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "bG6DGD4FahoJ",
        "outputId": "4229d704-634e-4802-8d72-568b526dd391"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Orphaned buses detected: {0}\n",
            "   name  bus  vm_pu  va_degree  slack_weight  in_service  s_sc_max_mva  \\\n",
            "0  None    0    1.0        0.0           1.0        True         100.0   \n",
            "\n",
            "   s_sc_min_mva  rx_min  rx_max  \n",
            "0         100.0     1.0     1.0  \n",
            "Empty DataFrame\n",
            "Columns: [name, std_type, from_bus, to_bus, length_km, r_ohm_per_km, x_ohm_per_km, c_nf_per_km, g_us_per_km, max_i_ka, df, parallel, type, in_service]\n",
            "Index: []\n",
            "Empty DataFrame\n",
            "Columns: [name, std_type, hv_bus, lv_bus, sn_mva, vn_hv_kv, vn_lv_kv, vk_percent, vkr_percent, pfe_kw, i0_percent, shift_degree, tap_side, tap_neutral, tap_min, tap_max, tap_step_percent, tap_step_degree, tap_pos, tap_phase_shifter, parallel, df, in_service]\n",
            "Index: []\n",
            "(44, 44)\n"
          ]
        }
      ],
      "source": [
        "from pandapower.pypower.makeYbus import makeYbus\n",
        "\n",
        "net_N[\"_ppc\"]['internal']['Ybus']\n",
        "\n",
        "orphaned_buses = set(net_N.bus.index) - set(net_N.line.from_bus) - set(net_N.line.to_bus) - set(net_N.trafo.hv_bus) - set(net_N.trafo.lv_bus)\n",
        "if orphaned_buses:\n",
        "    print(f\"Orphaned buses detected: {orphaned_buses}\")\n",
        "\n",
        "print(net_N.ext_grid)\n",
        "\n",
        "connected_lines = net_N.line[(net_N.line.from_bus == 0) | (net_N.line.to_bus == 0)]\n",
        "print(connected_lines)\n",
        "\n",
        "connected_trafos = net_N.trafo[(net_N.trafo.hv_bus == 0) | (net_N.trafo.lv_bus == 0)]\n",
        "print(connected_trafos)\n",
        "\n",
        "pp.create_ext_grid(net_N, bus=0, vm_pu=1.0, name=\"Grid Connection\")\n",
        "bus_hv = 0  # This is the bus where the external grid is connected.\n",
        "#bus_lv = pp.create_bus(net, vn_kv=20.0, name=\"LV Bus\")\n",
        "#pp.create_transformer(net, hv_bus=bus_hv, lv_bus=bus_lv, std_type=\"25 MVA 110/20 kV\", name=\"T1\")\n",
        "\n",
        "\n",
        "Ybus1, Yf, Yt = makeYbus(net_N._ppc['baseMVA'], net_N._ppc['bus'], net_N._ppc['branch'])\n",
        "Ybus_dense_check = Ybus1.todense()\n",
        "print(Ybus_dense_check.shape)"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "wGj_WDnfbh5N"
      },
      "source": [
        "# Gurobi"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 27,
      "metadata": {
        "id": "R_uM_nvAxoEC"
      },
      "outputs": [],
      "source": [
        "formatted_matches =  extreme_added_flow #seller_matches #"
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "seller_matches"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "_gSuNgvSmpce",
        "outputId": "3c25abb4-af2a-4ac0-a4f8-0b4bf6b0d3cf"
      },
      "execution_count": 28,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "[(12.0, 16.0, 0.0012150000000000002, 0.05),\n",
              " (17.0, 18.0, 0.0012150000000000002, 0.05),\n",
              " (19.0, 22.0, 0.0012150000000000002, 0.05),\n",
              " (35.0, 36.0, 0.0012150000000000002, 0.05),\n",
              " (37.0, 40.0, 0.0012150000000000002, 0.05),\n",
              " (41.0, 42.0, 0.0012150000000000002, 0.05)]"
            ]
          },
          "metadata": {},
          "execution_count": 28
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "buyer_matches"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "8btSRRkAgb4I",
        "outputId": "e339f9d4-7c12-4e28-b57f-84ae38d1a35c"
      },
      "execution_count": 29,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "[(16.0, 12.0, 0.0012150000000000002, 0.05),\n",
              " (18.0, 17.0, 0.0012150000000000002, 0.05),\n",
              " (22.0, 19.0, 0.0012150000000000002, 0.05),\n",
              " (36.0, 35.0, 0.0012150000000000002, 0.05),\n",
              " (40.0, 37.0, 0.0012150000000000002, 0.05),\n",
              " (42.0, 41.0, 0.0012150000000000002, 0.05)]"
            ]
          },
          "metadata": {},
          "execution_count": 29
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "net.load"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 238
        },
        "id": "oVTp1tLNKmq0",
        "outputId": "2a33aa50-31b9-49f8-ac55-5fae694b34ad"
      },
      "execution_count": 30,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "   name  bus      p_mw    q_mvar  const_z_percent  const_i_percent  sn_mva  \\\n",
              "0  None   16  0.001204  0.000345              0.0              0.0     NaN   \n",
              "1  None   18  0.001204  0.000345              0.0              0.0     NaN   \n",
              "2  None   22  0.001204  0.000345              0.0              0.0     NaN   \n",
              "3  None   36  0.001204  0.000345              0.0              0.0     NaN   \n",
              "4  None   40  0.001204  0.000345              0.0              0.0     NaN   \n",
              "5  None   42  0.001204  0.000345              0.0              0.0     NaN   \n",
              "\n",
              "   scaling  in_service type  \n",
              "0      1.0        True  wye  \n",
              "1      1.0        True  wye  \n",
              "2      1.0        True  wye  \n",
              "3      1.0        True  wye  \n",
              "4      1.0        True  wye  \n",
              "5      1.0        True  wye  "
            ],
            "text/html": [
              "\n",
              "  <div id=\"df-fb2fb48a-9d62-4e91-8986-2962432be617\" class=\"colab-df-container\">\n",
              "    <div>\n",
              "<style scoped>\n",
              "    .dataframe tbody tr th:only-of-type {\n",
              "        vertical-align: middle;\n",
              "    }\n",
              "\n",
              "    .dataframe tbody tr th {\n",
              "        vertical-align: top;\n",
              "    }\n",
              "\n",
              "    .dataframe thead th {\n",
              "        text-align: right;\n",
              "    }\n",
              "</style>\n",
              "<table border=\"1\" class=\"dataframe\">\n",
              "  <thead>\n",
              "    <tr style=\"text-align: right;\">\n",
              "      <th></th>\n",
              "      <th>name</th>\n",
              "      <th>bus</th>\n",
              "      <th>p_mw</th>\n",
              "      <th>q_mvar</th>\n",
              "      <th>const_z_percent</th>\n",
              "      <th>const_i_percent</th>\n",
              "      <th>sn_mva</th>\n",
              "      <th>scaling</th>\n",
              "      <th>in_service</th>\n",
              "      <th>type</th>\n",
              "    </tr>\n",
              "  </thead>\n",
              "  <tbody>\n",
              "    <tr>\n",
              "      <th>0</th>\n",
              "      <td>None</td>\n",
              "      <td>16</td>\n",
              "      <td>0.001204</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>1</th>\n",
              "      <td>None</td>\n",
              "      <td>18</td>\n",
              "      <td>0.001204</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>2</th>\n",
              "      <td>None</td>\n",
              "      <td>22</td>\n",
              "      <td>0.001204</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>3</th>\n",
              "      <td>None</td>\n",
              "      <td>36</td>\n",
              "      <td>0.001204</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>4</th>\n",
              "      <td>None</td>\n",
              "      <td>40</td>\n",
              "      <td>0.001204</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>5</th>\n",
              "      <td>None</td>\n",
              "      <td>42</td>\n",
              "      <td>0.001204</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "  </tbody>\n",
              "</table>\n",
              "</div>\n",
              "    <div class=\"colab-df-buttons\">\n",
              "\n",
              "  <div class=\"colab-df-container\">\n",
              "    <button class=\"colab-df-convert\" onclick=\"convertToInteractive('df-fb2fb48a-9d62-4e91-8986-2962432be617')\"\n",
              "            title=\"Convert this dataframe to an interactive table.\"\n",
              "            style=\"display:none;\">\n",
              "\n",
              "  <svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\" viewBox=\"0 -960 960 960\">\n",
              "    <path d=\"M120-120v-720h720v720H120Zm60-500h600v-160H180v160Zm220 220h160v-160H400v160Zm0 220h160v-160H400v160ZM180-400h160v-160H180v160Zm440 0h160v-160H620v160ZM180-180h160v-160H180v160Zm440 0h160v-160H620v160Z\"/>\n",
              "  </svg>\n",
              "    </button>\n",
              "\n",
              "  <style>\n",
              "    .colab-df-container {\n",
              "      display:flex;\n",
              "      gap: 12px;\n",
              "    }\n",
              "\n",
              "    .colab-df-convert {\n",
              "      background-color: #E8F0FE;\n",
              "      border: none;\n",
              "      border-radius: 50%;\n",
              "      cursor: pointer;\n",
              "      display: none;\n",
              "      fill: #1967D2;\n",
              "      height: 32px;\n",
              "      padding: 0 0 0 0;\n",
              "      width: 32px;\n",
              "    }\n",
              "\n",
              "    .colab-df-convert:hover {\n",
              "      background-color: #E2EBFA;\n",
              "      box-shadow: 0px 1px 2px rgba(60, 64, 67, 0.3), 0px 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
              "      fill: #174EA6;\n",
              "    }\n",
              "\n",
              "    .colab-df-buttons div {\n",
              "      margin-bottom: 4px;\n",
              "    }\n",
              "\n",
              "    [theme=dark] .colab-df-convert {\n",
              "      background-color: #3B4455;\n",
              "      fill: #D2E3FC;\n",
              "    }\n",
              "\n",
              "    [theme=dark] .colab-df-convert:hover {\n",
              "      background-color: #434B5C;\n",
              "      box-shadow: 0px 1px 3px 1px rgba(0, 0, 0, 0.15);\n",
              "      filter: drop-shadow(0px 1px 2px rgba(0, 0, 0, 0.3));\n",
              "      fill: #FFFFFF;\n",
              "    }\n",
              "  </style>\n",
              "\n",
              "    <script>\n",
              "      const buttonEl =\n",
              "        document.querySelector('#df-fb2fb48a-9d62-4e91-8986-2962432be617 button.colab-df-convert');\n",
              "      buttonEl.style.display =\n",
              "        google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
              "\n",
              "      async function convertToInteractive(key) {\n",
              "        const element = document.querySelector('#df-fb2fb48a-9d62-4e91-8986-2962432be617');\n",
              "        const dataTable =\n",
              "          await google.colab.kernel.invokeFunction('convertToInteractive',\n",
              "                                                    [key], {});\n",
              "        if (!dataTable) return;\n",
              "\n",
              "        const docLinkHtml = 'Like what you see? Visit the ' +\n",
              "          '<a target=\"_blank\" href=https://colab.research.google.com/notebooks/data_table.ipynb>data table notebook</a>'\n",
              "          + ' to learn more about interactive tables.';\n",
              "        element.innerHTML = '';\n",
              "        dataTable['output_type'] = 'display_data';\n",
              "        await google.colab.output.renderOutput(dataTable, element);\n",
              "        const docLink = document.createElement('div');\n",
              "        docLink.innerHTML = docLinkHtml;\n",
              "        element.appendChild(docLink);\n",
              "      }\n",
              "    </script>\n",
              "  </div>\n",
              "\n",
              "\n",
              "<div id=\"df-e17d322f-c1b8-4578-be1f-81edf2c8884f\">\n",
              "  <button class=\"colab-df-quickchart\" onclick=\"quickchart('df-e17d322f-c1b8-4578-be1f-81edf2c8884f')\"\n",
              "            title=\"Suggest charts\"\n",
              "            style=\"display:none;\">\n",
              "\n",
              "<svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\"viewBox=\"0 0 24 24\"\n",
              "     width=\"24px\">\n",
              "    <g>\n",
              "        <path d=\"M19 3H5c-1.1 0-2 .9-2 2v14c0 1.1.9 2 2 2h14c1.1 0 2-.9 2-2V5c0-1.1-.9-2-2-2zM9 17H7v-7h2v7zm4 0h-2V7h2v10zm4 0h-2v-4h2v4z\"/>\n",
              "    </g>\n",
              "</svg>\n",
              "  </button>\n",
              "\n",
              "<style>\n",
              "  .colab-df-quickchart {\n",
              "      --bg-color: #E8F0FE;\n",
              "      --fill-color: #1967D2;\n",
              "      --hover-bg-color: #E2EBFA;\n",
              "      --hover-fill-color: #174EA6;\n",
              "      --disabled-fill-color: #AAA;\n",
              "      --disabled-bg-color: #DDD;\n",
              "  }\n",
              "\n",
              "  [theme=dark] .colab-df-quickchart {\n",
              "      --bg-color: #3B4455;\n",
              "      --fill-color: #D2E3FC;\n",
              "      --hover-bg-color: #434B5C;\n",
              "      --hover-fill-color: #FFFFFF;\n",
              "      --disabled-bg-color: #3B4455;\n",
              "      --disabled-fill-color: #666;\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart {\n",
              "    background-color: var(--bg-color);\n",
              "    border: none;\n",
              "    border-radius: 50%;\n",
              "    cursor: pointer;\n",
              "    display: none;\n",
              "    fill: var(--fill-color);\n",
              "    height: 32px;\n",
              "    padding: 0;\n",
              "    width: 32px;\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart:hover {\n",
              "    background-color: var(--hover-bg-color);\n",
              "    box-shadow: 0 1px 2px rgba(60, 64, 67, 0.3), 0 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
              "    fill: var(--button-hover-fill-color);\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart-complete:disabled,\n",
              "  .colab-df-quickchart-complete:disabled:hover {\n",
              "    background-color: var(--disabled-bg-color);\n",
              "    fill: var(--disabled-fill-color);\n",
              "    box-shadow: none;\n",
              "  }\n",
              "\n",
              "  .colab-df-spinner {\n",
              "    border: 2px solid var(--fill-color);\n",
              "    border-color: transparent;\n",
              "    border-bottom-color: var(--fill-color);\n",
              "    animation:\n",
              "      spin 1s steps(1) infinite;\n",
              "  }\n",
              "\n",
              "  @keyframes spin {\n",
              "    0% {\n",
              "      border-color: transparent;\n",
              "      border-bottom-color: var(--fill-color);\n",
              "      border-left-color: var(--fill-color);\n",
              "    }\n",
              "    20% {\n",
              "      border-color: transparent;\n",
              "      border-left-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "    }\n",
              "    30% {\n",
              "      border-color: transparent;\n",
              "      border-left-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "      border-right-color: var(--fill-color);\n",
              "    }\n",
              "    40% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "    }\n",
              "    60% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "    }\n",
              "    80% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "      border-bottom-color: var(--fill-color);\n",
              "    }\n",
              "    90% {\n",
              "      border-color: transparent;\n",
              "      border-bottom-color: var(--fill-color);\n",
              "    }\n",
              "  }\n",
              "</style>\n",
              "\n",
              "  <script>\n",
              "    async function quickchart(key) {\n",
              "      const quickchartButtonEl =\n",
              "        document.querySelector('#' + key + ' button');\n",
              "      quickchartButtonEl.disabled = true;  // To prevent multiple clicks.\n",
              "      quickchartButtonEl.classList.add('colab-df-spinner');\n",
              "      try {\n",
              "        const charts = await google.colab.kernel.invokeFunction(\n",
              "            'suggestCharts', [key], {});\n",
              "      } catch (error) {\n",
              "        console.error('Error during call to suggestCharts:', error);\n",
              "      }\n",
              "      quickchartButtonEl.classList.remove('colab-df-spinner');\n",
              "      quickchartButtonEl.classList.add('colab-df-quickchart-complete');\n",
              "    }\n",
              "    (() => {\n",
              "      let quickchartButtonEl =\n",
              "        document.querySelector('#df-e17d322f-c1b8-4578-be1f-81edf2c8884f button');\n",
              "      quickchartButtonEl.style.display =\n",
              "        google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
              "    })();\n",
              "  </script>\n",
              "</div>\n",
              "    </div>\n",
              "  </div>\n"
            ],
            "application/vnd.google.colaboratory.intrinsic+json": {
              "type": "dataframe",
              "repr_error": "Out of range float values are not JSON compliant: nan"
            }
          },
          "metadata": {},
          "execution_count": 30
        }
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 31,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "7DMwy9h4koV7",
        "outputId": "ebd6b91d-32d8-45db-f28d-2be8eb817289"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Restricted license - for non-production use only - expires 2025-11-24\n",
            "Set parameter Method to value 2\n",
            "Set parameter Presolve to value 0\n",
            "Gurobi Optimizer version 11.0.1 build v11.0.1rc0 (linux64 - \"Ubuntu 22.04.3 LTS\")\n",
            "\n",
            "CPU model: Intel(R) Xeon(R) CPU @ 2.20GHz, instruction set [SSE2|AVX|AVX2]\n",
            "Thread count: 1 physical cores, 2 logical processors, using up to 2 threads\n",
            "\n",
            "Optimize a model with 365 rows, 94 columns and 820 nonzeros\n",
            "Model fingerprint: 0x906d16f1\n",
            "Coefficient statistics:\n",
            "  Matrix range     [8e-02, 2e+03]\n",
            "  Objective range  [1e-01, 1e-01]\n",
            "  Bounds range     [1e+00, 1e+02]\n",
            "  RHS range        [1e-03, 1e+00]\n",
            "Ordering time: 0.00s\n",
            "\n",
            "Barrier statistics:\n",
            " Free vars  : 43\n",
            " AA' NZ     : 5.612e+03\n",
            " Factor NZ  : 6.264e+03\n",
            " Factor Ops : 1.205e+05 (less than 1 second per iteration)\n",
            " Threads    : 1\n",
            "\n",
            "                  Objective                Residual\n",
            "Iter       Primal          Dual         Primal    Dual     Compl     Time\n",
            "   0   3.66249794e+01  7.47548245e-01  1.23e+01 7.39e-01  5.14e+00     0s\n",
            "   1   4.97761445e-01  1.20636376e+02  8.65e-02 1.54e-07  3.45e-01     0s\n",
            "   2   8.87902524e-02  4.76462445e+00  7.44e-03 8.78e-08  1.30e-02     0s\n",
            "   3   1.65405988e-01  1.28269510e+00  2.62e-03 2.02e-07  3.12e-03     0s\n",
            "   4   2.55585648e-01  4.63184044e-01  1.00e-03 1.65e-06  7.50e-04     0s\n",
            "   5   2.64747402e-01  2.75749723e-01  4.52e-04 5.50e-07  1.85e-04     0s\n",
            "   6   2.56336930e-01  2.57731568e-01  3.24e-05 1.81e-07  1.47e-05     0s\n",
            "   7   2.55605905e-01  2.55674417e-01  1.45e-06 3.00e-08  6.68e-07     0s\n",
            "   8   2.55552876e-01  2.55552959e-01  9.56e-11 1.17e-09  2.51e-10     0s\n",
            "   9   2.55552889e-01  2.55552889e-01  3.42e-13 6.12e-14  2.51e-13     0s\n",
            "\n",
            "Barrier solved model in 9 iterations and 0.05 seconds (0.00 work units)\n",
            "Optimal objective 2.55552889e-01\n",
            "\n",
            "Crossover log...\n",
            "\n",
            "      18 DPushes remaining with DInf 0.0000000e+00                 0s\n",
            "       0 DPushes remaining with DInf 0.0000000e+00                 0s\n",
            "\n",
            "       7 PPushes remaining with PInf 0.0000000e+00                 0s\n",
            "       0 PPushes remaining with PInf 0.0000000e+00                 0s\n",
            "\n",
            "  Push phase complete: Pinf 0.0000000e+00, Dinf 3.8302694e-15      0s\n",
            "\n",
            "Iteration    Objective       Primal Inf.    Dual Inf.      Time\n",
            "      28    2.5555289e-01   0.000000e+00   2.865763e-15      0s\n",
            "\n",
            "Solved in 28 iterations and 0.07 seconds (0.00 work units)\n",
            "Optimal objective  2.555528890e-01\n",
            "\n",
            "User-callback calls 94, time in user-callback 0.00 sec\n",
            "Optimal solution found:\n",
            "Bus 0 Theta: 0.000000\n",
            "Bus 1 Theta: 0.000000\n",
            "Bus 2 Theta: 0.000000\n",
            "Bus 3 Theta: 0.000000\n",
            "Bus 4 Theta: 0.000000\n",
            "Bus 5 Theta: -0.025890\n",
            "Bus 6 Theta: -0.025890\n",
            "Bus 7 Theta: -0.025890\n",
            "Bus 8 Theta: -0.051299\n",
            "Bus 9 Theta: -0.076709\n",
            "Bus 10 Theta: -0.102119\n",
            "Bus 11 Theta: -0.101639\n",
            "Bus 12 Theta: 0.523599\n",
            "Bus 13 Theta: -0.549488\n",
            "Bus 14 Theta: -1.073087\n",
            "Bus 15 Theta: -1.596686\n",
            "Bus 16 Theta: -2.120285\n",
            "Bus 17 Theta: 0.488004\n",
            "Bus 18 Theta: -0.625717\n",
            "Bus 19 Theta: -0.091934\n",
            "Bus 20 Theta: 0.000000\n",
            "Bus 21 Theta: 0.000000\n",
            "Bus 22 Theta: 0.000000\n",
            "Bus 23 Theta: 0.000000\n",
            "Bus 24 Theta: 0.000000\n",
            "Bus 25 Theta: 0.000000\n",
            "Bus 26 Theta: 0.000000\n",
            "Bus 27 Theta: -0.047496\n",
            "Bus 28 Theta: -0.094992\n",
            "Bus 29 Theta: -0.142488\n",
            "Bus 30 Theta: -0.189984\n",
            "Bus 31 Theta: -0.237480\n",
            "Bus 32 Theta: -0.237480\n",
            "Bus 33 Theta: 0.241051\n",
            "Bus 34 Theta: 0.241051\n",
            "Bus 35 Theta: 0.764650\n",
            "Bus 36 Theta: -0.282547\n",
            "Bus 37 Theta: 0.764650\n",
            "Bus 38 Theta: -0.094992\n",
            "Bus 39 Theta: 0.146059\n",
            "Bus 40 Theta: -0.618591\n",
            "Bus 41 Theta: 0.669658\n",
            "Bus 42 Theta: -0.761079\n",
            "Bus 43 Theta: -0.237480\n",
            "Trade 0: Execution level (x[0]): 0.534534, Quantity: 0.12150000000000001, Executed Quantity: 0.064946\n",
            "Trade 1: Execution level (x[1]): 0.524626, Quantity: 0.12150000000000001, Executed Quantity: 0.063742\n",
            "Trade 2: Execution level (x[2]): 0.009908, Quantity: 0.12150000000000001, Executed Quantity: 0.001204\n",
            "Trade 3: Execution level (x[3]): 0.344749, Quantity: 0.12150000000000001, Executed Quantity: 0.041887\n",
            "Trade 4: Execution level (x[4]): 0.344749, Quantity: 0.12150000000000001, Executed Quantity: 0.041887\n",
            "Trade 5: Execution level (x[5]): 0.344749, Quantity: 0.12150000000000001, Executed Quantity: 0.041887\n",
            "Slack Power: -0.007223\n",
            "Total load across all buses: 0.262776\n",
            "Optimization was stopped with status 2\n"
          ]
        }
      ],
      "source": [
        "from gurobipy import Model, GRB, quicksum, LinExpr\n",
        "import numpy as np\n",
        "import time\n",
        "\n",
        "# Set Method\n",
        "# -1 = automatic (default)\n",
        "# 0 = primal simplex\n",
        "# 1 = dual simplex\n",
        "# 2 = barrier\n",
        "# 3 = concurrent\n",
        "# 4 = deterministic concurrent\n",
        "\n",
        "# Create a new model\n",
        "m = Model(\"p2p_optimization\") # if more than 2000 variables need academic licence env=env\n",
        "m.setParam(\"Method\", 2) # Set Method to Interior Point (Barrier)\n",
        "m.setParam('OutputFlag', 1)\n",
        "m.setParam('Presolve', 0) #have to remove presolve otherwise will mess with updates and just remove all from the start\n",
        "\n",
        "B = np.imag(Ybus)  # Susceptance matrix from the imaginary part of Ybus\n",
        "n_buses = B.shape[0]\n",
        "n_trades = len(formatted_matches)  # Number of P2P trades\n",
        "\n",
        "# Define variables\n",
        "theta = m.addVars(n_buses, lb=-GRB.INFINITY, ub=GRB.INFINITY, name=\"theta\")\n",
        "slack_power = m.addVar(lb=-100, ub=100, name=\"slack_power\")\n",
        "x = m.addVars(len(formatted_matches), lb=0, ub=1, name=\"trade_vars\")\n",
        "\n",
        "\n",
        "slack_bus_index = 0  # Define bus 0 as the slack bus\n",
        "total_power_mismatch = 0\n",
        "total_demand = 0\n",
        "total_gen = 0\n",
        "\n",
        "for i in range(n_buses):\n",
        "    sgen_indices = [t for t in net.sgen.index if net.sgen.at[t, 'bus'] == i]\n",
        "    load_indices = [t for t in net.load.index if net.load.at[t, 'bus'] == i]\n",
        "\n",
        "    generation_i = quicksum(net.sgen.at[t, 'p_mw'] for t in sgen_indices)\n",
        "    demand_i = quicksum(net.load.at[t, 'p_mw'] for t in load_indices)\n",
        "\n",
        "    # Adjust generation and demand based on P2P trades (adjustment plus mapping)\n",
        "    for t, (source_bus, dest_bus, quantity, _) in enumerate(formatted_matches):\n",
        "        if source_bus == i:\n",
        "            generation_i += x[t] * quantity\n",
        "        if dest_bus == i:\n",
        "            demand_i += x[t] * quantity\n",
        "\n",
        "    net_power_injection = generation_i - demand_i\n",
        "    #total_power_mismatch += net_power_injection\n",
        "    total_demand += demand_i  # Increment total demand\n",
        "    total_gen += generation_i  # Increment total mismatch\n",
        "\n",
        "    power_flow_in_i = quicksum(B[i, j] * (theta[i] - theta[j]) for j in range(n_buses) if j != i)\n",
        "    #power_flow_out_i = quicksum(B[j, i] * (theta[j] - theta[i]) for j in range(n_buses) if j != i) #not being used\n",
        "\n",
        "    # Apply power balance constraint for each bus\n",
        "    if i != slack_bus_index:\n",
        "      relax_var = m.addVar(name=\"dummy placeholder\")\n",
        "      m.addConstr(net_power_injection == power_flow_in_i - relax_var, name=f\"net_power_balance_{i}\")\n",
        "      #m.addConstr(net_power_injection - power_flow_in_i - relax_var == 0, name=f\"net_power_balance_{i}\")\n",
        "\n",
        "    if i == slack_bus_index:\n",
        "        # Update the mismatch specifically for the slack bus\n",
        "        total_power_mismatch += net_power_injection\n",
        "    else:\n",
        "        # Update total mismatch for all other buses\n",
        "        total_power_mismatch += net_power_injection\n",
        "\n",
        "m.addConstr(slack_power == total_power_mismatch, name=\"slack_power_balance\")\n",
        "\n",
        "# Reference Bus Constraint\n",
        "m.addConstr(theta[slack_bus_index] == 0)\n",
        "\n",
        "# Angle difference constraints\n",
        "# Power flow constraints\n",
        "max_angle_diff = np.pi / 6  # 30 degrees\n",
        "for i in range(n_buses):\n",
        "    for j in range(n_buses):\n",
        "        if i != j and B[i, j] > 0: #connection between buses i and j\n",
        "            power_flow = B[i, j] * (theta[i] - theta[j])\n",
        "            m.addConstr(power_flow <= adj_matrix[i, j], name=f\"P_flow_max_{i}_{j}\")\n",
        "            m.addConstr(power_flow >= -adj_matrix[i, j], name=f\"P_flow_min_{i}_{j}\")\n",
        "            m.addConstr(theta[i] - theta[j] <= max_angle_diff, name=f\"angle_diff_max_{i}_{j}\")\n",
        "            m.addConstr(theta[i] - theta[j] >= -max_angle_diff, name=f\"angle_diff_min_{i}_{j}\")\n",
        "\n",
        "#gurobi does not work with abs, so need to set 2 constraints\n",
        "\n",
        "# list to store the trade quantities\n",
        "trade_quantities = [quantity for _, _, quantity, _ in formatted_matches]\n",
        "objective = quicksum(trade_quantities[t] * x[t] for t in range(len(formatted_matches)))\n",
        "\n",
        "# Set the objective function in the model\n",
        "m.setObjective(objective, GRB.MAXIMIZE)\n",
        "\n",
        "# Callback function definition\n",
        "def data_cb(model, where):\n",
        "    if where == GRB.Callback.BARRIER:\n",
        "        cur_obj = model.cbGet(GRB.Callback.BARRIER_PRIMOBJ)\n",
        "        runtime = time.time() - model._start\n",
        "        model._data.append([runtime, cur_obj])\n",
        "\n",
        "m._obj = None\n",
        "m._bd = None\n",
        "m._data = []\n",
        "m._start = time.time()\n",
        "\n",
        "m.optimize(data_cb)\n",
        "\n",
        "# Output\n",
        "if m.status == GRB.OPTIMAL or m.status == GRB.SUBOPTIMAL:\n",
        "\n",
        "    print(\"Optimal solution found:\")\n",
        "\n",
        "    # Print theta values for each bus\n",
        "    for i in range(n_buses):\n",
        "        print(f\"Bus {i} Theta: {theta[i].X:.6f}\")\n",
        "        #print(f\"Bus {i} P: {relax_var[i].X:.6f}\")\n",
        "\n",
        "    # Print trade execution levels (x[t]) along with associated quantities\n",
        "    for t, (source_bus, dest_bus, quantity, _) in enumerate(formatted_matches):\n",
        "        executed_quantity = x[t].X * quantity\n",
        "        print(f\"Trade {t}: Execution level (x[{t}]): {x[t].X:.6f}, Quantity: {quantity}, Executed Quantity: {executed_quantity:.6f}\")\n",
        "\n",
        "    # Print slack power\n",
        "    print(f\"Slack Power: {slack_power.X:.6f}\")\n",
        "\n",
        "    # After optimization, retrieve the objective value\n",
        "    objective_value = m.ObjVal\n",
        "\n",
        "    # Calculate total demand value\n",
        "    total_demand_value = total_demand.getValue()\n",
        "\n",
        "    # Sum the objective value and total demand value\n",
        "    total_sum = objective_value + total_demand_value\n",
        "\n",
        "    print(f\"Total load across all buses: {total_demand_value:.6f}\")\n",
        "\n",
        "if m.status == GRB.INF_OR_UNBD:\n",
        "    print('Model is infeasible or unbounded')\n",
        "elif m.status == GRB.INFEASIBLE:\n",
        "    m.computeIIS()\n",
        "    m.write(\"model.ilp\")\n",
        "    # Check the values of the slack/surplus variables\n",
        "    for c in m.getConstrs():\n",
        "        if c.IISConstr:\n",
        "            print(f\"Constraint {c.constrName} is part of the IIS.\")\n",
        "    for v in m.getVars():\n",
        "        if v.VarName.startswith('ArtN_') or v.VarName.startswith('ArtS_'):\n",
        "            if v.X > 1e-5:  # A threshold to determine if the slack variable is significant\n",
        "                print(f\"Constraint {v.VarName} was relaxed by {v.X}\")\n",
        "    # Perform a feasibility relaxation to identify which constraints are problematic\n",
        "    m.feasRelaxS(0, False, False, True)\n",
        "    m.optimize()\n",
        "        # Print trade execution levels (x[t]) along with associated quantities\n",
        "        # Print theta values for each bus\n",
        "\n",
        "    objective_value = m.ObjVal\n",
        "\n",
        "    print(f\"Total P2P traded: {objective_value:.6f}\")\n",
        "\n",
        "    # Calculate total demand value\n",
        "    total_demand_value = total_demand.getValue()\n",
        "\n",
        "    # Sum the objective value and total demand value\n",
        "    total_sum = objective_value + total_demand_value\n",
        "\n",
        "    print(f\"Total invariable load across all buses: {total_sum:.6f}\")\n",
        "\n",
        "    for i in range(n_buses):\n",
        "        print(f\"Bus {i} Theta: {theta[i].X:.6f}\")\n",
        "\n",
        "        # Print P variable value for each bus\n",
        "    for i in range(n_buses):\n",
        "       print(f\"Bus {i} P: {relax_var[i].X:.6f}\")\n",
        "    for t, (source_bus, dest_bus, quantity, _) in enumerate(formatted_matches):\n",
        "        executed_quantity = x[t].X * quantity\n",
        "        print(f\"Trade {t}: Execution level (x[{t}]): {x[t].X:.6f}, Quantity: {quantity}, Executed Quantity: {executed_quantity:.6f}\")\n",
        "\n",
        "    print('Model is infeasible')\n",
        "elif m.status == GRB.UNBOUNDED:\n",
        "    print('Model is unbounded')\n",
        "else:\n",
        "    print(f'Optimization was stopped with status {m.status}')"
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "from gurobipy import Model, GRB, quicksum, LinExpr\n",
        "import numpy as np\n",
        "import time\n",
        "\n",
        "# Create a new model\n",
        "m = Model(\"p2p_optimization\") # if more than 2000 variables need academic licence env=env\n",
        "m.setParam(\"Method\", 2) # Set Method to Interior Point (Barrier)\n",
        "m.setParam('OutputFlag', 1)\n",
        "m.setParam('Presolve', 0) #have to remove presolve otherwise will mess with updates and just remove all from the start\n",
        "\n",
        "B = np.imag(Ybus)  # Susceptance matrix from the imaginary part of Ybus\n",
        "n_buses = B.shape[0]\n",
        "n_trades = len(formatted_matches)  # Number of P2P trades\n",
        "\n",
        "# Define variables\n",
        "theta = m.addVars(n_buses, lb=-GRB.INFINITY, ub=GRB.INFINITY, name=\"theta\")\n",
        "slack_power = m.addVar(lb=-100, ub=100, name=\"slack_power\")\n",
        "x = m.addVars(len(formatted_matches), lb=0, ub=1, name=\"trade_vars\")\n",
        "\n",
        "M = 1e7  # A large constant, Big M\n",
        "\n",
        "slack_bus_index = 0  # Define bus 0 as the slack bus\n",
        "total_power_mismatch = 0\n",
        "total_demand = 0\n",
        "total_gen = 0\n",
        "\n",
        "\n",
        "for i in range(n_buses):\n",
        "    sgen_indices = [t for t in net.sgen.index if net.sgen.at[t, 'bus'] == i]\n",
        "    load_indices = [t for t in net.load.index if net.load.at[t, 'bus'] == i]\n",
        "\n",
        "    generation_i = quicksum(net.sgen.at[t, 'p_mw'] for t in sgen_indices)\n",
        "    demand_i = quicksum(net.load.at[t, 'p_mw'] for t in load_indices)\n",
        "\n",
        "    # Adjust generation and demand based on P2P trades (adjustment plus mapping)\n",
        "    for t, (source_bus, dest_bus, quantity, _) in enumerate(formatted_matches):\n",
        "        if source_bus == i:\n",
        "            generation_i += x[t] * quantity\n",
        "        if dest_bus == i:\n",
        "            demand_i += x[t] * quantity\n",
        "\n",
        "    net_power_injection = generation_i - demand_i\n",
        "    total_power_mismatch += net_power_injection\n",
        "    total_demand += demand_i  # Increment total demand\n",
        "    total_gen += generation_i  # Increment total mismatch\n",
        "\n",
        "    power_flow_in_i = quicksum(B[i, j] * (theta[i] - theta[j]) for j in range(n_buses) if j != i)\n",
        "\n",
        "    # Conditional constraint adjustment with Big M explicity\n",
        "    for t, (source_bus, dest_bus, quantity, _) in enumerate(formatted_matches):\n",
        "        if source_bus == i:\n",
        "            m.addConstr(net_power_injection + M * (1 - x[t]) >= power_flow_in_i, name=f\"net_power_balance_active_{i}_{t}\")\n",
        "        elif dest_bus == i:\n",
        "            m.addConstr(net_power_injection - M * (1 - x[t]) <= -power_flow_in_i, name=f\"net_power_balance_inactive_{i}_{t}\")\n",
        "\n",
        "    # Apply power balance constraint for each bus\n",
        "    if i != slack_bus_index:\n",
        "      relax_var = m.addVar(name=\"dummy placeholder\")\n",
        "      m.addConstr(net_power_injection == power_flow_in_i - relax_var, name=f\"net_power_balance_{i}\")\n",
        "\n",
        "    # For all buses, calculate the mismatch between generation (or net power injection) and power flow\n",
        "    # Adjust total power mismatch accordingly\n",
        "    if i == slack_bus_index:\n",
        "        # For slack bus, calculate mismatch differently as it balances the total power in the system\n",
        "        total_power_mismatch += (net_power_injection)\n",
        "    else:\n",
        "        # For non-slack buses, mismatches are implicitly handled but do not contribute directly to slack calculation\n",
        "        pass\n",
        "\n",
        "\n",
        "m.addConstr(slack_power == total_power_mismatch, name=\"slack_power_balance\") #out of loop to get all acroos the system\n",
        "\n",
        "# Reference Bus Constraint\n",
        "m.addConstr(theta[slack_bus_index] == 0)\n",
        "\n",
        "# Angle difference constraints\n",
        "# Power flow constraints\n",
        "max_angle_diff = np.pi / 6  # 30 degrees\n",
        "for i in range(n_buses):\n",
        "    for j in range(n_buses):\n",
        "        if i != j and B[i, j] > 0: #connection between buses i and j\n",
        "            power_flow = B[i, j] * (theta[i] - theta[j]) #power flow\n",
        "            m.addConstr(power_flow <= adj_matrix[i, j], name=f\"P_flow_max_{i}_{j}\")\n",
        "            m.addConstr(power_flow >= -adj_matrix[i, j], name=f\"P_flow_min_{i}_{j}\")\n",
        "            m.addConstr(theta[i] - theta[j] <= max_angle_diff, name=f\"angle_diff_max_{i}_{j}\")\n",
        "            m.addConstr(theta[i] - theta[j] >= -max_angle_diff, name=f\"angle_diff_min_{i}_{j}\")\n",
        "\n",
        "#gurobi does not work with abs, so need to set 2 constraints\n",
        "\n",
        "# list to store the trade quantities\n",
        "trade_quantities = [quantity for _, _, quantity, _ in formatted_matches]\n",
        "objective = quicksum(trade_quantities[t] * x[t] for t in range(len(formatted_matches)))\n",
        "\n",
        "# Set the objective function in the model\n",
        "m.setObjective(objective, GRB.MAXIMIZE)\n",
        "\n",
        "# Callback function definition\n",
        "def data_cb(model, where):\n",
        "    if where == GRB.Callback.BARRIER:\n",
        "        cur_obj = model.cbGet(GRB.Callback.BARRIER_PRIMOBJ)\n",
        "        runtime = time.time() - model._start\n",
        "        model._data.append([runtime, cur_obj])\n",
        "\n",
        "m._obj = None\n",
        "m._bd = None\n",
        "m._data = []\n",
        "m._start = time.time()\n",
        "\n",
        "m.optimize(data_cb)\n",
        "\n",
        "# Output\n",
        "if m.status == GRB.OPTIMAL or m.status == GRB.SUBOPTIMAL:\n",
        "\n",
        "    print(\"Optimal solution found:\")\n",
        "\n",
        "    # Print theta values for each bus\n",
        "    for i in range(n_buses):\n",
        "        print(f\"Bus {i} Theta: {theta[i].X:.6f}\")\n",
        "        #print(f\"Bus {i} P: {relax_var[i].X:.6f}\")\n",
        "\n",
        "    # Print trade execution levels (x[t]) along with associated quantities\n",
        "    #total_executed_quantity = 0\n",
        "    for t, (source_bus, dest_bus, quantity, _) in enumerate(formatted_matches):\n",
        "        executed_quantity = x[t].X * quantity\n",
        "        print(f\"Trade {t}: Execution level (x[{t}]): {x[t].X:.6f}, Quantity: {quantity}, Executed Quantity: {executed_quantity:.6f}\")\n",
        "    #total_executed_quantity += executed_quantity\n",
        "    # Print slack power\n",
        "    print(f\"Slack Power: {slack_power.X:.6f}\")\n",
        "\n",
        "    # After optimization, retrieve the objective value\n",
        "    objective_value = m.ObjVal\n",
        "\n",
        "    # Calculate total demand value\n",
        "    total_demand_value = total_demand.getValue()\n",
        "\n",
        "    # Sum the objective value and total demand value\n",
        "    total_sum = objective_value + total_demand_value\n",
        "\n",
        "    print(f\"Total load across all buses: {total_demand_value:.6f}\")\n",
        "\n",
        "if m.status == GRB.INF_OR_UNBD:\n",
        "    print('Model is infeasible or unbounded')\n",
        "elif m.status == GRB.INFEASIBLE:\n",
        "    m.computeIIS()\n",
        "    m.write(\"model.ilp\")\n",
        "    # Check the values of the slack/surplus variables\n",
        "    for c in m.getConstrs():\n",
        "        if c.IISConstr:\n",
        "            print(f\"Constraint {c.constrName} is part of the IIS.\")\n",
        "    for v in m.getVars():\n",
        "        if v.VarName.startswith('ArtN_') or v.VarName.startswith('ArtS_'):\n",
        "            if v.X > 1e-5:  # A threshold to determine if the slack variable is significant\n",
        "                print(f\"Constraint {v.VarName} was relaxed by {v.X}\")\n",
        "    # Perform a feasibility relaxation to identify which constraints are problematic\n",
        "    m.feasRelaxS(0, False, False, True)\n",
        "    m.optimize()\n",
        "\n",
        "\n",
        "    objective_value = m.ObjVal\n",
        "\n",
        "    print(f\"Total P2P traded: {objective_value:.6f}\")\n",
        "\n",
        "    # Calculate total demand value\n",
        "    total_demand_value = total_demand.getValue()\n",
        "\n",
        "    # Sum the objective value and total demand value\n",
        "    total_sum = objective_value + total_demand_value\n",
        "\n",
        "    print(f\"Total invariable load across all buses: {total_sum:.6f}\")\n",
        "\n",
        "    for i in range(n_buses):\n",
        "        print(f\"Bus {i} Theta: {theta[i].X:.6f}\")\n",
        "\n",
        "        # Print P variable value for each bus\n",
        "    for i in range(n_buses):\n",
        "       print(f\"Bus {i} P: {relax_var[i].X:.6f}\")\n",
        "    for t, (source_bus, dest_bus, quantity, _) in enumerate(formatted_matches):\n",
        "        executed_quantity = x[t].X * quantity\n",
        "        print(f\"Trade {t}: Execution level (x[{t}]): {x[t].X:.6f}, Quantity: {quantity}, Executed Quantity: {executed_quantity:.6f}\")\n",
        "\n",
        "    print('Model is infeasible')\n",
        "elif m.status == GRB.UNBOUNDED:\n",
        "    print('Model is unbounded')\n",
        "else:\n",
        "    print(f'Optimization was stopped with status {m.status}')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "7V68qysHP6Zg",
        "outputId": "25745342-5bf8-4cfe-a978-8e80ef28f736"
      },
      "execution_count": 32,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Set parameter Method to value 2\n",
            "Set parameter Presolve to value 0\n",
            "Gurobi Optimizer version 11.0.1 build v11.0.1rc0 (linux64 - \"Ubuntu 22.04.3 LTS\")\n",
            "\n",
            "CPU model: Intel(R) Xeon(R) CPU @ 2.20GHz, instruction set [SSE2|AVX|AVX2]\n",
            "Thread count: 1 physical cores, 2 logical processors, using up to 2 threads\n",
            "\n",
            "Optimize a model with 377 rows, 94 columns and 856 nonzeros\n",
            "Model fingerprint: 0xe53c3738\n",
            "Coefficient statistics:\n",
            "  Matrix range     [8e-02, 1e+07]\n",
            "  Objective range  [1e-01, 1e-01]\n",
            "  Bounds range     [1e+00, 1e+02]\n",
            "  RHS range        [1e-03, 1e+07]\n",
            "Ordering time: 0.00s\n",
            "\n",
            "Barrier statistics:\n",
            " Free vars  : 43\n",
            " AA' NZ     : 5.928e+03\n",
            " Factor NZ  : 6.960e+03\n",
            " Factor Ops : 1.467e+05 (less than 1 second per iteration)\n",
            " Threads    : 1\n",
            "\n",
            "                  Objective                Residual\n",
            "Iter       Primal          Dual         Primal    Dual     Compl     Time\n",
            "   0   5.22127552e-01  1.56450391e+00  4.36e+01 1.00e-01  5.27e+00     0s\n",
            "   1   5.69957555e-01  8.88842099e-01  1.19e-01 9.22e-03  2.44e-01     0s\n",
            "   2   6.09629500e-01  7.58315017e-01  8.95e-02 1.35e-03  1.06e-01     0s\n",
            "   3   6.45574483e-01  7.28196688e-01  6.20e-02 2.09e-04  6.15e-02     0s\n",
            "   4   4.34460393e-01  6.16522021e-01  4.18e-02 2.88e-07  1.70e-01     0s\n",
            "   5   3.31883332e-01  4.48386953e-01  6.07e-03 1.72e-06  9.38e-02     0s\n",
            "   6   3.13652631e-01  3.33546795e-01  2.04e-03 1.71e-07  2.17e-02     0s\n",
            "   7   3.18876465e-01  3.23108186e-01  5.48e-04 1.93e-06  5.25e-03     0s\n",
            "   8   3.19449971e-01  3.20598624e-01  3.56e-04 2.58e-07  2.55e-03     0s\n",
            "   9   3.19531858e-01  2.89002122e-01  3.26e-04 3.24e-07  2.14e-03     0s\n",
            "  10   2.83187495e-01  2.72412551e-01  3.02e-04 3.23e-07  2.28e-02     0s\n",
            "  11   2.68648885e-01  2.56104837e-01  1.72e-04 2.74e-07  1.43e-02     0s\n",
            "  12   2.56130979e-01  2.55646655e-01  7.02e-06 1.82e-07  6.01e-04     0s\n",
            "  13   2.55564311e-01  2.55553863e-01  1.44e-07 8.84e-09  1.09e-05     0s\n",
            "  14   2.55552873e-01  2.55552890e-01  6.42e-11 1.60e-10  1.09e-08     0s\n",
            "  15   2.55552889e-01  2.55552889e-01  2.77e-14 3.64e-12  1.09e-11     0s\n",
            "\n",
            "Barrier solved model in 15 iterations and 0.05 seconds (0.00 work units)\n",
            "Optimal objective 2.55552889e-01\n",
            "\n",
            "Crossover log...\n",
            "\n",
            "      21 DPushes remaining with DInf 0.0000000e+00                 0s\n",
            "       0 DPushes remaining with DInf 0.0000000e+00                 0s\n",
            "\n",
            "      11 PPushes remaining with PInf 0.0000000e+00                 0s\n",
            "       0 PPushes remaining with PInf 0.0000000e+00                 0s\n",
            "\n",
            "  Push phase complete: Pinf 0.0000000e+00, Dinf 9.1304991e-13      0s\n",
            "\n",
            "Iteration    Objective       Primal Inf.    Dual Inf.      Time\n",
            "      31    2.5555289e-01   0.000000e+00   7.087664e-13      0s\n",
            "\n",
            "Solved in 31 iterations and 0.07 seconds (0.00 work units)\n",
            "Optimal objective  2.555528890e-01\n",
            "\n",
            "User-callback calls 113, time in user-callback 0.00 sec\n",
            "Optimal solution found:\n",
            "Bus 0 Theta: 0.000000\n",
            "Bus 1 Theta: 0.000000\n",
            "Bus 2 Theta: 0.000000\n",
            "Bus 3 Theta: 0.000000\n",
            "Bus 4 Theta: 0.000000\n",
            "Bus 5 Theta: -0.025890\n",
            "Bus 6 Theta: -0.025890\n",
            "Bus 7 Theta: -0.025890\n",
            "Bus 8 Theta: -0.051299\n",
            "Bus 9 Theta: -0.076709\n",
            "Bus 10 Theta: -0.102119\n",
            "Bus 11 Theta: -0.101639\n",
            "Bus 12 Theta: 0.523599\n",
            "Bus 13 Theta: -0.549488\n",
            "Bus 14 Theta: -1.073087\n",
            "Bus 15 Theta: -1.596686\n",
            "Bus 16 Theta: -2.120285\n",
            "Bus 17 Theta: 0.488004\n",
            "Bus 18 Theta: -0.625717\n",
            "Bus 19 Theta: -0.091934\n",
            "Bus 20 Theta: 0.000000\n",
            "Bus 21 Theta: 0.000000\n",
            "Bus 22 Theta: 0.000000\n",
            "Bus 23 Theta: 0.000000\n",
            "Bus 24 Theta: 0.000000\n",
            "Bus 25 Theta: 0.000000\n",
            "Bus 26 Theta: 0.000000\n",
            "Bus 27 Theta: -0.047496\n",
            "Bus 28 Theta: -0.094992\n",
            "Bus 29 Theta: -0.142488\n",
            "Bus 30 Theta: -0.189984\n",
            "Bus 31 Theta: -0.237480\n",
            "Bus 32 Theta: -0.237480\n",
            "Bus 33 Theta: 0.241051\n",
            "Bus 34 Theta: 0.241051\n",
            "Bus 35 Theta: 0.764650\n",
            "Bus 36 Theta: -0.282547\n",
            "Bus 37 Theta: 0.764650\n",
            "Bus 38 Theta: -0.094992\n",
            "Bus 39 Theta: 0.146059\n",
            "Bus 40 Theta: -0.618591\n",
            "Bus 41 Theta: 0.669658\n",
            "Bus 42 Theta: -0.761079\n",
            "Bus 43 Theta: -0.237480\n",
            "Trade 0: Execution level (x[0]): 0.534534, Quantity: 0.12150000000000001, Executed Quantity: 0.064946\n",
            "Trade 1: Execution level (x[1]): 0.524626, Quantity: 0.12150000000000001, Executed Quantity: 0.063742\n",
            "Trade 2: Execution level (x[2]): 0.009908, Quantity: 0.12150000000000001, Executed Quantity: 0.001204\n",
            "Trade 3: Execution level (x[3]): 0.344749, Quantity: 0.12150000000000001, Executed Quantity: 0.041887\n",
            "Trade 4: Execution level (x[4]): 0.344749, Quantity: 0.12150000000000001, Executed Quantity: 0.041887\n",
            "Trade 5: Execution level (x[5]): 0.344749, Quantity: 0.12150000000000001, Executed Quantity: 0.041887\n",
            "Slack Power: -0.007223\n",
            "Total load across all buses: 0.262776\n",
            "Optimization was stopped with status 2\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "m.getGenConstrPoly"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "QG5JOcZ0VcAK",
        "outputId": "629460a1-69ce-4a82-b0a9-2383f307cfda"
      },
      "execution_count": 33,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "<bound method Model.getGenConstrPoly of <gurobi.Model Continuous instance p2p_optimization: 377 constrs, 94 vars, Parameter changes: Method=2, Presolve=0>>"
            ]
          },
          "metadata": {},
          "execution_count": 33
        }
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 34,
      "metadata": {
        "id": "eoZKz0G8h5k-"
      },
      "outputs": [],
      "source": [
        "    # For net_power_balance constraints\n",
        "    for bus_id in [36, 22,23]:\n",
        "        sgen_indices = [t for t in net.sgen.index if net.sgen.at[t, 'bus'] == bus_id]\n",
        "        load_indices = [t for t in net.load.index if net.load.at[t, 'bus'] == bus_id]\n",
        "\n",
        "        generation = sum(net.sgen.at[t, 'p_mw'] * x[t].X for t in sgen_indices)\n",
        "        demand = sum(net.load.at[t, 'p_mw'] for t in load_indices)\n",
        "        net_power_injection = generation - demand\n",
        "\n",
        "        #power_flow_out = sum(B[bus_id, j] * (theta[bus_id].X - theta[j].X) for j in range(n_buses) if j != bus_id)\n",
        "        #power_flow_in = sum(B[j, bus_id] * (theta[j].X - theta[bus_id].X) for j in range(n_buses) if j != bus_id)\n",
        "\n",
        "    #    print(f\"Bus {bus_id} Net Power Balance: Generation - Demand + Power In - Power Out = {net_power_injection + power_flow_in - power_flow_out}\")\n",
        "\n",
        "    # For transit_power_balance constraint\n",
        "    bus_id = 20\n",
        "    #transit_bus_power_in = sum(B[bus_id, j] * (theta[bus_id].X - theta[j].X) for j in range(n_buses) if j != bus_id)\n",
        "    #transit_bus_power_out = sum(B[j, bus_id] * (theta[j].X - theta[bus_id].X) for j in range(n_buses) if j != bus_id)\n",
        "\n",
        "   # print(f\"Bus {bus_id} Transit Power Balance: Power In - Power Out = {transit_bus_power_in - transit_bus_power_out}\")\n"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 35,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "49KQCtvPQ2qb",
        "outputId": "8681a005-8b79-4944-d4d8-7bc1cb22ef66"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Bus 0 Power Balance Details:\n",
            "Generation_i: 0.0\n",
            "Demand_i: 0.0\n",
            "Bus 1 Power Balance Details:\n",
            "Generation_i: 0.0\n",
            "Demand_i: 0.0\n",
            "Bus 43 Power Balance Details:\n",
            "Generation_i: 0.0\n",
            "Demand_i: 0.0\n"
          ]
        }
      ],
      "source": [
        "for i in range(n_buses):\n",
        "    if i == 1 or i == 0 or i == 43:\n",
        "        print(f\"Bus {i} Power Balance Details:\")\n",
        "        # Assuming `generation_i` and `demand_i` are Gurobi expressions.\n",
        "        print(f\"Generation_i: {generation_i.getValue()}\")\n",
        "        print(f\"Demand_i: {demand_i.getValue()}\")"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 36,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 472
        },
        "id": "JWLiSF9v35BF",
        "outputId": "bbe3fc4c-8c8b-48ed-8c99-41fd9a8cfd56"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 640x480 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ],
      "source": [
        "import matplotlib.pyplot as plt\n",
        "\n",
        "m_data = m._data\n",
        "# Extract time and objective values\n",
        "times = [x[0] for x in m_data]\n",
        "objs = [x[1] for x in m_data]\n",
        "\n",
        "# Assuming x* is the final objective value\n",
        "x_star = objs[-1]\n",
        "\n",
        "# Calculate x - x* for each iteration\n",
        "gap = [x - x_star for x in objs]\n",
        "\n",
        "# Iteration count\n",
        "iterations = list(range(1, len(objs) + 1))\n",
        "\n",
        "# Create the plot\n",
        "plt.plot(iterations, objs)\n",
        "plt.xlabel('Iteration')\n",
        "plt.ylabel('x - x*')\n",
        "plt.title('Objective gap over iterations')\n",
        "plt.show()"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 37,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 542
        },
        "id": "IWB3mqQ-Qgn7",
        "outputId": "c416a36b-717a-4e23-8fbc-a14e727f7202"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/html": [
              "<html>\n",
              "<head><meta charset=\"utf-8\" /></head>\n",
              "<body>\n",
              "    <div>            <script src=\"https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js?config=TeX-AMS-MML_SVG\"></script><script type=\"text/javascript\">if (window.MathJax && window.MathJax.Hub && window.MathJax.Hub.Config) {window.MathJax.Hub.Config({SVG: {font: \"STIX-Web\"}});}</script>                <script type=\"text/javascript\">window.PlotlyConfig = {MathJaxConfig: 'local'};</script>\n",
              "        <script charset=\"utf-8\" src=\"https://cdn.plot.ly/plotly-2.24.1.min.js\"></script>                <div id=\"9393c519-2775-4c82-a86c-1032f5cae409\" class=\"plotly-graph-div\" style=\"height:525px; width:100%;\"></div>            <script type=\"text/javascript\">                                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"9393c519-2775-4c82-a86c-1032f5cae409\")) {                    Plotly.newPlot(                        \"9393c519-2775-4c82-a86c-1032f5cae409\",                        [{\"line\":{\"width\":4},\"mode\":\"lines+markers\",\"name\":\"Solution Values\",\"y\":[0.2665746629526899,0.314404666307668,0.35407661088244474,0.39002159426020316,0.178907503945347,0.07633044344703493,0.05809974192468348,0.06332357647126863,0.06389708156711849,0.06397896914978124,0.02763460620598107,0.013095996159169343,0.0005780904630144912,1.1422468737587455e-05,-1.6047359940873918e-08,0.0],\"type\":\"scatter\"}],                        {\"template\":{\"data\":{\"histogram2dcontour\":[{\"type\":\"histogram2dcontour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"choropleth\":[{\"type\":\"choropleth\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"histogram2d\":[{\"type\":\"histogram2d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmap\":[{\"type\":\"heatmap\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmapgl\":[{\"type\":\"heatmapgl\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"contourcarpet\":[{\"type\":\"contourcarpet\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"contour\":[{\"type\":\"contour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"surface\":[{\"type\":\"surface\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"mesh3d\":[{\"type\":\"mesh3d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"scatter\":[{\"fillpattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2},\"type\":\"scatter\"}],\"parcoords\":[{\"type\":\"parcoords\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolargl\":[{\"type\":\"scatterpolargl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"scattergeo\":[{\"type\":\"scattergeo\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolar\":[{\"type\":\"scatterpolar\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"scattergl\":[{\"type\":\"scattergl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatter3d\":[{\"type\":\"scatter3d\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattermapbox\":[{\"type\":\"scattermapbox\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterternary\":[{\"type\":\"scatterternary\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattercarpet\":[{\"type\":\"scattercarpet\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}]},\"layout\":{\"autotypenumbers\":\"strict\",\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"hovermode\":\"closest\",\"hoverlabel\":{\"align\":\"left\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"bgcolor\":\"#E5ECF6\",\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"ternary\":{\"bgcolor\":\"#E5ECF6\",\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]]},\"xaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"yaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"geo\":{\"bgcolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"subunitcolor\":\"white\",\"showland\":true,\"showlakes\":true,\"lakecolor\":\"white\"},\"title\":{\"x\":0.05},\"mapbox\":{\"style\":\"light\"}}},\"font\":{\"family\":\"Times New Roman\",\"size\":18},\"title\":{\"text\":\"Objective gap over iterations\",\"x\":0.5},\"legend\":{\"orientation\":\"h\",\"x\":1,\"y\":1.1,\"xanchor\":\"right\"},\"xaxis\":{\"showgrid\":true,\"gridcolor\":\"lightgray\",\"zeroline\":true},\"yaxis\":{\"showgrid\":true,\"gridcolor\":\"lightgray\"},\"plot_bgcolor\":\"white\"},                        {\"responsive\": true}                    ).then(function(){\n",
              "                            \n",
              "var gd = document.getElementById('9393c519-2775-4c82-a86c-1032f5cae409');\n",
              "var x = new MutationObserver(function (mutations, observer) {{\n",
              "        var display = window.getComputedStyle(gd).display;\n",
              "        if (!display || display === 'none') {{\n",
              "            console.log([gd, 'removed!']);\n",
              "            Plotly.purge(gd);\n",
              "            observer.disconnect();\n",
              "        }}\n",
              "}});\n",
              "\n",
              "// Listen for the removal of the full notebook cells\n",
              "var notebookContainer = gd.closest('#notebook-container');\n",
              "if (notebookContainer) {{\n",
              "    x.observe(notebookContainer, {childList: true});\n",
              "}}\n",
              "\n",
              "// Listen for the clearing of the current output cell\n",
              "var outputEl = gd.closest('.output');\n",
              "if (outputEl) {{\n",
              "    x.observe(outputEl, {childList: true});\n",
              "}}\n",
              "\n",
              "                        })                };                            </script>        </div>\n",
              "</body>\n",
              "</html>"
            ]
          },
          "metadata": {}
        }
      ],
      "source": [
        "import plotly.graph_objects as go\n",
        "fig = go.Figure()\n",
        "fig.add_trace(go.Scatter(y=gap , mode='lines+markers', name='Solution Values', line=dict(width=4)))\n",
        "fig.update_layout(title='Objective gap over iterations',\n",
        "    font=dict(family=\"Times New Roman\", size=18),\n",
        "    title_x=0.5,\n",
        "    legend=dict(orientation=\"h\", x=1, y=1.1, xanchor=\"right\"),\n",
        "    plot_bgcolor='white',\n",
        "    xaxis=dict(showgrid=True, gridcolor='lightgray',zeroline=True),\n",
        "    yaxis=dict(showgrid=True, gridcolor='lightgray')\n",
        ")\n",
        "\n",
        "fig.write_image(\"images/it_gap.pdf\")\n",
        "fig.show()"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 38,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "B9GE97YNaUy7",
        "outputId": "ac84998a-003c-421e-c1ac-fa59036c1787"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "net_power_balance_1 -2425.356030138444 theta[1] + 2425.356030138444 theta[2] + dummy placeholder\n",
            "net_power_balance_2 2425.356030138444 theta[1] + -2427.864605123127 theta[2] + 2.5085749846832197 theta[3] + dummy placeholder\n",
            "net_power_balance_3 2.5085749846832197 theta[2] + -5.017149969366439 theta[3] + 2.5085749846832197 theta[4] + dummy placeholder\n",
            "net_power_balance_4 2.5085749846832197 theta[3] + -5.14118745422658 theta[4] + 2.5085749846832197 theta[5] + 0.1240374848601413 theta[12] + dummy placeholder\n",
            "net_power_balance_5 2.5085749846832197 theta[4] + -5.14118745422658 theta[5] + 2.5085749846832197 theta[6] + 0.1240374848601413 theta[13] + dummy placeholder\n",
            "net_power_balance_6 2.5085749846832197 theta[5] + -5.017149969366439 theta[6] + 2.5085749846832197 theta[7] + dummy placeholder\n",
            "net_power_balance_7 2.5085749846832197 theta[6] + -5.14118745422658 theta[7] + 2.5085749846832197 theta[8] + 0.1240374848601413 theta[17] + dummy placeholder\n",
            "net_power_balance_8 2.5085749846832197 theta[7] + -5.017149969366439 theta[8] + 2.5085749846832197 theta[9] + dummy placeholder\n",
            "net_power_balance_9 2.5085749846832197 theta[8] + -5.017149969366439 theta[9] + 2.5085749846832197 theta[10] + dummy placeholder\n",
            "net_power_balance_10 2.5085749846832197 theta[9] + -5.14118745422658 theta[10] + 2.5085749846832197 theta[11] + 0.1240374848601413 theta[18] + dummy placeholder\n",
            "net_power_balance_11 2.5085749846832197 theta[10] + -2.632612469543361 theta[11] + 0.1240374848601413 theta[19] + dummy placeholder\n",
            "net_power_balance_active_12_0 0.1240374848601413 theta[4] + -0.1240374848601413 theta[12] + -9999999.8785 trade_vars[0]\n",
            "net_power_balance_12 0.1240374848601413 theta[4] + -0.1240374848601413 theta[12] + 0.12150000000000001 trade_vars[0] + dummy placeholder\n",
            "net_power_balance_13 0.1240374848601413 theta[5] + -0.2480749697202826 theta[13] + 0.1240374848601413 theta[14] + dummy placeholder\n",
            "net_power_balance_14 0.1240374848601413 theta[13] + -0.2480749697202826 theta[14] + 0.1240374848601413 theta[15] + dummy placeholder\n",
            "net_power_balance_15 0.1240374848601413 theta[14] + -0.2480749697202826 theta[15] + 0.1240374848601413 theta[16] + dummy placeholder\n",
            "net_power_balance_inactive_16_0 -0.1240374848601413 theta[15] + 0.1240374848601413 theta[16] + 9999999.8785 trade_vars[0]\n",
            "net_power_balance_16 0.1240374848601413 theta[15] + -0.1240374848601413 theta[16] + -0.12150000000000001 trade_vars[0] + dummy placeholder\n",
            "net_power_balance_active_17_1 0.1240374848601413 theta[7] + -0.1240374848601413 theta[17] + -9999999.8785 trade_vars[1]\n",
            "net_power_balance_17 0.1240374848601413 theta[7] + -0.1240374848601413 theta[17] + 0.12150000000000001 trade_vars[1] + dummy placeholder\n",
            "net_power_balance_inactive_18_1 -0.1240374848601413 theta[10] + 0.1240374848601413 theta[18] + 9999999.8785 trade_vars[1]\n",
            "net_power_balance_18 0.1240374848601413 theta[10] + -0.1240374848601413 theta[18] + -0.12150000000000001 trade_vars[1] + dummy placeholder\n",
            "net_power_balance_active_19_2 0.1240374848601413 theta[11] + -0.1240374848601413 theta[19] + -9999999.8785 trade_vars[2]\n",
            "net_power_balance_19 0.1240374848601413 theta[11] + -0.1240374848601413 theta[19] + 0.12150000000000001 trade_vars[2] + dummy placeholder\n",
            "net_power_balance_20 -2415.5799787600467 theta[20] + 2415.5799787600467 theta[21] + dummy placeholder\n",
            "net_power_balance_21 2415.5799787600467 theta[20] + -2416.651044143448 theta[21] + 1.0710653834010635 theta[22] + dummy placeholder\n",
            "net_power_balance_inactive_22_2 -1.0710653834010635 theta[21] + 1.0710653834010635 theta[22] + 9999999.8785 trade_vars[2]\n",
            "net_power_balance_22 1.0710653834010635 theta[21] + -1.0710653834010635 theta[22] + -0.12150000000000001 trade_vars[2] + dummy placeholder\n",
            "net_power_balance_23 -2445.103188863693 theta[23] + 2445.103188863693 theta[24] + dummy placeholder\n",
            "net_power_balance_24 2445.103188863693 theta[23] + -2445.985096341283 theta[24] + 0.88190747759035 theta[25] + dummy placeholder\n",
            "net_power_balance_25 0.88190747759035 theta[24] + -1.7638149551807 theta[25] + 0.88190747759035 theta[26] + dummy placeholder\n",
            "net_power_balance_26 0.88190747759035 theta[25] + -1.9375830633942104 theta[26] + 0.88190747759035 theta[27] + 0.1737681082135102 theta[33] + dummy placeholder\n",
            "net_power_balance_27 0.88190747759035 theta[26] + -1.7638149551807 theta[27] + 0.88190747759035 theta[28] + dummy placeholder\n",
            "net_power_balance_28 0.88190747759035 theta[27] + -1.9375830633942104 theta[28] + 0.88190747759035 theta[29] + 0.1737681082135102 theta[38] + dummy placeholder\n",
            "net_power_balance_29 0.88190747759035 theta[28] + -1.7638149551807 theta[29] + 0.88190747759035 theta[30] + dummy placeholder\n",
            "net_power_balance_30 0.88190747759035 theta[29] + -1.7638149551807 theta[30] + 0.88190747759035 theta[31] + dummy placeholder\n",
            "net_power_balance_31 0.88190747759035 theta[30] + -1.8438133206583083 theta[31] + 0.88190747759035 theta[32] + 0.07999836547760826 theta[42] + dummy placeholder\n",
            "net_power_balance_32 0.88190747759035 theta[31] + -0.9619058430679583 theta[32] + 0.07999836547760826 theta[43] + dummy placeholder\n",
            "net_power_balance_33 0.1737681082135102 theta[26] + -0.4275345819046286 theta[33] + 0.1737681082135102 theta[34] + 0.07999836547760826 theta[37] + dummy placeholder\n",
            "net_power_balance_34 0.1737681082135102 theta[33] + -0.3337648391687267 theta[34] + 0.07999836547760826 theta[35] + 0.07999836547760826 theta[36] + dummy placeholder\n",
            "net_power_balance_active_35_3 0.07999836547760826 theta[34] + -0.07999836547760826 theta[35] + -9999999.8785 trade_vars[3]\n",
            "net_power_balance_35 0.07999836547760826 theta[34] + -0.07999836547760826 theta[35] + 0.12150000000000001 trade_vars[3] + dummy placeholder\n",
            "net_power_balance_inactive_36_3 -0.07999836547760826 theta[34] + 0.07999836547760826 theta[36] + 9999999.8785 trade_vars[3]\n",
            "net_power_balance_36 0.07999836547760826 theta[34] + -0.07999836547760826 theta[36] + -0.12150000000000001 trade_vars[3] + dummy placeholder\n",
            "net_power_balance_active_37_4 0.07999836547760826 theta[33] + -0.07999836547760826 theta[37] + -9999999.8785 trade_vars[4]\n",
            "net_power_balance_37 0.07999836547760826 theta[33] + -0.07999836547760826 theta[37] + 0.12150000000000001 trade_vars[4] + dummy placeholder\n",
            "net_power_balance_38 0.1737681082135102 theta[28] + -0.4275345819046286 theta[38] + 0.1737681082135102 theta[39] + 0.07999836547760826 theta[40] + dummy placeholder\n",
            "net_power_balance_39 0.1737681082135102 theta[38] + -0.25376647369111843 theta[39] + 0.07999836547760826 theta[41] + dummy placeholder\n",
            "net_power_balance_inactive_40_4 -0.07999836547760826 theta[38] + 0.07999836547760826 theta[40] + 9999999.8785 trade_vars[4]\n",
            "net_power_balance_40 0.07999836547760826 theta[38] + -0.07999836547760826 theta[40] + -0.12150000000000001 trade_vars[4] + dummy placeholder\n",
            "net_power_balance_active_41_5 0.07999836547760826 theta[39] + -0.07999836547760826 theta[41] + -9999999.8785 trade_vars[5]\n",
            "net_power_balance_41 0.07999836547760826 theta[39] + -0.07999836547760826 theta[41] + 0.12150000000000001 trade_vars[5] + dummy placeholder\n",
            "net_power_balance_inactive_42_5 -0.07999836547760826 theta[31] + 0.07999836547760826 theta[42] + 9999999.8785 trade_vars[5]\n",
            "net_power_balance_42 0.07999836547760826 theta[31] + -0.07999836547760826 theta[42] + -0.12150000000000001 trade_vars[5] + dummy placeholder\n",
            "net_power_balance_43 0.07999836547760826 theta[32] + -0.07999836547760826 theta[43] + dummy placeholder\n",
            "slack_power_balance slack_power\n",
            "R56 theta[0]\n",
            "P_flow_max_1_2 2425.356030138444 theta[1] + -2425.356030138444 theta[2]\n",
            "P_flow_min_1_2 2425.356030138444 theta[1] + -2425.356030138444 theta[2]\n",
            "angle_diff_max_1_2 theta[1] + -1.0 theta[2]\n",
            "angle_diff_min_1_2 theta[1] + -1.0 theta[2]\n",
            "P_flow_max_2_1 -2425.356030138444 theta[1] + 2425.356030138444 theta[2]\n",
            "P_flow_min_2_1 -2425.356030138444 theta[1] + 2425.356030138444 theta[2]\n",
            "angle_diff_max_2_1 -1.0 theta[1] + theta[2]\n",
            "angle_diff_min_2_1 -1.0 theta[1] + theta[2]\n",
            "P_flow_max_2_3 2.5085749846832197 theta[2] + -2.5085749846832197 theta[3]\n",
            "P_flow_min_2_3 2.5085749846832197 theta[2] + -2.5085749846832197 theta[3]\n",
            "angle_diff_max_2_3 theta[2] + -1.0 theta[3]\n",
            "angle_diff_min_2_3 theta[2] + -1.0 theta[3]\n",
            "P_flow_max_3_2 -2.5085749846832197 theta[2] + 2.5085749846832197 theta[3]\n",
            "P_flow_min_3_2 -2.5085749846832197 theta[2] + 2.5085749846832197 theta[3]\n",
            "angle_diff_max_3_2 -1.0 theta[2] + theta[3]\n",
            "angle_diff_min_3_2 -1.0 theta[2] + theta[3]\n",
            "P_flow_max_3_4 2.5085749846832197 theta[3] + -2.5085749846832197 theta[4]\n",
            "P_flow_min_3_4 2.5085749846832197 theta[3] + -2.5085749846832197 theta[4]\n",
            "angle_diff_max_3_4 theta[3] + -1.0 theta[4]\n",
            "angle_diff_min_3_4 theta[3] + -1.0 theta[4]\n",
            "P_flow_max_4_3 -2.5085749846832197 theta[3] + 2.5085749846832197 theta[4]\n",
            "P_flow_min_4_3 -2.5085749846832197 theta[3] + 2.5085749846832197 theta[4]\n",
            "angle_diff_max_4_3 -1.0 theta[3] + theta[4]\n",
            "angle_diff_min_4_3 -1.0 theta[3] + theta[4]\n",
            "P_flow_max_4_5 2.5085749846832197 theta[4] + -2.5085749846832197 theta[5]\n",
            "P_flow_min_4_5 2.5085749846832197 theta[4] + -2.5085749846832197 theta[5]\n",
            "angle_diff_max_4_5 theta[4] + -1.0 theta[5]\n",
            "angle_diff_min_4_5 theta[4] + -1.0 theta[5]\n",
            "P_flow_max_4_12 0.1240374848601413 theta[4] + -0.1240374848601413 theta[12]\n",
            "P_flow_min_4_12 0.1240374848601413 theta[4] + -0.1240374848601413 theta[12]\n",
            "angle_diff_max_4_12 theta[4] + -1.0 theta[12]\n",
            "angle_diff_min_4_12 theta[4] + -1.0 theta[12]\n",
            "P_flow_max_5_4 -2.5085749846832197 theta[4] + 2.5085749846832197 theta[5]\n",
            "P_flow_min_5_4 -2.5085749846832197 theta[4] + 2.5085749846832197 theta[5]\n",
            "angle_diff_max_5_4 -1.0 theta[4] + theta[5]\n",
            "angle_diff_min_5_4 -1.0 theta[4] + theta[5]\n",
            "P_flow_max_5_6 2.5085749846832197 theta[5] + -2.5085749846832197 theta[6]\n",
            "P_flow_min_5_6 2.5085749846832197 theta[5] + -2.5085749846832197 theta[6]\n",
            "angle_diff_max_5_6 theta[5] + -1.0 theta[6]\n",
            "angle_diff_min_5_6 theta[5] + -1.0 theta[6]\n",
            "P_flow_max_5_13 0.1240374848601413 theta[5] + -0.1240374848601413 theta[13]\n",
            "P_flow_min_5_13 0.1240374848601413 theta[5] + -0.1240374848601413 theta[13]\n",
            "angle_diff_max_5_13 theta[5] + -1.0 theta[13]\n",
            "angle_diff_min_5_13 theta[5] + -1.0 theta[13]\n",
            "P_flow_max_6_5 -2.5085749846832197 theta[5] + 2.5085749846832197 theta[6]\n",
            "P_flow_min_6_5 -2.5085749846832197 theta[5] + 2.5085749846832197 theta[6]\n",
            "angle_diff_max_6_5 -1.0 theta[5] + theta[6]\n",
            "angle_diff_min_6_5 -1.0 theta[5] + theta[6]\n",
            "P_flow_max_6_7 2.5085749846832197 theta[6] + -2.5085749846832197 theta[7]\n",
            "P_flow_min_6_7 2.5085749846832197 theta[6] + -2.5085749846832197 theta[7]\n",
            "angle_diff_max_6_7 theta[6] + -1.0 theta[7]\n",
            "angle_diff_min_6_7 theta[6] + -1.0 theta[7]\n",
            "P_flow_max_7_6 -2.5085749846832197 theta[6] + 2.5085749846832197 theta[7]\n",
            "P_flow_min_7_6 -2.5085749846832197 theta[6] + 2.5085749846832197 theta[7]\n",
            "angle_diff_max_7_6 -1.0 theta[6] + theta[7]\n",
            "angle_diff_min_7_6 -1.0 theta[6] + theta[7]\n",
            "P_flow_max_7_8 2.5085749846832197 theta[7] + -2.5085749846832197 theta[8]\n",
            "P_flow_min_7_8 2.5085749846832197 theta[7] + -2.5085749846832197 theta[8]\n",
            "angle_diff_max_7_8 theta[7] + -1.0 theta[8]\n",
            "angle_diff_min_7_8 theta[7] + -1.0 theta[8]\n",
            "P_flow_max_7_17 0.1240374848601413 theta[7] + -0.1240374848601413 theta[17]\n",
            "P_flow_min_7_17 0.1240374848601413 theta[7] + -0.1240374848601413 theta[17]\n",
            "angle_diff_max_7_17 theta[7] + -1.0 theta[17]\n",
            "angle_diff_min_7_17 theta[7] + -1.0 theta[17]\n",
            "P_flow_max_8_7 -2.5085749846832197 theta[7] + 2.5085749846832197 theta[8]\n",
            "P_flow_min_8_7 -2.5085749846832197 theta[7] + 2.5085749846832197 theta[8]\n",
            "angle_diff_max_8_7 -1.0 theta[7] + theta[8]\n",
            "angle_diff_min_8_7 -1.0 theta[7] + theta[8]\n",
            "P_flow_max_8_9 2.5085749846832197 theta[8] + -2.5085749846832197 theta[9]\n",
            "P_flow_min_8_9 2.5085749846832197 theta[8] + -2.5085749846832197 theta[9]\n",
            "angle_diff_max_8_9 theta[8] + -1.0 theta[9]\n",
            "angle_diff_min_8_9 theta[8] + -1.0 theta[9]\n",
            "P_flow_max_9_8 -2.5085749846832197 theta[8] + 2.5085749846832197 theta[9]\n",
            "P_flow_min_9_8 -2.5085749846832197 theta[8] + 2.5085749846832197 theta[9]\n",
            "angle_diff_max_9_8 -1.0 theta[8] + theta[9]\n",
            "angle_diff_min_9_8 -1.0 theta[8] + theta[9]\n",
            "P_flow_max_9_10 2.5085749846832197 theta[9] + -2.5085749846832197 theta[10]\n",
            "P_flow_min_9_10 2.5085749846832197 theta[9] + -2.5085749846832197 theta[10]\n",
            "angle_diff_max_9_10 theta[9] + -1.0 theta[10]\n",
            "angle_diff_min_9_10 theta[9] + -1.0 theta[10]\n",
            "P_flow_max_10_9 -2.5085749846832197 theta[9] + 2.5085749846832197 theta[10]\n",
            "P_flow_min_10_9 -2.5085749846832197 theta[9] + 2.5085749846832197 theta[10]\n",
            "angle_diff_max_10_9 -1.0 theta[9] + theta[10]\n",
            "angle_diff_min_10_9 -1.0 theta[9] + theta[10]\n",
            "P_flow_max_10_11 2.5085749846832197 theta[10] + -2.5085749846832197 theta[11]\n",
            "P_flow_min_10_11 2.5085749846832197 theta[10] + -2.5085749846832197 theta[11]\n",
            "angle_diff_max_10_11 theta[10] + -1.0 theta[11]\n",
            "angle_diff_min_10_11 theta[10] + -1.0 theta[11]\n",
            "P_flow_max_10_18 0.1240374848601413 theta[10] + -0.1240374848601413 theta[18]\n",
            "P_flow_min_10_18 0.1240374848601413 theta[10] + -0.1240374848601413 theta[18]\n",
            "angle_diff_max_10_18 theta[10] + -1.0 theta[18]\n",
            "angle_diff_min_10_18 theta[10] + -1.0 theta[18]\n",
            "P_flow_max_11_10 -2.5085749846832197 theta[10] + 2.5085749846832197 theta[11]\n",
            "P_flow_min_11_10 -2.5085749846832197 theta[10] + 2.5085749846832197 theta[11]\n",
            "angle_diff_max_11_10 -1.0 theta[10] + theta[11]\n",
            "angle_diff_min_11_10 -1.0 theta[10] + theta[11]\n",
            "P_flow_max_11_19 0.1240374848601413 theta[11] + -0.1240374848601413 theta[19]\n",
            "P_flow_min_11_19 0.1240374848601413 theta[11] + -0.1240374848601413 theta[19]\n",
            "angle_diff_max_11_19 theta[11] + -1.0 theta[19]\n",
            "angle_diff_min_11_19 theta[11] + -1.0 theta[19]\n",
            "P_flow_max_12_4 -0.1240374848601413 theta[4] + 0.1240374848601413 theta[12]\n",
            "P_flow_min_12_4 -0.1240374848601413 theta[4] + 0.1240374848601413 theta[12]\n",
            "angle_diff_max_12_4 -1.0 theta[4] + theta[12]\n",
            "angle_diff_min_12_4 -1.0 theta[4] + theta[12]\n",
            "P_flow_max_13_5 -0.1240374848601413 theta[5] + 0.1240374848601413 theta[13]\n",
            "P_flow_min_13_5 -0.1240374848601413 theta[5] + 0.1240374848601413 theta[13]\n",
            "angle_diff_max_13_5 -1.0 theta[5] + theta[13]\n",
            "angle_diff_min_13_5 -1.0 theta[5] + theta[13]\n",
            "P_flow_max_13_14 0.1240374848601413 theta[13] + -0.1240374848601413 theta[14]\n",
            "P_flow_min_13_14 0.1240374848601413 theta[13] + -0.1240374848601413 theta[14]\n",
            "angle_diff_max_13_14 theta[13] + -1.0 theta[14]\n",
            "angle_diff_min_13_14 theta[13] + -1.0 theta[14]\n",
            "P_flow_max_14_13 -0.1240374848601413 theta[13] + 0.1240374848601413 theta[14]\n",
            "P_flow_min_14_13 -0.1240374848601413 theta[13] + 0.1240374848601413 theta[14]\n",
            "angle_diff_max_14_13 -1.0 theta[13] + theta[14]\n",
            "angle_diff_min_14_13 -1.0 theta[13] + theta[14]\n",
            "P_flow_max_14_15 0.1240374848601413 theta[14] + -0.1240374848601413 theta[15]\n",
            "P_flow_min_14_15 0.1240374848601413 theta[14] + -0.1240374848601413 theta[15]\n",
            "angle_diff_max_14_15 theta[14] + -1.0 theta[15]\n",
            "angle_diff_min_14_15 theta[14] + -1.0 theta[15]\n",
            "P_flow_max_15_14 -0.1240374848601413 theta[14] + 0.1240374848601413 theta[15]\n",
            "P_flow_min_15_14 -0.1240374848601413 theta[14] + 0.1240374848601413 theta[15]\n",
            "angle_diff_max_15_14 -1.0 theta[14] + theta[15]\n",
            "angle_diff_min_15_14 -1.0 theta[14] + theta[15]\n",
            "P_flow_max_15_16 0.1240374848601413 theta[15] + -0.1240374848601413 theta[16]\n",
            "P_flow_min_15_16 0.1240374848601413 theta[15] + -0.1240374848601413 theta[16]\n",
            "angle_diff_max_15_16 theta[15] + -1.0 theta[16]\n",
            "angle_diff_min_15_16 theta[15] + -1.0 theta[16]\n",
            "P_flow_max_16_15 -0.1240374848601413 theta[15] + 0.1240374848601413 theta[16]\n",
            "P_flow_min_16_15 -0.1240374848601413 theta[15] + 0.1240374848601413 theta[16]\n",
            "angle_diff_max_16_15 -1.0 theta[15] + theta[16]\n",
            "angle_diff_min_16_15 -1.0 theta[15] + theta[16]\n",
            "P_flow_max_17_7 -0.1240374848601413 theta[7] + 0.1240374848601413 theta[17]\n",
            "P_flow_min_17_7 -0.1240374848601413 theta[7] + 0.1240374848601413 theta[17]\n",
            "angle_diff_max_17_7 -1.0 theta[7] + theta[17]\n",
            "angle_diff_min_17_7 -1.0 theta[7] + theta[17]\n",
            "P_flow_max_18_10 -0.1240374848601413 theta[10] + 0.1240374848601413 theta[18]\n",
            "P_flow_min_18_10 -0.1240374848601413 theta[10] + 0.1240374848601413 theta[18]\n",
            "angle_diff_max_18_10 -1.0 theta[10] + theta[18]\n",
            "angle_diff_min_18_10 -1.0 theta[10] + theta[18]\n",
            "P_flow_max_19_11 -0.1240374848601413 theta[11] + 0.1240374848601413 theta[19]\n",
            "P_flow_min_19_11 -0.1240374848601413 theta[11] + 0.1240374848601413 theta[19]\n",
            "angle_diff_max_19_11 -1.0 theta[11] + theta[19]\n",
            "angle_diff_min_19_11 -1.0 theta[11] + theta[19]\n",
            "P_flow_max_20_21 2415.5799787600467 theta[20] + -2415.5799787600467 theta[21]\n",
            "P_flow_min_20_21 2415.5799787600467 theta[20] + -2415.5799787600467 theta[21]\n",
            "angle_diff_max_20_21 theta[20] + -1.0 theta[21]\n",
            "angle_diff_min_20_21 theta[20] + -1.0 theta[21]\n",
            "P_flow_max_21_20 -2415.5799787600467 theta[20] + 2415.5799787600467 theta[21]\n",
            "P_flow_min_21_20 -2415.5799787600467 theta[20] + 2415.5799787600467 theta[21]\n",
            "angle_diff_max_21_20 -1.0 theta[20] + theta[21]\n",
            "angle_diff_min_21_20 -1.0 theta[20] + theta[21]\n",
            "P_flow_max_21_22 1.0710653834010635 theta[21] + -1.0710653834010635 theta[22]\n",
            "P_flow_min_21_22 1.0710653834010635 theta[21] + -1.0710653834010635 theta[22]\n",
            "angle_diff_max_21_22 theta[21] + -1.0 theta[22]\n",
            "angle_diff_min_21_22 theta[21] + -1.0 theta[22]\n",
            "P_flow_max_22_21 -1.0710653834010635 theta[21] + 1.0710653834010635 theta[22]\n",
            "P_flow_min_22_21 -1.0710653834010635 theta[21] + 1.0710653834010635 theta[22]\n",
            "angle_diff_max_22_21 -1.0 theta[21] + theta[22]\n",
            "angle_diff_min_22_21 -1.0 theta[21] + theta[22]\n",
            "P_flow_max_23_24 2445.103188863693 theta[23] + -2445.103188863693 theta[24]\n",
            "P_flow_min_23_24 2445.103188863693 theta[23] + -2445.103188863693 theta[24]\n",
            "angle_diff_max_23_24 theta[23] + -1.0 theta[24]\n",
            "angle_diff_min_23_24 theta[23] + -1.0 theta[24]\n",
            "P_flow_max_24_23 -2445.103188863693 theta[23] + 2445.103188863693 theta[24]\n",
            "P_flow_min_24_23 -2445.103188863693 theta[23] + 2445.103188863693 theta[24]\n",
            "angle_diff_max_24_23 -1.0 theta[23] + theta[24]\n",
            "angle_diff_min_24_23 -1.0 theta[23] + theta[24]\n",
            "P_flow_max_24_25 0.88190747759035 theta[24] + -0.88190747759035 theta[25]\n",
            "P_flow_min_24_25 0.88190747759035 theta[24] + -0.88190747759035 theta[25]\n",
            "angle_diff_max_24_25 theta[24] + -1.0 theta[25]\n",
            "angle_diff_min_24_25 theta[24] + -1.0 theta[25]\n",
            "P_flow_max_25_24 -0.88190747759035 theta[24] + 0.88190747759035 theta[25]\n",
            "P_flow_min_25_24 -0.88190747759035 theta[24] + 0.88190747759035 theta[25]\n",
            "angle_diff_max_25_24 -1.0 theta[24] + theta[25]\n",
            "angle_diff_min_25_24 -1.0 theta[24] + theta[25]\n",
            "P_flow_max_25_26 0.88190747759035 theta[25] + -0.88190747759035 theta[26]\n",
            "P_flow_min_25_26 0.88190747759035 theta[25] + -0.88190747759035 theta[26]\n",
            "angle_diff_max_25_26 theta[25] + -1.0 theta[26]\n",
            "angle_diff_min_25_26 theta[25] + -1.0 theta[26]\n",
            "P_flow_max_26_25 -0.88190747759035 theta[25] + 0.88190747759035 theta[26]\n",
            "P_flow_min_26_25 -0.88190747759035 theta[25] + 0.88190747759035 theta[26]\n",
            "angle_diff_max_26_25 -1.0 theta[25] + theta[26]\n",
            "angle_diff_min_26_25 -1.0 theta[25] + theta[26]\n",
            "P_flow_max_26_27 0.88190747759035 theta[26] + -0.88190747759035 theta[27]\n",
            "P_flow_min_26_27 0.88190747759035 theta[26] + -0.88190747759035 theta[27]\n",
            "angle_diff_max_26_27 theta[26] + -1.0 theta[27]\n",
            "angle_diff_min_26_27 theta[26] + -1.0 theta[27]\n",
            "P_flow_max_26_33 0.1737681082135102 theta[26] + -0.1737681082135102 theta[33]\n",
            "P_flow_min_26_33 0.1737681082135102 theta[26] + -0.1737681082135102 theta[33]\n",
            "angle_diff_max_26_33 theta[26] + -1.0 theta[33]\n",
            "angle_diff_min_26_33 theta[26] + -1.0 theta[33]\n",
            "P_flow_max_27_26 -0.88190747759035 theta[26] + 0.88190747759035 theta[27]\n",
            "P_flow_min_27_26 -0.88190747759035 theta[26] + 0.88190747759035 theta[27]\n",
            "angle_diff_max_27_26 -1.0 theta[26] + theta[27]\n",
            "angle_diff_min_27_26 -1.0 theta[26] + theta[27]\n",
            "P_flow_max_27_28 0.88190747759035 theta[27] + -0.88190747759035 theta[28]\n",
            "P_flow_min_27_28 0.88190747759035 theta[27] + -0.88190747759035 theta[28]\n",
            "angle_diff_max_27_28 theta[27] + -1.0 theta[28]\n",
            "angle_diff_min_27_28 theta[27] + -1.0 theta[28]\n",
            "P_flow_max_28_27 -0.88190747759035 theta[27] + 0.88190747759035 theta[28]\n",
            "P_flow_min_28_27 -0.88190747759035 theta[27] + 0.88190747759035 theta[28]\n",
            "angle_diff_max_28_27 -1.0 theta[27] + theta[28]\n",
            "angle_diff_min_28_27 -1.0 theta[27] + theta[28]\n",
            "P_flow_max_28_29 0.88190747759035 theta[28] + -0.88190747759035 theta[29]\n",
            "P_flow_min_28_29 0.88190747759035 theta[28] + -0.88190747759035 theta[29]\n",
            "angle_diff_max_28_29 theta[28] + -1.0 theta[29]\n",
            "angle_diff_min_28_29 theta[28] + -1.0 theta[29]\n",
            "P_flow_max_28_38 0.1737681082135102 theta[28] + -0.1737681082135102 theta[38]\n",
            "P_flow_min_28_38 0.1737681082135102 theta[28] + -0.1737681082135102 theta[38]\n",
            "angle_diff_max_28_38 theta[28] + -1.0 theta[38]\n",
            "angle_diff_min_28_38 theta[28] + -1.0 theta[38]\n",
            "P_flow_max_29_28 -0.88190747759035 theta[28] + 0.88190747759035 theta[29]\n",
            "P_flow_min_29_28 -0.88190747759035 theta[28] + 0.88190747759035 theta[29]\n",
            "angle_diff_max_29_28 -1.0 theta[28] + theta[29]\n",
            "angle_diff_min_29_28 -1.0 theta[28] + theta[29]\n",
            "P_flow_max_29_30 0.88190747759035 theta[29] + -0.88190747759035 theta[30]\n",
            "P_flow_min_29_30 0.88190747759035 theta[29] + -0.88190747759035 theta[30]\n",
            "angle_diff_max_29_30 theta[29] + -1.0 theta[30]\n",
            "angle_diff_min_29_30 theta[29] + -1.0 theta[30]\n",
            "P_flow_max_30_29 -0.88190747759035 theta[29] + 0.88190747759035 theta[30]\n",
            "P_flow_min_30_29 -0.88190747759035 theta[29] + 0.88190747759035 theta[30]\n",
            "angle_diff_max_30_29 -1.0 theta[29] + theta[30]\n",
            "angle_diff_min_30_29 -1.0 theta[29] + theta[30]\n",
            "P_flow_max_30_31 0.88190747759035 theta[30] + -0.88190747759035 theta[31]\n",
            "P_flow_min_30_31 0.88190747759035 theta[30] + -0.88190747759035 theta[31]\n",
            "angle_diff_max_30_31 theta[30] + -1.0 theta[31]\n",
            "angle_diff_min_30_31 theta[30] + -1.0 theta[31]\n",
            "P_flow_max_31_30 -0.88190747759035 theta[30] + 0.88190747759035 theta[31]\n",
            "P_flow_min_31_30 -0.88190747759035 theta[30] + 0.88190747759035 theta[31]\n",
            "angle_diff_max_31_30 -1.0 theta[30] + theta[31]\n",
            "angle_diff_min_31_30 -1.0 theta[30] + theta[31]\n",
            "P_flow_max_31_32 0.88190747759035 theta[31] + -0.88190747759035 theta[32]\n",
            "P_flow_min_31_32 0.88190747759035 theta[31] + -0.88190747759035 theta[32]\n",
            "angle_diff_max_31_32 theta[31] + -1.0 theta[32]\n",
            "angle_diff_min_31_32 theta[31] + -1.0 theta[32]\n",
            "P_flow_max_31_42 0.07999836547760826 theta[31] + -0.07999836547760826 theta[42]\n",
            "P_flow_min_31_42 0.07999836547760826 theta[31] + -0.07999836547760826 theta[42]\n",
            "angle_diff_max_31_42 theta[31] + -1.0 theta[42]\n",
            "angle_diff_min_31_42 theta[31] + -1.0 theta[42]\n",
            "P_flow_max_32_31 -0.88190747759035 theta[31] + 0.88190747759035 theta[32]\n",
            "P_flow_min_32_31 -0.88190747759035 theta[31] + 0.88190747759035 theta[32]\n",
            "angle_diff_max_32_31 -1.0 theta[31] + theta[32]\n",
            "angle_diff_min_32_31 -1.0 theta[31] + theta[32]\n",
            "P_flow_max_32_43 0.07999836547760826 theta[32] + -0.07999836547760826 theta[43]\n",
            "P_flow_min_32_43 0.07999836547760826 theta[32] + -0.07999836547760826 theta[43]\n",
            "angle_diff_max_32_43 theta[32] + -1.0 theta[43]\n",
            "angle_diff_min_32_43 theta[32] + -1.0 theta[43]\n",
            "P_flow_max_33_26 -0.1737681082135102 theta[26] + 0.1737681082135102 theta[33]\n",
            "P_flow_min_33_26 -0.1737681082135102 theta[26] + 0.1737681082135102 theta[33]\n",
            "angle_diff_max_33_26 -1.0 theta[26] + theta[33]\n",
            "angle_diff_min_33_26 -1.0 theta[26] + theta[33]\n",
            "P_flow_max_33_34 0.1737681082135102 theta[33] + -0.1737681082135102 theta[34]\n",
            "P_flow_min_33_34 0.1737681082135102 theta[33] + -0.1737681082135102 theta[34]\n",
            "angle_diff_max_33_34 theta[33] + -1.0 theta[34]\n",
            "angle_diff_min_33_34 theta[33] + -1.0 theta[34]\n",
            "P_flow_max_33_37 0.07999836547760826 theta[33] + -0.07999836547760826 theta[37]\n",
            "P_flow_min_33_37 0.07999836547760826 theta[33] + -0.07999836547760826 theta[37]\n",
            "angle_diff_max_33_37 theta[33] + -1.0 theta[37]\n",
            "angle_diff_min_33_37 theta[33] + -1.0 theta[37]\n",
            "P_flow_max_34_33 -0.1737681082135102 theta[33] + 0.1737681082135102 theta[34]\n",
            "P_flow_min_34_33 -0.1737681082135102 theta[33] + 0.1737681082135102 theta[34]\n",
            "angle_diff_max_34_33 -1.0 theta[33] + theta[34]\n",
            "angle_diff_min_34_33 -1.0 theta[33] + theta[34]\n",
            "P_flow_max_34_35 0.07999836547760826 theta[34] + -0.07999836547760826 theta[35]\n",
            "P_flow_min_34_35 0.07999836547760826 theta[34] + -0.07999836547760826 theta[35]\n",
            "angle_diff_max_34_35 theta[34] + -1.0 theta[35]\n",
            "angle_diff_min_34_35 theta[34] + -1.0 theta[35]\n",
            "P_flow_max_34_36 0.07999836547760826 theta[34] + -0.07999836547760826 theta[36]\n",
            "P_flow_min_34_36 0.07999836547760826 theta[34] + -0.07999836547760826 theta[36]\n",
            "angle_diff_max_34_36 theta[34] + -1.0 theta[36]\n",
            "angle_diff_min_34_36 theta[34] + -1.0 theta[36]\n",
            "P_flow_max_35_34 -0.07999836547760826 theta[34] + 0.07999836547760826 theta[35]\n",
            "P_flow_min_35_34 -0.07999836547760826 theta[34] + 0.07999836547760826 theta[35]\n",
            "angle_diff_max_35_34 -1.0 theta[34] + theta[35]\n",
            "angle_diff_min_35_34 -1.0 theta[34] + theta[35]\n",
            "P_flow_max_36_34 -0.07999836547760826 theta[34] + 0.07999836547760826 theta[36]\n",
            "P_flow_min_36_34 -0.07999836547760826 theta[34] + 0.07999836547760826 theta[36]\n",
            "angle_diff_max_36_34 -1.0 theta[34] + theta[36]\n",
            "angle_diff_min_36_34 -1.0 theta[34] + theta[36]\n",
            "P_flow_max_37_33 -0.07999836547760826 theta[33] + 0.07999836547760826 theta[37]\n",
            "P_flow_min_37_33 -0.07999836547760826 theta[33] + 0.07999836547760826 theta[37]\n",
            "angle_diff_max_37_33 -1.0 theta[33] + theta[37]\n",
            "angle_diff_min_37_33 -1.0 theta[33] + theta[37]\n",
            "P_flow_max_38_28 -0.1737681082135102 theta[28] + 0.1737681082135102 theta[38]\n",
            "P_flow_min_38_28 -0.1737681082135102 theta[28] + 0.1737681082135102 theta[38]\n",
            "angle_diff_max_38_28 -1.0 theta[28] + theta[38]\n",
            "angle_diff_min_38_28 -1.0 theta[28] + theta[38]\n",
            "P_flow_max_38_39 0.1737681082135102 theta[38] + -0.1737681082135102 theta[39]\n",
            "P_flow_min_38_39 0.1737681082135102 theta[38] + -0.1737681082135102 theta[39]\n",
            "angle_diff_max_38_39 theta[38] + -1.0 theta[39]\n",
            "angle_diff_min_38_39 theta[38] + -1.0 theta[39]\n",
            "P_flow_max_38_40 0.07999836547760826 theta[38] + -0.07999836547760826 theta[40]\n",
            "P_flow_min_38_40 0.07999836547760826 theta[38] + -0.07999836547760826 theta[40]\n",
            "angle_diff_max_38_40 theta[38] + -1.0 theta[40]\n",
            "angle_diff_min_38_40 theta[38] + -1.0 theta[40]\n",
            "P_flow_max_39_38 -0.1737681082135102 theta[38] + 0.1737681082135102 theta[39]\n",
            "P_flow_min_39_38 -0.1737681082135102 theta[38] + 0.1737681082135102 theta[39]\n",
            "angle_diff_max_39_38 -1.0 theta[38] + theta[39]\n",
            "angle_diff_min_39_38 -1.0 theta[38] + theta[39]\n",
            "P_flow_max_39_41 0.07999836547760826 theta[39] + -0.07999836547760826 theta[41]\n",
            "P_flow_min_39_41 0.07999836547760826 theta[39] + -0.07999836547760826 theta[41]\n",
            "angle_diff_max_39_41 theta[39] + -1.0 theta[41]\n",
            "angle_diff_min_39_41 theta[39] + -1.0 theta[41]\n",
            "P_flow_max_40_38 -0.07999836547760826 theta[38] + 0.07999836547760826 theta[40]\n",
            "P_flow_min_40_38 -0.07999836547760826 theta[38] + 0.07999836547760826 theta[40]\n",
            "angle_diff_max_40_38 -1.0 theta[38] + theta[40]\n",
            "angle_diff_min_40_38 -1.0 theta[38] + theta[40]\n",
            "P_flow_max_41_39 -0.07999836547760826 theta[39] + 0.07999836547760826 theta[41]\n",
            "P_flow_min_41_39 -0.07999836547760826 theta[39] + 0.07999836547760826 theta[41]\n",
            "angle_diff_max_41_39 -1.0 theta[39] + theta[41]\n",
            "angle_diff_min_41_39 -1.0 theta[39] + theta[41]\n",
            "P_flow_max_42_31 -0.07999836547760826 theta[31] + 0.07999836547760826 theta[42]\n",
            "P_flow_min_42_31 -0.07999836547760826 theta[31] + 0.07999836547760826 theta[42]\n",
            "angle_diff_max_42_31 -1.0 theta[31] + theta[42]\n",
            "angle_diff_min_42_31 -1.0 theta[31] + theta[42]\n",
            "P_flow_max_43_32 -0.07999836547760826 theta[32] + 0.07999836547760826 theta[43]\n",
            "P_flow_min_43_32 -0.07999836547760826 theta[32] + 0.07999836547760826 theta[43]\n",
            "angle_diff_max_43_32 -1.0 theta[32] + theta[43]\n",
            "angle_diff_min_43_32 -1.0 theta[32] + theta[43]\n"
          ]
        }
      ],
      "source": [
        "for constr in m.getConstrs():\n",
        "    print(constr.ConstrName, m.getRow(constr))"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 39,
      "metadata": {
        "id": "UsREdrg-E8Gx"
      },
      "outputs": [],
      "source": [
        "import numpy as np\n",
        "from scipy.sparse import dok_matrix\n",
        "\n",
        "# model variables and constraints\n",
        "n_vars = m.NumVars\n",
        "n_constrs = m.NumConstrs\n",
        "\n",
        "# Initialize A matrix as a sparse DOK matrix, B and C vectors with higher precision\n",
        "A = dok_matrix((n_constrs, n_vars), dtype=np.float64)\n",
        "b = np.zeros(n_constrs, dtype=np.float64)\n",
        "c = np.zeros(n_vars, dtype=np.float64)\n",
        "\n",
        "# Create mapping from variable name to index\n",
        "var_dict = {var.VarName: index for index, var in enumerate(m.getVars())}\n",
        "\n",
        "# Populate B vector and A matrix\n",
        "for i, constr in enumerate(m.getConstrs()):\n",
        "    b[i] = constr.RHS\n",
        "    expr = m.getRow(constr)\n",
        "    for j in range(expr.size()):\n",
        "        var = expr.getVar(j)\n",
        "        coeff = expr.getCoeff(j)\n",
        "        var_index = var_dict[var.VarName]\n",
        "        A[i, var_index] = coeff\n",
        "\n",
        "# Populate C\n",
        "for i, var in enumerate(m.getVars()):\n",
        "    c[i] = var.Obj\n",
        "\n",
        "# Convert A to a CSR matrix\n",
        "A = A.tocsr()"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 40,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "k81ya_OtFcHt",
        "outputId": "e7a32bb3-18df-4fb8-c7ce-8cdd8e701c54"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Shape of A: (377, 94)\n",
            "Shape of b: (377,)\n",
            "Shape of c: (94,)\n"
          ]
        }
      ],
      "source": [
        "A = A.toarray()\n",
        "print(\"Shape of A:\", A.shape)\n",
        "print(\"Shape of b:\", b.shape)\n",
        "print(\"Shape of c:\", c.shape)"
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "import numpy as np\n",
        "from gurobipy import Model\n",
        "\n",
        "num_constraints = len(m.getConstrs())\n",
        "num_variables = m.NumVars\n",
        "A = np.zeros((num_constraints, num_variables))\n",
        "\n",
        "\n",
        "# dictionary to map coefficients to their (constraint, variable) pairs\n",
        "coeff_map = {}\n",
        "\n",
        "# Populate the matrix 'A' with coefficients\n",
        "for i, constr in enumerate(m.getConstrs()):\n",
        "    expr = m.getRow(constr)\n",
        "    for j in range(expr.size()):\n",
        "        var = expr.getVar(j)\n",
        "        coeff = expr.getCoeff(j)\n",
        "        var_index = var.index\n",
        "        A[i, var_index] = coeff\n",
        "        coeff_map[(i, var_index)] = (constr.ConstrName, var.VarName)"
      ],
      "metadata": {
        "id": "87ZJZRYJcyMJ"
      },
      "execution_count": 41,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "A"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "JpVN6OFl8ZAq",
        "outputId": "e18b7eb8-726a-4abe-b07d-dde8236cf2d1"
      },
      "execution_count": 42,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "array([[    0.        , -2425.35603014,  2425.35603014, ...,\n",
              "            0.        ,     0.        ,     0.        ],\n",
              "       [    0.        ,  2425.35603014, -2427.86460512, ...,\n",
              "            0.        ,     0.        ,     0.        ],\n",
              "       [    0.        ,     0.        ,     2.50857498, ...,\n",
              "            0.        ,     0.        ,     0.        ],\n",
              "       ...,\n",
              "       [    0.        ,     0.        ,     0.        , ...,\n",
              "            0.        ,     0.        ,     0.        ],\n",
              "       [    0.        ,     0.        ,     0.        , ...,\n",
              "            0.        ,     0.        ,     0.        ],\n",
              "       [    0.        ,     0.        ,     0.        , ...,\n",
              "            0.        ,     0.        ,     0.        ]])"
            ]
          },
          "metadata": {},
          "execution_count": 42
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "# Initialize an empty vector to store the right-hand side constants\n",
        "num_constraints = len(m.getConstrs())\n",
        "b = np.zeros(num_constraints)\n",
        "\n",
        "# dictionary to map elements of 'b' to their corresponding constraints\n",
        "b_map = {}\n",
        "\n",
        "# Populate the vector 'b' and the b_map\n",
        "for i, constr in enumerate(m.getConstrs()):\n",
        "    b[i] = constr.RHS\n",
        "    b_map[i] = constr.ConstrName"
      ],
      "metadata": {
        "id": "7I-rYhIYEYL8"
      },
      "execution_count": 43,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "b_map"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "jMua80-JEgWS",
        "outputId": "4be7b96f-0639-402a-98ea-12ab14b1d8d4"
      },
      "execution_count": 44,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "{0: 'net_power_balance_1',\n",
              " 1: 'net_power_balance_2',\n",
              " 2: 'net_power_balance_3',\n",
              " 3: 'net_power_balance_4',\n",
              " 4: 'net_power_balance_5',\n",
              " 5: 'net_power_balance_6',\n",
              " 6: 'net_power_balance_7',\n",
              " 7: 'net_power_balance_8',\n",
              " 8: 'net_power_balance_9',\n",
              " 9: 'net_power_balance_10',\n",
              " 10: 'net_power_balance_11',\n",
              " 11: 'net_power_balance_active_12_0',\n",
              " 12: 'net_power_balance_12',\n",
              " 13: 'net_power_balance_13',\n",
              " 14: 'net_power_balance_14',\n",
              " 15: 'net_power_balance_15',\n",
              " 16: 'net_power_balance_inactive_16_0',\n",
              " 17: 'net_power_balance_16',\n",
              " 18: 'net_power_balance_active_17_1',\n",
              " 19: 'net_power_balance_17',\n",
              " 20: 'net_power_balance_inactive_18_1',\n",
              " 21: 'net_power_balance_18',\n",
              " 22: 'net_power_balance_active_19_2',\n",
              " 23: 'net_power_balance_19',\n",
              " 24: 'net_power_balance_20',\n",
              " 25: 'net_power_balance_21',\n",
              " 26: 'net_power_balance_inactive_22_2',\n",
              " 27: 'net_power_balance_22',\n",
              " 28: 'net_power_balance_23',\n",
              " 29: 'net_power_balance_24',\n",
              " 30: 'net_power_balance_25',\n",
              " 31: 'net_power_balance_26',\n",
              " 32: 'net_power_balance_27',\n",
              " 33: 'net_power_balance_28',\n",
              " 34: 'net_power_balance_29',\n",
              " 35: 'net_power_balance_30',\n",
              " 36: 'net_power_balance_31',\n",
              " 37: 'net_power_balance_32',\n",
              " 38: 'net_power_balance_33',\n",
              " 39: 'net_power_balance_34',\n",
              " 40: 'net_power_balance_active_35_3',\n",
              " 41: 'net_power_balance_35',\n",
              " 42: 'net_power_balance_inactive_36_3',\n",
              " 43: 'net_power_balance_36',\n",
              " 44: 'net_power_balance_active_37_4',\n",
              " 45: 'net_power_balance_37',\n",
              " 46: 'net_power_balance_38',\n",
              " 47: 'net_power_balance_39',\n",
              " 48: 'net_power_balance_inactive_40_4',\n",
              " 49: 'net_power_balance_40',\n",
              " 50: 'net_power_balance_active_41_5',\n",
              " 51: 'net_power_balance_41',\n",
              " 52: 'net_power_balance_inactive_42_5',\n",
              " 53: 'net_power_balance_42',\n",
              " 54: 'net_power_balance_43',\n",
              " 55: 'slack_power_balance',\n",
              " 56: 'R56',\n",
              " 57: 'P_flow_max_1_2',\n",
              " 58: 'P_flow_min_1_2',\n",
              " 59: 'angle_diff_max_1_2',\n",
              " 60: 'angle_diff_min_1_2',\n",
              " 61: 'P_flow_max_2_1',\n",
              " 62: 'P_flow_min_2_1',\n",
              " 63: 'angle_diff_max_2_1',\n",
              " 64: 'angle_diff_min_2_1',\n",
              " 65: 'P_flow_max_2_3',\n",
              " 66: 'P_flow_min_2_3',\n",
              " 67: 'angle_diff_max_2_3',\n",
              " 68: 'angle_diff_min_2_3',\n",
              " 69: 'P_flow_max_3_2',\n",
              " 70: 'P_flow_min_3_2',\n",
              " 71: 'angle_diff_max_3_2',\n",
              " 72: 'angle_diff_min_3_2',\n",
              " 73: 'P_flow_max_3_4',\n",
              " 74: 'P_flow_min_3_4',\n",
              " 75: 'angle_diff_max_3_4',\n",
              " 76: 'angle_diff_min_3_4',\n",
              " 77: 'P_flow_max_4_3',\n",
              " 78: 'P_flow_min_4_3',\n",
              " 79: 'angle_diff_max_4_3',\n",
              " 80: 'angle_diff_min_4_3',\n",
              " 81: 'P_flow_max_4_5',\n",
              " 82: 'P_flow_min_4_5',\n",
              " 83: 'angle_diff_max_4_5',\n",
              " 84: 'angle_diff_min_4_5',\n",
              " 85: 'P_flow_max_4_12',\n",
              " 86: 'P_flow_min_4_12',\n",
              " 87: 'angle_diff_max_4_12',\n",
              " 88: 'angle_diff_min_4_12',\n",
              " 89: 'P_flow_max_5_4',\n",
              " 90: 'P_flow_min_5_4',\n",
              " 91: 'angle_diff_max_5_4',\n",
              " 92: 'angle_diff_min_5_4',\n",
              " 93: 'P_flow_max_5_6',\n",
              " 94: 'P_flow_min_5_6',\n",
              " 95: 'angle_diff_max_5_6',\n",
              " 96: 'angle_diff_min_5_6',\n",
              " 97: 'P_flow_max_5_13',\n",
              " 98: 'P_flow_min_5_13',\n",
              " 99: 'angle_diff_max_5_13',\n",
              " 100: 'angle_diff_min_5_13',\n",
              " 101: 'P_flow_max_6_5',\n",
              " 102: 'P_flow_min_6_5',\n",
              " 103: 'angle_diff_max_6_5',\n",
              " 104: 'angle_diff_min_6_5',\n",
              " 105: 'P_flow_max_6_7',\n",
              " 106: 'P_flow_min_6_7',\n",
              " 107: 'angle_diff_max_6_7',\n",
              " 108: 'angle_diff_min_6_7',\n",
              " 109: 'P_flow_max_7_6',\n",
              " 110: 'P_flow_min_7_6',\n",
              " 111: 'angle_diff_max_7_6',\n",
              " 112: 'angle_diff_min_7_6',\n",
              " 113: 'P_flow_max_7_8',\n",
              " 114: 'P_flow_min_7_8',\n",
              " 115: 'angle_diff_max_7_8',\n",
              " 116: 'angle_diff_min_7_8',\n",
              " 117: 'P_flow_max_7_17',\n",
              " 118: 'P_flow_min_7_17',\n",
              " 119: 'angle_diff_max_7_17',\n",
              " 120: 'angle_diff_min_7_17',\n",
              " 121: 'P_flow_max_8_7',\n",
              " 122: 'P_flow_min_8_7',\n",
              " 123: 'angle_diff_max_8_7',\n",
              " 124: 'angle_diff_min_8_7',\n",
              " 125: 'P_flow_max_8_9',\n",
              " 126: 'P_flow_min_8_9',\n",
              " 127: 'angle_diff_max_8_9',\n",
              " 128: 'angle_diff_min_8_9',\n",
              " 129: 'P_flow_max_9_8',\n",
              " 130: 'P_flow_min_9_8',\n",
              " 131: 'angle_diff_max_9_8',\n",
              " 132: 'angle_diff_min_9_8',\n",
              " 133: 'P_flow_max_9_10',\n",
              " 134: 'P_flow_min_9_10',\n",
              " 135: 'angle_diff_max_9_10',\n",
              " 136: 'angle_diff_min_9_10',\n",
              " 137: 'P_flow_max_10_9',\n",
              " 138: 'P_flow_min_10_9',\n",
              " 139: 'angle_diff_max_10_9',\n",
              " 140: 'angle_diff_min_10_9',\n",
              " 141: 'P_flow_max_10_11',\n",
              " 142: 'P_flow_min_10_11',\n",
              " 143: 'angle_diff_max_10_11',\n",
              " 144: 'angle_diff_min_10_11',\n",
              " 145: 'P_flow_max_10_18',\n",
              " 146: 'P_flow_min_10_18',\n",
              " 147: 'angle_diff_max_10_18',\n",
              " 148: 'angle_diff_min_10_18',\n",
              " 149: 'P_flow_max_11_10',\n",
              " 150: 'P_flow_min_11_10',\n",
              " 151: 'angle_diff_max_11_10',\n",
              " 152: 'angle_diff_min_11_10',\n",
              " 153: 'P_flow_max_11_19',\n",
              " 154: 'P_flow_min_11_19',\n",
              " 155: 'angle_diff_max_11_19',\n",
              " 156: 'angle_diff_min_11_19',\n",
              " 157: 'P_flow_max_12_4',\n",
              " 158: 'P_flow_min_12_4',\n",
              " 159: 'angle_diff_max_12_4',\n",
              " 160: 'angle_diff_min_12_4',\n",
              " 161: 'P_flow_max_13_5',\n",
              " 162: 'P_flow_min_13_5',\n",
              " 163: 'angle_diff_max_13_5',\n",
              " 164: 'angle_diff_min_13_5',\n",
              " 165: 'P_flow_max_13_14',\n",
              " 166: 'P_flow_min_13_14',\n",
              " 167: 'angle_diff_max_13_14',\n",
              " 168: 'angle_diff_min_13_14',\n",
              " 169: 'P_flow_max_14_13',\n",
              " 170: 'P_flow_min_14_13',\n",
              " 171: 'angle_diff_max_14_13',\n",
              " 172: 'angle_diff_min_14_13',\n",
              " 173: 'P_flow_max_14_15',\n",
              " 174: 'P_flow_min_14_15',\n",
              " 175: 'angle_diff_max_14_15',\n",
              " 176: 'angle_diff_min_14_15',\n",
              " 177: 'P_flow_max_15_14',\n",
              " 178: 'P_flow_min_15_14',\n",
              " 179: 'angle_diff_max_15_14',\n",
              " 180: 'angle_diff_min_15_14',\n",
              " 181: 'P_flow_max_15_16',\n",
              " 182: 'P_flow_min_15_16',\n",
              " 183: 'angle_diff_max_15_16',\n",
              " 184: 'angle_diff_min_15_16',\n",
              " 185: 'P_flow_max_16_15',\n",
              " 186: 'P_flow_min_16_15',\n",
              " 187: 'angle_diff_max_16_15',\n",
              " 188: 'angle_diff_min_16_15',\n",
              " 189: 'P_flow_max_17_7',\n",
              " 190: 'P_flow_min_17_7',\n",
              " 191: 'angle_diff_max_17_7',\n",
              " 192: 'angle_diff_min_17_7',\n",
              " 193: 'P_flow_max_18_10',\n",
              " 194: 'P_flow_min_18_10',\n",
              " 195: 'angle_diff_max_18_10',\n",
              " 196: 'angle_diff_min_18_10',\n",
              " 197: 'P_flow_max_19_11',\n",
              " 198: 'P_flow_min_19_11',\n",
              " 199: 'angle_diff_max_19_11',\n",
              " 200: 'angle_diff_min_19_11',\n",
              " 201: 'P_flow_max_20_21',\n",
              " 202: 'P_flow_min_20_21',\n",
              " 203: 'angle_diff_max_20_21',\n",
              " 204: 'angle_diff_min_20_21',\n",
              " 205: 'P_flow_max_21_20',\n",
              " 206: 'P_flow_min_21_20',\n",
              " 207: 'angle_diff_max_21_20',\n",
              " 208: 'angle_diff_min_21_20',\n",
              " 209: 'P_flow_max_21_22',\n",
              " 210: 'P_flow_min_21_22',\n",
              " 211: 'angle_diff_max_21_22',\n",
              " 212: 'angle_diff_min_21_22',\n",
              " 213: 'P_flow_max_22_21',\n",
              " 214: 'P_flow_min_22_21',\n",
              " 215: 'angle_diff_max_22_21',\n",
              " 216: 'angle_diff_min_22_21',\n",
              " 217: 'P_flow_max_23_24',\n",
              " 218: 'P_flow_min_23_24',\n",
              " 219: 'angle_diff_max_23_24',\n",
              " 220: 'angle_diff_min_23_24',\n",
              " 221: 'P_flow_max_24_23',\n",
              " 222: 'P_flow_min_24_23',\n",
              " 223: 'angle_diff_max_24_23',\n",
              " 224: 'angle_diff_min_24_23',\n",
              " 225: 'P_flow_max_24_25',\n",
              " 226: 'P_flow_min_24_25',\n",
              " 227: 'angle_diff_max_24_25',\n",
              " 228: 'angle_diff_min_24_25',\n",
              " 229: 'P_flow_max_25_24',\n",
              " 230: 'P_flow_min_25_24',\n",
              " 231: 'angle_diff_max_25_24',\n",
              " 232: 'angle_diff_min_25_24',\n",
              " 233: 'P_flow_max_25_26',\n",
              " 234: 'P_flow_min_25_26',\n",
              " 235: 'angle_diff_max_25_26',\n",
              " 236: 'angle_diff_min_25_26',\n",
              " 237: 'P_flow_max_26_25',\n",
              " 238: 'P_flow_min_26_25',\n",
              " 239: 'angle_diff_max_26_25',\n",
              " 240: 'angle_diff_min_26_25',\n",
              " 241: 'P_flow_max_26_27',\n",
              " 242: 'P_flow_min_26_27',\n",
              " 243: 'angle_diff_max_26_27',\n",
              " 244: 'angle_diff_min_26_27',\n",
              " 245: 'P_flow_max_26_33',\n",
              " 246: 'P_flow_min_26_33',\n",
              " 247: 'angle_diff_max_26_33',\n",
              " 248: 'angle_diff_min_26_33',\n",
              " 249: 'P_flow_max_27_26',\n",
              " 250: 'P_flow_min_27_26',\n",
              " 251: 'angle_diff_max_27_26',\n",
              " 252: 'angle_diff_min_27_26',\n",
              " 253: 'P_flow_max_27_28',\n",
              " 254: 'P_flow_min_27_28',\n",
              " 255: 'angle_diff_max_27_28',\n",
              " 256: 'angle_diff_min_27_28',\n",
              " 257: 'P_flow_max_28_27',\n",
              " 258: 'P_flow_min_28_27',\n",
              " 259: 'angle_diff_max_28_27',\n",
              " 260: 'angle_diff_min_28_27',\n",
              " 261: 'P_flow_max_28_29',\n",
              " 262: 'P_flow_min_28_29',\n",
              " 263: 'angle_diff_max_28_29',\n",
              " 264: 'angle_diff_min_28_29',\n",
              " 265: 'P_flow_max_28_38',\n",
              " 266: 'P_flow_min_28_38',\n",
              " 267: 'angle_diff_max_28_38',\n",
              " 268: 'angle_diff_min_28_38',\n",
              " 269: 'P_flow_max_29_28',\n",
              " 270: 'P_flow_min_29_28',\n",
              " 271: 'angle_diff_max_29_28',\n",
              " 272: 'angle_diff_min_29_28',\n",
              " 273: 'P_flow_max_29_30',\n",
              " 274: 'P_flow_min_29_30',\n",
              " 275: 'angle_diff_max_29_30',\n",
              " 276: 'angle_diff_min_29_30',\n",
              " 277: 'P_flow_max_30_29',\n",
              " 278: 'P_flow_min_30_29',\n",
              " 279: 'angle_diff_max_30_29',\n",
              " 280: 'angle_diff_min_30_29',\n",
              " 281: 'P_flow_max_30_31',\n",
              " 282: 'P_flow_min_30_31',\n",
              " 283: 'angle_diff_max_30_31',\n",
              " 284: 'angle_diff_min_30_31',\n",
              " 285: 'P_flow_max_31_30',\n",
              " 286: 'P_flow_min_31_30',\n",
              " 287: 'angle_diff_max_31_30',\n",
              " 288: 'angle_diff_min_31_30',\n",
              " 289: 'P_flow_max_31_32',\n",
              " 290: 'P_flow_min_31_32',\n",
              " 291: 'angle_diff_max_31_32',\n",
              " 292: 'angle_diff_min_31_32',\n",
              " 293: 'P_flow_max_31_42',\n",
              " 294: 'P_flow_min_31_42',\n",
              " 295: 'angle_diff_max_31_42',\n",
              " 296: 'angle_diff_min_31_42',\n",
              " 297: 'P_flow_max_32_31',\n",
              " 298: 'P_flow_min_32_31',\n",
              " 299: 'angle_diff_max_32_31',\n",
              " 300: 'angle_diff_min_32_31',\n",
              " 301: 'P_flow_max_32_43',\n",
              " 302: 'P_flow_min_32_43',\n",
              " 303: 'angle_diff_max_32_43',\n",
              " 304: 'angle_diff_min_32_43',\n",
              " 305: 'P_flow_max_33_26',\n",
              " 306: 'P_flow_min_33_26',\n",
              " 307: 'angle_diff_max_33_26',\n",
              " 308: 'angle_diff_min_33_26',\n",
              " 309: 'P_flow_max_33_34',\n",
              " 310: 'P_flow_min_33_34',\n",
              " 311: 'angle_diff_max_33_34',\n",
              " 312: 'angle_diff_min_33_34',\n",
              " 313: 'P_flow_max_33_37',\n",
              " 314: 'P_flow_min_33_37',\n",
              " 315: 'angle_diff_max_33_37',\n",
              " 316: 'angle_diff_min_33_37',\n",
              " 317: 'P_flow_max_34_33',\n",
              " 318: 'P_flow_min_34_33',\n",
              " 319: 'angle_diff_max_34_33',\n",
              " 320: 'angle_diff_min_34_33',\n",
              " 321: 'P_flow_max_34_35',\n",
              " 322: 'P_flow_min_34_35',\n",
              " 323: 'angle_diff_max_34_35',\n",
              " 324: 'angle_diff_min_34_35',\n",
              " 325: 'P_flow_max_34_36',\n",
              " 326: 'P_flow_min_34_36',\n",
              " 327: 'angle_diff_max_34_36',\n",
              " 328: 'angle_diff_min_34_36',\n",
              " 329: 'P_flow_max_35_34',\n",
              " 330: 'P_flow_min_35_34',\n",
              " 331: 'angle_diff_max_35_34',\n",
              " 332: 'angle_diff_min_35_34',\n",
              " 333: 'P_flow_max_36_34',\n",
              " 334: 'P_flow_min_36_34',\n",
              " 335: 'angle_diff_max_36_34',\n",
              " 336: 'angle_diff_min_36_34',\n",
              " 337: 'P_flow_max_37_33',\n",
              " 338: 'P_flow_min_37_33',\n",
              " 339: 'angle_diff_max_37_33',\n",
              " 340: 'angle_diff_min_37_33',\n",
              " 341: 'P_flow_max_38_28',\n",
              " 342: 'P_flow_min_38_28',\n",
              " 343: 'angle_diff_max_38_28',\n",
              " 344: 'angle_diff_min_38_28',\n",
              " 345: 'P_flow_max_38_39',\n",
              " 346: 'P_flow_min_38_39',\n",
              " 347: 'angle_diff_max_38_39',\n",
              " 348: 'angle_diff_min_38_39',\n",
              " 349: 'P_flow_max_38_40',\n",
              " 350: 'P_flow_min_38_40',\n",
              " 351: 'angle_diff_max_38_40',\n",
              " 352: 'angle_diff_min_38_40',\n",
              " 353: 'P_flow_max_39_38',\n",
              " 354: 'P_flow_min_39_38',\n",
              " 355: 'angle_diff_max_39_38',\n",
              " 356: 'angle_diff_min_39_38',\n",
              " 357: 'P_flow_max_39_41',\n",
              " 358: 'P_flow_min_39_41',\n",
              " 359: 'angle_diff_max_39_41',\n",
              " 360: 'angle_diff_min_39_41',\n",
              " 361: 'P_flow_max_40_38',\n",
              " 362: 'P_flow_min_40_38',\n",
              " 363: 'angle_diff_max_40_38',\n",
              " 364: 'angle_diff_min_40_38',\n",
              " 365: 'P_flow_max_41_39',\n",
              " 366: 'P_flow_min_41_39',\n",
              " 367: 'angle_diff_max_41_39',\n",
              " 368: 'angle_diff_min_41_39',\n",
              " 369: 'P_flow_max_42_31',\n",
              " 370: 'P_flow_min_42_31',\n",
              " 371: 'angle_diff_max_42_31',\n",
              " 372: 'angle_diff_min_42_31',\n",
              " 373: 'P_flow_max_43_32',\n",
              " 374: 'P_flow_min_43_32',\n",
              " 375: 'angle_diff_max_43_32',\n",
              " 376: 'angle_diff_min_43_32'}"
            ]
          },
          "metadata": {},
          "execution_count": 44
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "def check_big_m_in_matrix(A, threshold=1e3):\n",
        "    # Find the indices where the absolute value of coefficients in A is greater than the threshold\n",
        "    big_m_indices = np.where(np.abs(A) > threshold)\n",
        "\n",
        "    # Check if any such indices are found\n",
        "    if big_m_indices[0].size > 0:\n",
        "        return True, big_m_indices\n",
        "    else:\n",
        "        return False, None\n"
      ],
      "metadata": {
        "id": "Ty9AtuBbehty"
      },
      "execution_count": 45,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "is_big_m_used, big_m_indices = check_big_m_in_matrix(A)\n",
        "\n",
        "if is_big_m_used:\n",
        "    print(\"Big M method likely used. Large coefficients found at indices:\", big_m_indices)\n",
        "else:\n",
        "    print(\"No evidence of Big M method based on the coefficient matrix.\")\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "7U6ig-zIfQlJ",
        "outputId": "f2a06242-03fb-459c-e87a-abddc8aab5b2"
      },
      "execution_count": 46,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Big M method likely used. Large coefficients found at indices: (array([  0,   0,   1,   1,  11,  16,  18,  20,  22,  24,  24,  25,  25,\n",
            "        26,  28,  28,  29,  29,  40,  42,  44,  48,  50,  52,  57,  57,\n",
            "        58,  58,  61,  61,  62,  62, 201, 201, 202, 202, 205, 205, 206,\n",
            "       206, 217, 217, 218, 218, 221, 221, 222, 222]), array([ 1,  2,  1,  2, 45, 45, 46, 46, 47, 20, 21, 20, 21, 47, 23, 24, 23,\n",
            "       24, 48, 48, 49, 49, 50, 50,  1,  2,  1,  2,  1,  2,  1,  2, 20, 21,\n",
            "       20, 21, 20, 21, 20, 21, 23, 24, 23, 24, 23, 24, 23, 24]))\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "import numpy as np\n",
        "\n",
        "sgen_data = net.sgen\n",
        "load_data = net.load\n",
        "\n",
        "# Determine the number of buses based on the maximum bus number in either dataframe\n",
        "n_buses = max(sgen_data['bus'].max(), load_data['bus'].max()) + 1\n",
        "\n",
        "# Create empty matrices for generation and load with the same index and order\n",
        "generation_matrix = np.zeros((n_buses, n_buses))\n",
        "load_matrix = np.zeros((n_buses, n_buses))\n",
        "\n",
        "# Populate the generation and load matrices based on dataframes\n",
        "for _, row in sgen_data.iterrows():\n",
        "    bus = row['bus']\n",
        "    p_mw = row['p_mw']\n",
        "    generation_matrix[bus][bus] += p_mw\n",
        "\n",
        "for _, row in load_data.iterrows():\n",
        "    bus = row['bus']\n",
        "    p_mw = row['p_mw']\n",
        "    load_matrix[bus][bus] += p_mw\n",
        "\n",
        "# Print the generation matrix\n",
        "print(\"Generation Matrix:\")\n",
        "print(generation_matrix)\n",
        "\n",
        "# Print the load matrix\n",
        "print(\"\\nLoad Matrix:\")\n",
        "print(load_matrix)\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "sMm3091xVQYW",
        "outputId": "256cf235-2bd0-41c6-eee3-97961dc94841"
      },
      "execution_count": 49,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Generation Matrix:\n",
            "[[0. 0. 0. ... 0. 0. 0.]\n",
            " [0. 0. 0. ... 0. 0. 0.]\n",
            " [0. 0. 0. ... 0. 0. 0.]\n",
            " ...\n",
            " [0. 0. 0. ... 0. 0. 0.]\n",
            " [0. 0. 0. ... 0. 0. 0.]\n",
            " [0. 0. 0. ... 0. 0. 0.]]\n",
            "\n",
            "Load Matrix:\n",
            "[[0.         0.         0.         ... 0.         0.         0.        ]\n",
            " [0.         0.         0.         ... 0.         0.         0.        ]\n",
            " [0.         0.         0.         ... 0.         0.         0.        ]\n",
            " ...\n",
            " [0.         0.         0.         ... 0.00120379 0.         0.        ]\n",
            " [0.         0.         0.         ... 0.         0.         0.        ]\n",
            " [0.         0.         0.         ... 0.         0.         0.00120379]]\n"
          ]
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "sz3o95-LXbQq"
      },
      "source": [
        "# Updating network state with validated $q_t$"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 50,
      "metadata": {
        "id": "_x0gJGs6XiWK"
      },
      "outputs": [],
      "source": [
        "for t, (source_bus, dest_bus, quantity, _) in enumerate(formatted_matches):\n",
        "  executed_quantity = x[t].X  * quantity\n",
        "  #Update generation at source bus\n",
        "  net.sgen.loc[net.sgen['bus'] == source_bus, 'p_mw'] += executed_quantity\n",
        "\n",
        "  # Update load at destination bus\n",
        "  net.load.loc[net.load['bus'] == dest_bus, 'p_mw'] += executed_quantity"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 51,
      "metadata": {
        "id": "3uKHbSBZBZ-5"
      },
      "outputs": [],
      "source": [
        "import pandapower as pp\n",
        "pp.rundcpp(net) #DC"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 52,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 1000
        },
        "id": "ZsvkHm11QDwG",
        "outputId": "6d81bf50-1c14-4cbc-b5b6-730fce85c4ff"
      },
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "    vm_pu  va_degree      p_mw  q_mvar\n",
              "0     1.0   0.000000 -0.007223     NaN\n",
              "1     1.0   0.000000  0.000000     NaN\n",
              "2     1.0 -30.005518  0.000000     NaN\n",
              "3     1.0 -30.006773  0.000000     NaN\n",
              "4     1.0 -30.008028  0.000000     NaN\n",
              "5     1.0 -30.077008  0.000000     NaN\n",
              "6     1.0 -30.077008  0.000000     NaN\n",
              "7     1.0 -30.077008  0.000000     NaN\n",
              "8     1.0 -30.143477  0.000000     NaN\n",
              "9     1.0 -30.209946  0.000000     NaN\n",
              "10    1.0 -30.276416  0.000000     NaN\n",
              "11    1.0 -30.275160  0.000000     NaN\n",
              "12    1.0 -29.948932 -0.064946     NaN\n",
              "13    1.0 -30.147231  0.000000     NaN\n",
              "14    1.0 -30.217455  0.000000     NaN\n",
              "15    1.0 -30.287678  0.000000     NaN\n",
              "16    1.0 -30.347870  0.066150     NaN\n",
              "17    1.0 -30.019007 -0.063742     NaN\n",
              "18    1.0 -30.335512  0.064946     NaN\n",
              "19    1.0 -30.274065 -0.001204     NaN\n",
              "20    1.0   0.000000  0.000000     NaN\n",
              "21    1.0 -30.036814  0.000000     NaN\n",
              "22    1.0 -30.051005  0.002408     NaN\n",
              "23    1.0   0.000000  0.000000     NaN\n",
              "24    1.0 -30.027546  0.000000     NaN\n",
              "25    1.0 -30.038591  0.000000     NaN\n",
              "26    1.0 -30.049636  0.000000     NaN\n",
              "27    1.0 -30.185112  0.000000     NaN\n",
              "28    1.0 -30.320588  0.000000     NaN\n",
              "29    1.0 -30.452383  0.000000     NaN\n",
              "30    1.0 -30.584177  0.000000     NaN\n",
              "31    1.0 -30.715971  0.000000     NaN\n",
              "32    1.0 -30.715971  0.000000     NaN\n",
              "33    1.0 -29.909341  0.000000     NaN\n",
              "34    1.0 -29.913492  0.000000     NaN\n",
              "35    1.0 -29.763060 -0.041887     NaN\n",
              "36    1.0 -30.068247  0.043091     NaN\n",
              "37    1.0 -29.758909 -0.041887     NaN\n",
              "38    1.0 -30.324740  0.000000     NaN\n",
              "39    1.0 -30.180293  0.000000     NaN\n",
              "40    1.0 -30.479495  0.043091     NaN\n",
              "41    1.0 -30.029861 -0.041887     NaN\n",
              "42    1.0 -30.870726  0.043091     NaN\n",
              "43    1.0 -30.715971  0.000000     NaN"
            ],
            "text/html": [
              "\n",
              "  <div id=\"df-2b8142be-32d7-4af8-a3fc-f6677cf93e53\" class=\"colab-df-container\">\n",
              "    <div>\n",
              "<style scoped>\n",
              "    .dataframe tbody tr th:only-of-type {\n",
              "        vertical-align: middle;\n",
              "    }\n",
              "\n",
              "    .dataframe tbody tr th {\n",
              "        vertical-align: top;\n",
              "    }\n",
              "\n",
              "    .dataframe thead th {\n",
              "        text-align: right;\n",
              "    }\n",
              "</style>\n",
              "<table border=\"1\" class=\"dataframe\">\n",
              "  <thead>\n",
              "    <tr style=\"text-align: right;\">\n",
              "      <th></th>\n",
              "      <th>vm_pu</th>\n",
              "      <th>va_degree</th>\n",
              "      <th>p_mw</th>\n",
              "      <th>q_mvar</th>\n",
              "    </tr>\n",
              "  </thead>\n",
              "  <tbody>\n",
              "    <tr>\n",
              "      <th>0</th>\n",
              "      <td>1.0</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>-0.007223</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>1</th>\n",
              "      <td>1.0</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>2</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.005518</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>3</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.006773</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>4</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.008028</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>5</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.077008</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>6</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.077008</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>7</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.077008</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>8</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.143477</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>9</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.209946</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>10</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.276416</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>11</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.275160</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>12</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-29.948932</td>\n",
              "      <td>-0.064946</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>13</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.147231</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>14</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.217455</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>15</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.287678</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>16</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.347870</td>\n",
              "      <td>0.066150</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>17</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.019007</td>\n",
              "      <td>-0.063742</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>18</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.335512</td>\n",
              "      <td>0.064946</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>19</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.274065</td>\n",
              "      <td>-0.001204</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>20</th>\n",
              "      <td>1.0</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>21</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.036814</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>22</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.051005</td>\n",
              "      <td>0.002408</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>23</th>\n",
              "      <td>1.0</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>24</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.027546</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>25</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.038591</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>26</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.049636</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>27</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.185112</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>28</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.320588</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>29</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.452383</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>30</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.584177</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>31</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.715971</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>32</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.715971</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>33</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-29.909341</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>34</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-29.913492</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>35</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-29.763060</td>\n",
              "      <td>-0.041887</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>36</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.068247</td>\n",
              "      <td>0.043091</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>37</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-29.758909</td>\n",
              "      <td>-0.041887</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>38</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.324740</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>39</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.180293</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>40</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.479495</td>\n",
              "      <td>0.043091</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>41</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.029861</td>\n",
              "      <td>-0.041887</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>42</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.870726</td>\n",
              "      <td>0.043091</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>43</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.715971</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "  </tbody>\n",
              "</table>\n",
              "</div>\n",
              "    <div class=\"colab-df-buttons\">\n",
              "\n",
              "  <div class=\"colab-df-container\">\n",
              "    <button class=\"colab-df-convert\" onclick=\"convertToInteractive('df-2b8142be-32d7-4af8-a3fc-f6677cf93e53')\"\n",
              "            title=\"Convert this dataframe to an interactive table.\"\n",
              "            style=\"display:none;\">\n",
              "\n",
              "  <svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\" viewBox=\"0 -960 960 960\">\n",
              "    <path d=\"M120-120v-720h720v720H120Zm60-500h600v-160H180v160Zm220 220h160v-160H400v160Zm0 220h160v-160H400v160ZM180-400h160v-160H180v160Zm440 0h160v-160H620v160ZM180-180h160v-160H180v160Zm440 0h160v-160H620v160Z\"/>\n",
              "  </svg>\n",
              "    </button>\n",
              "\n",
              "  <style>\n",
              "    .colab-df-container {\n",
              "      display:flex;\n",
              "      gap: 12px;\n",
              "    }\n",
              "\n",
              "    .colab-df-convert {\n",
              "      background-color: #E8F0FE;\n",
              "      border: none;\n",
              "      border-radius: 50%;\n",
              "      cursor: pointer;\n",
              "      display: none;\n",
              "      fill: #1967D2;\n",
              "      height: 32px;\n",
              "      padding: 0 0 0 0;\n",
              "      width: 32px;\n",
              "    }\n",
              "\n",
              "    .colab-df-convert:hover {\n",
              "      background-color: #E2EBFA;\n",
              "      box-shadow: 0px 1px 2px rgba(60, 64, 67, 0.3), 0px 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
              "      fill: #174EA6;\n",
              "    }\n",
              "\n",
              "    .colab-df-buttons div {\n",
              "      margin-bottom: 4px;\n",
              "    }\n",
              "\n",
              "    [theme=dark] .colab-df-convert {\n",
              "      background-color: #3B4455;\n",
              "      fill: #D2E3FC;\n",
              "    }\n",
              "\n",
              "    [theme=dark] .colab-df-convert:hover {\n",
              "      background-color: #434B5C;\n",
              "      box-shadow: 0px 1px 3px 1px rgba(0, 0, 0, 0.15);\n",
              "      filter: drop-shadow(0px 1px 2px rgba(0, 0, 0, 0.3));\n",
              "      fill: #FFFFFF;\n",
              "    }\n",
              "  </style>\n",
              "\n",
              "    <script>\n",
              "      const buttonEl =\n",
              "        document.querySelector('#df-2b8142be-32d7-4af8-a3fc-f6677cf93e53 button.colab-df-convert');\n",
              "      buttonEl.style.display =\n",
              "        google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
              "\n",
              "      async function convertToInteractive(key) {\n",
              "        const element = document.querySelector('#df-2b8142be-32d7-4af8-a3fc-f6677cf93e53');\n",
              "        const dataTable =\n",
              "          await google.colab.kernel.invokeFunction('convertToInteractive',\n",
              "                                                    [key], {});\n",
              "        if (!dataTable) return;\n",
              "\n",
              "        const docLinkHtml = 'Like what you see? Visit the ' +\n",
              "          '<a target=\"_blank\" href=https://colab.research.google.com/notebooks/data_table.ipynb>data table notebook</a>'\n",
              "          + ' to learn more about interactive tables.';\n",
              "        element.innerHTML = '';\n",
              "        dataTable['output_type'] = 'display_data';\n",
              "        await google.colab.output.renderOutput(dataTable, element);\n",
              "        const docLink = document.createElement('div');\n",
              "        docLink.innerHTML = docLinkHtml;\n",
              "        element.appendChild(docLink);\n",
              "      }\n",
              "    </script>\n",
              "  </div>\n",
              "\n",
              "\n",
              "<div id=\"df-5e3ec876-5d3b-46b6-9956-b9b99852a685\">\n",
              "  <button class=\"colab-df-quickchart\" onclick=\"quickchart('df-5e3ec876-5d3b-46b6-9956-b9b99852a685')\"\n",
              "            title=\"Suggest charts\"\n",
              "            style=\"display:none;\">\n",
              "\n",
              "<svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\"viewBox=\"0 0 24 24\"\n",
              "     width=\"24px\">\n",
              "    <g>\n",
              "        <path d=\"M19 3H5c-1.1 0-2 .9-2 2v14c0 1.1.9 2 2 2h14c1.1 0 2-.9 2-2V5c0-1.1-.9-2-2-2zM9 17H7v-7h2v7zm4 0h-2V7h2v10zm4 0h-2v-4h2v4z\"/>\n",
              "    </g>\n",
              "</svg>\n",
              "  </button>\n",
              "\n",
              "<style>\n",
              "  .colab-df-quickchart {\n",
              "      --bg-color: #E8F0FE;\n",
              "      --fill-color: #1967D2;\n",
              "      --hover-bg-color: #E2EBFA;\n",
              "      --hover-fill-color: #174EA6;\n",
              "      --disabled-fill-color: #AAA;\n",
              "      --disabled-bg-color: #DDD;\n",
              "  }\n",
              "\n",
              "  [theme=dark] .colab-df-quickchart {\n",
              "      --bg-color: #3B4455;\n",
              "      --fill-color: #D2E3FC;\n",
              "      --hover-bg-color: #434B5C;\n",
              "      --hover-fill-color: #FFFFFF;\n",
              "      --disabled-bg-color: #3B4455;\n",
              "      --disabled-fill-color: #666;\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart {\n",
              "    background-color: var(--bg-color);\n",
              "    border: none;\n",
              "    border-radius: 50%;\n",
              "    cursor: pointer;\n",
              "    display: none;\n",
              "    fill: var(--fill-color);\n",
              "    height: 32px;\n",
              "    padding: 0;\n",
              "    width: 32px;\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart:hover {\n",
              "    background-color: var(--hover-bg-color);\n",
              "    box-shadow: 0 1px 2px rgba(60, 64, 67, 0.3), 0 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
              "    fill: var(--button-hover-fill-color);\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart-complete:disabled,\n",
              "  .colab-df-quickchart-complete:disabled:hover {\n",
              "    background-color: var(--disabled-bg-color);\n",
              "    fill: var(--disabled-fill-color);\n",
              "    box-shadow: none;\n",
              "  }\n",
              "\n",
              "  .colab-df-spinner {\n",
              "    border: 2px solid var(--fill-color);\n",
              "    border-color: transparent;\n",
              "    border-bottom-color: var(--fill-color);\n",
              "    animation:\n",
              "      spin 1s steps(1) infinite;\n",
              "  }\n",
              "\n",
              "  @keyframes spin {\n",
              "    0% {\n",
              "      border-color: transparent;\n",
              "      border-bottom-color: var(--fill-color);\n",
              "      border-left-color: var(--fill-color);\n",
              "    }\n",
              "    20% {\n",
              "      border-color: transparent;\n",
              "      border-left-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "    }\n",
              "    30% {\n",
              "      border-color: transparent;\n",
              "      border-left-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "      border-right-color: var(--fill-color);\n",
              "    }\n",
              "    40% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "    }\n",
              "    60% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "    }\n",
              "    80% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "      border-bottom-color: var(--fill-color);\n",
              "    }\n",
              "    90% {\n",
              "      border-color: transparent;\n",
              "      border-bottom-color: var(--fill-color);\n",
              "    }\n",
              "  }\n",
              "</style>\n",
              "\n",
              "  <script>\n",
              "    async function quickchart(key) {\n",
              "      const quickchartButtonEl =\n",
              "        document.querySelector('#' + key + ' button');\n",
              "      quickchartButtonEl.disabled = true;  // To prevent multiple clicks.\n",
              "      quickchartButtonEl.classList.add('colab-df-spinner');\n",
              "      try {\n",
              "        const charts = await google.colab.kernel.invokeFunction(\n",
              "            'suggestCharts', [key], {});\n",
              "      } catch (error) {\n",
              "        console.error('Error during call to suggestCharts:', error);\n",
              "      }\n",
              "      quickchartButtonEl.classList.remove('colab-df-spinner');\n",
              "      quickchartButtonEl.classList.add('colab-df-quickchart-complete');\n",
              "    }\n",
              "    (() => {\n",
              "      let quickchartButtonEl =\n",
              "        document.querySelector('#df-5e3ec876-5d3b-46b6-9956-b9b99852a685 button');\n",
              "      quickchartButtonEl.style.display =\n",
              "        google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
              "    })();\n",
              "  </script>\n",
              "</div>\n",
              "    </div>\n",
              "  </div>\n"
            ],
            "application/vnd.google.colaboratory.intrinsic+json": {
              "type": "dataframe",
              "summary": "{\n  \"name\": \"net\",\n  \"rows\": 44,\n  \"fields\": [\n    {\n      \"column\": \"vm_pu\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 0.0,\n        \"min\": 1.0,\n        \"max\": 1.0,\n        \"num_unique_values\": 1,\n        \"samples\": [\n          1.0\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"va_degree\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 8.785190320232454,\n        \"min\": -30.870726130936838,\n        \"max\": 0.0,\n        \"num_unique_values\": 39,\n        \"samples\": [\n          -29.758908703337063\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"p_mw\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": 0.02541205140497562,\n        \"min\": -0.06494587520106251,\n        \"max\": 0.06614966063723406,\n        \"num_unique_values\": 10,\n        \"samples\": [\n          -0.041887046213940904\n        ],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    },\n    {\n      \"column\": \"q_mvar\",\n      \"properties\": {\n        \"dtype\": \"number\",\n        \"std\": null,\n        \"min\": null,\n        \"max\": null,\n        \"num_unique_values\": 0,\n        \"samples\": [],\n        \"semantic_type\": \"\",\n        \"description\": \"\"\n      }\n    }\n  ]\n}"
            }
          },
          "metadata": {},
          "execution_count": 52
        }
      ],
      "source": [
        "net.res_bus"
      ]
    }
  ],
  "metadata": {
    "colab": {
      "provenance": [],
      "toc_visible": true
    },
    "kernelspec": {
      "display_name": "Python 3",
      "name": "python3"
    },
    "language_info": {
      "name": "python"
    }
  },
  "nbformat": 4,
  "nbformat_minor": 0
}

==> implementation/single_timestep_LP_DC_aprox_19_12_23.ipynb <==
{
  "cells": [
    {
      "cell_type": "markdown",
      "source": [
        "# Notes:\n",
        "\n",
        "On Gurobi\n",
        "*  does handle loops very well, so need to include a \"dummy placeholder\", otherwise gets \"stuck\" in a loop (when solving), but will come as 0 (is not an actual slack) is just a dumb placeholder to allow to iteract within the loop\n",
        "*  it is need to disable presolve (also with loops), otherwise cannot even get interactions.\n",
        "* Documentation on \"heuristics\" is like \"it is magic\", does not state what is actually doing\n",
        "* does not know indicator functions or allows assignment\n",
        "* more than 2000 variables (not the case, as number of variables is n Θ, n $t$ plus de \"dummy\" n) it is needed to set licence environment. If need pass it as parameter env.\n",
        "\n",
        "On the Matching algo\n",
        "\n",
        "* does handle loops very well, so need to include a \"dummy placeholder\", otherwise gets \"stuck\" in a loop (when solving), but will come as 0 (is not an actual slack) is just a dumb placeholder to allow to interact within the loop*\n",
        "* it is need to desable presolve (also with loops), otherwise cannot even get interactions.\n",
        "\n",
        "On Networks\n",
        "\n",
        "- depending on the one used is need to check:\n",
        "- MV connection is true (otherwise get orphans), if need just build from YBus from scratch\n",
        "- pandapower uses also a reduced Ybus (that is a problem when it is needed same $n x n$ square matrices)\n",
        "\n",
        "On Figures\n",
        "\n",
        "- use kaleido to export as vector (pdf or svg)\n",
        "fig.write_image(\"images/fig1.pdf\")\n",
        "fig.write_image(\"images/fig1.svg\")\n",
        "https://plotly.com/python/static-image-export/\n",
        "- recall 300 bpi is standard for printing\n",
        "\n"
      ],
      "metadata": {
        "id": "qv3ooyyGx6AJ"
      }
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "3oRDatyM4jxq"
      },
      "source": [
        "## Data, Libraries, set-up"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 46,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "eATzyhwJDhEo",
        "outputId": "f745aeba-1316-442b-ed30-cd5fd6bb9f93"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Drive already mounted at /content/drive; to attempt to forcibly remount, call drive.mount(\"/content/drive\", force_remount=True).\n"
          ]
        }
      ],
      "source": [
        "from google.colab import drive\n",
        "drive.mount('/content/drive')"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 2,
      "metadata": {
        "id": "5sFqAMyxF4ye"
      },
      "outputs": [],
      "source": [
        "import os\n",
        "os.environ[\"MOSEKLM_LICENSE_FILE\"] = \"/content/drive/MyDrive/Diana Vieira Fernandes - Work folder/Qual A/mosek.lic\""
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 3,
      "metadata": {
        "id": "ln73BSMfpXKk"
      },
      "outputs": [],
      "source": [
        "os.chdir(\"/content/drive/MyDrive/Diana Vieira Fernandes - Work folder/Qual A/Data\")"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 4,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "U4clzrBDofck",
        "outputId": "4fc66180-a473-4466-cb44-decc203cf7e4"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "'=10'\n",
            " 100006-0.parquet\n",
            " 8500node.zip\n",
            "'8500node.zip (Unzipped Files)'\n",
            " 9500-Node-Model-Submission-Model-Files.zip\n",
            "'9500-Node-Model-Submission-Model-Files.zip (Unzipped Files)'\n",
            " annual_solar_value_by_plant_and_county_0.xlsx\n",
            " cluster_medians_com.csv\n",
            " cluster_medians.csv\n",
            " cluster_medians_solar.csv\n",
            " edges_list.csv\n",
            " European_LV_Test_Feeder_v2.zip\n",
            "'European_LV_Test_Feeder_v2.zip (Unzipped Files)'\n",
            " feeder34.zip\n",
            "'feeder34.zip (Unzipped Files)'\n",
            " GSA_Report_Pittsburgh.xlsx\n",
            " gwa-plot-data_2023-09-03169376876345007_19_23_UTC.zip\n",
            " IEEE34Node.zip\n",
            " images\n",
            " median_loads_per_hour.csv\n",
            " metadata.tsv\n",
            " model.ilp\n",
            " monte_carlo_power_output_simulation.csv\n",
            " monte_carlo_simulation.csv\n",
            " network_44_WB.png\n",
            " network_80_WB.png\n",
            " network_graph.pgf\n",
            " networks_hour\n",
            "'pa-pv-2006 .zip'\n",
            "'pa-pv-2006 .zip (Unzipped Files)'\n",
            " pos_edges_list.csv\n",
            " slack_power_adjustments_p2p_trades.csv\n",
            " temp-plot.html\n",
            " up00-pjm-mediumoffice.csv\n",
            " up00-pjm-single-family_attached.csv\n",
            " up01-pa-mobile_home.csv\n",
            " your_problem.lp\n"
          ]
        }
      ],
      "source": [
        "!ls \"/content/drive/MyDrive/Diana Vieira Fernandes - Work folder/Qual A/Data\""
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 5,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "iZo86D-wDnMk",
        "outputId": "57b850b8-2929-4434-d095-82b50f3a7d87"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Reading package lists... Done\n",
            "Building dependency tree... Done\n",
            "Reading state information... Done\n",
            "graphviz is already the newest version (2.42.2-6).\n",
            "The following additional packages will be installed:\n",
            "  libgail-common libgail18 libgtk2.0-0 libgtk2.0-bin libgtk2.0-common libgvc6-plugins-gtk\n",
            "  librsvg2-common libxdot4\n",
            "Suggested packages:\n",
            "  gvfs\n",
            "The following NEW packages will be installed:\n",
            "  libgail-common libgail18 libgraphviz-dev libgtk2.0-0 libgtk2.0-bin libgtk2.0-common\n",
            "  libgvc6-plugins-gtk librsvg2-common libxdot4\n",
            "0 upgraded, 9 newly installed, 0 to remove and 24 not upgraded.\n",
            "Need to get 2,433 kB of archives.\n",
            "After this operation, 7,694 kB of additional disk space will be used.\n",
            "Get:1 http://archive.ubuntu.com/ubuntu jammy/main amd64 libgtk2.0-common all 2.24.33-2ubuntu2 [125 kB]\n",
            "Get:2 http://archive.ubuntu.com/ubuntu jammy/main amd64 libgtk2.0-0 amd64 2.24.33-2ubuntu2 [2,037 kB]\n",
            "Get:3 http://archive.ubuntu.com/ubuntu jammy/main amd64 libgail18 amd64 2.24.33-2ubuntu2 [15.9 kB]\n",
            "Get:4 http://archive.ubuntu.com/ubuntu jammy/main amd64 libgail-common amd64 2.24.33-2ubuntu2 [132 kB]\n",
            "Get:5 http://archive.ubuntu.com/ubuntu jammy/universe amd64 libxdot4 amd64 2.42.2-6 [16.4 kB]\n",
            "Get:6 http://archive.ubuntu.com/ubuntu jammy/universe amd64 libgvc6-plugins-gtk amd64 2.42.2-6 [22.6 kB]\n",
            "Get:7 http://archive.ubuntu.com/ubuntu jammy/universe amd64 libgraphviz-dev amd64 2.42.2-6 [58.5 kB]\n",
            "Get:8 http://archive.ubuntu.com/ubuntu jammy/main amd64 libgtk2.0-bin amd64 2.24.33-2ubuntu2 [7,932 B]\n",
            "Get:9 http://archive.ubuntu.com/ubuntu jammy-updates/main amd64 librsvg2-common amd64 2.52.5+dfsg-3ubuntu0.2 [17.7 kB]\n",
            "Fetched 2,433 kB in 0s (6,467 kB/s)\n",
            "Selecting previously unselected package libgtk2.0-common.\n",
            "(Reading database ... 121666 files and directories currently installed.)\n",
            "Preparing to unpack .../0-libgtk2.0-common_2.24.33-2ubuntu2_all.deb ...\n",
            "Unpacking libgtk2.0-common (2.24.33-2ubuntu2) ...\n",
            "Selecting previously unselected package libgtk2.0-0:amd64.\n",
            "Preparing to unpack .../1-libgtk2.0-0_2.24.33-2ubuntu2_amd64.deb ...\n",
            "Unpacking libgtk2.0-0:amd64 (2.24.33-2ubuntu2) ...\n",
            "Selecting previously unselected package libgail18:amd64.\n",
            "Preparing to unpack .../2-libgail18_2.24.33-2ubuntu2_amd64.deb ...\n",
            "Unpacking libgail18:amd64 (2.24.33-2ubuntu2) ...\n",
            "Selecting previously unselected package libgail-common:amd64.\n",
            "Preparing to unpack .../3-libgail-common_2.24.33-2ubuntu2_amd64.deb ...\n",
            "Unpacking libgail-common:amd64 (2.24.33-2ubuntu2) ...\n",
            "Selecting previously unselected package libxdot4:amd64.\n",
            "Preparing to unpack .../4-libxdot4_2.42.2-6_amd64.deb ...\n",
            "Unpacking libxdot4:amd64 (2.42.2-6) ...\n",
            "Selecting previously unselected package libgvc6-plugins-gtk.\n",
            "Preparing to unpack .../5-libgvc6-plugins-gtk_2.42.2-6_amd64.deb ...\n",
            "Unpacking libgvc6-plugins-gtk (2.42.2-6) ...\n",
            "Selecting previously unselected package libgraphviz-dev:amd64.\n",
            "Preparing to unpack .../6-libgraphviz-dev_2.42.2-6_amd64.deb ...\n",
            "Unpacking libgraphviz-dev:amd64 (2.42.2-6) ...\n",
            "Selecting previously unselected package libgtk2.0-bin.\n",
            "Preparing to unpack .../7-libgtk2.0-bin_2.24.33-2ubuntu2_amd64.deb ...\n",
            "Unpacking libgtk2.0-bin (2.24.33-2ubuntu2) ...\n",
            "Selecting previously unselected package librsvg2-common:amd64.\n",
            "Preparing to unpack .../8-librsvg2-common_2.52.5+dfsg-3ubuntu0.2_amd64.deb ...\n",
            "Unpacking librsvg2-common:amd64 (2.52.5+dfsg-3ubuntu0.2) ...\n",
            "Setting up libxdot4:amd64 (2.42.2-6) ...\n",
            "Setting up librsvg2-common:amd64 (2.52.5+dfsg-3ubuntu0.2) ...\n",
            "Setting up libgtk2.0-common (2.24.33-2ubuntu2) ...\n",
            "Setting up libgtk2.0-0:amd64 (2.24.33-2ubuntu2) ...\n",
            "Setting up libgvc6-plugins-gtk (2.42.2-6) ...\n",
            "Setting up libgail18:amd64 (2.24.33-2ubuntu2) ...\n",
            "Setting up libgtk2.0-bin (2.24.33-2ubuntu2) ...\n",
            "Setting up libgail-common:amd64 (2.24.33-2ubuntu2) ...\n",
            "Setting up libgraphviz-dev:amd64 (2.42.2-6) ...\n",
            "Processing triggers for libc-bin (2.35-0ubuntu3.4) ...\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbbmalloc.so.2 is not a symbolic link\n",
            "\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbbbind.so.3 is not a symbolic link\n",
            "\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbbbind_2_0.so.3 is not a symbolic link\n",
            "\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbb.so.12 is not a symbolic link\n",
            "\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbbbind_2_5.so.3 is not a symbolic link\n",
            "\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbbmalloc_proxy.so.2 is not a symbolic link\n",
            "\n",
            "Processing triggers for man-db (2.10.2-1) ...\n",
            "Processing triggers for libgdk-pixbuf-2.0-0:amd64 (2.42.8+dfsg-1ubuntu0.2) ...\n",
            "Collecting pygraphviz\n",
            "  Downloading pygraphviz-1.11.zip (120 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m120.8/120.8 kB\u001b[0m \u001b[31m2.6 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25h  Preparing metadata (setup.py) ... \u001b[?25l\u001b[?25hdone\n",
            "Collecting diagrams\n",
            "  Downloading diagrams-0.23.4-py3-none-any.whl (24.6 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m24.6/24.6 MB\u001b[0m \u001b[31m44.0 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: graphviz<0.21.0,>=0.13.2 in /usr/local/lib/python3.10/dist-packages (from diagrams) (0.20.1)\n",
            "Requirement already satisfied: jinja2<4.0,>=2.10 in /usr/local/lib/python3.10/dist-packages (from diagrams) (3.1.2)\n",
            "Collecting typed-ast<2.0.0,>=1.5.4 (from diagrams)\n",
            "  Downloading typed_ast-1.5.5-cp310-cp310-manylinux_2_17_x86_64.manylinux2014_x86_64.whl (824 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m824.7/824.7 kB\u001b[0m \u001b[31m58.7 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: MarkupSafe>=2.0 in /usr/local/lib/python3.10/dist-packages (from jinja2<4.0,>=2.10->diagrams) (2.1.3)\n",
            "Building wheels for collected packages: pygraphviz\n",
            "  Building wheel for pygraphviz (setup.py) ... \u001b[?25l\u001b[?25hdone\n",
            "  Created wheel for pygraphviz: filename=pygraphviz-1.11-cp310-cp310-linux_x86_64.whl size=175929 sha256=90982a9e57cf6017bf037c0a0dedb0c992007d17c7e3094016a899677a3ae7c5\n",
            "  Stored in directory: /root/.cache/pip/wheels/5b/ee/36/f47a0d35664fbe1a2b5a433ae33c6ad636b00bb231f68a9aaa\n",
            "Successfully built pygraphviz\n",
            "Installing collected packages: typed-ast, pygraphviz, diagrams\n",
            "Successfully installed diagrams-0.23.4 pygraphviz-1.11 typed-ast-1.5.5\n",
            "Collecting pandapower[all]\n",
            "  Downloading pandapower-2.13.1.zip (10.8 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m10.8/10.8 MB\u001b[0m \u001b[31m25.0 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25h  Preparing metadata (setup.py) ... \u001b[?25l\u001b[?25hdone\n",
            "Requirement already satisfied: pandas>=1.0 in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (1.5.3)\n",
            "Requirement already satisfied: networkx>=2.5 in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (3.2.1)\n",
            "Requirement already satisfied: scipy in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (1.11.4)\n",
            "Requirement already satisfied: numpy in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (1.23.5)\n",
            "Requirement already satisfied: packaging in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (23.2)\n",
            "Requirement already satisfied: tqdm in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (4.66.1)\n",
            "Collecting deepdiff (from pandapower[all])\n",
            "  Downloading deepdiff-6.7.1-py3-none-any.whl (76 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m76.6/76.6 kB\u001b[0m \u001b[31m7.2 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hCollecting numpydoc (from pandapower[all])\n",
            "  Downloading numpydoc-1.6.0-py3-none-any.whl (61 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m61.7/61.7 kB\u001b[0m \u001b[31m8.7 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: sphinx in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (5.0.2)\n",
            "Collecting sphinx_rtd_theme (from pandapower[all])\n",
            "  Downloading sphinx_rtd_theme-2.0.0-py2.py3-none-any.whl (2.8 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m2.8/2.8 MB\u001b[0m \u001b[31m45.8 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: plotly in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (5.15.0)\n",
            "Requirement already satisfied: matplotlib in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (3.7.1)\n",
            "Collecting python-igraph (from pandapower[all])\n",
            "  Downloading python_igraph-0.11.3-py3-none-any.whl (9.1 kB)\n",
            "Requirement already satisfied: geopandas in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (0.13.2)\n",
            "Collecting pytest<=7.0 (from pandapower[all])\n",
            "  Downloading pytest-7.0.0-py3-none-any.whl (296 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m296.5/296.5 kB\u001b[0m \u001b[31m35.2 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hCollecting pytest-xdist (from pandapower[all])\n",
            "  Downloading pytest_xdist-3.5.0-py3-none-any.whl (42 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m42.0/42.0 kB\u001b[0m \u001b[31m5.5 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hCollecting ortools (from pandapower[all])\n",
            "  Downloading ortools-9.8.3296-cp310-cp310-manylinux_2_17_x86_64.manylinux2014_x86_64.whl (22.9 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m22.9/22.9 MB\u001b[0m \u001b[31m20.3 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hCollecting xlsxwriter (from pandapower[all])\n",
            "  Downloading XlsxWriter-3.1.9-py3-none-any.whl (154 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m154.8/154.8 kB\u001b[0m \u001b[31m19.2 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: openpyxl in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (3.1.2)\n",
            "Requirement already satisfied: cryptography in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (41.0.7)\n",
            "Requirement already satisfied: psycopg2 in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (2.9.9)\n",
            "Collecting matpowercaseframes (from pandapower[all])\n",
            "  Downloading matpowercaseframes-1.0.7-py3-none-any.whl (9.5 kB)\n",
            "Requirement already satisfied: python-dateutil>=2.8.1 in /usr/local/lib/python3.10/dist-packages (from pandas>=1.0->pandapower[all]) (2.8.2)\n",
            "Requirement already satisfied: pytz>=2020.1 in /usr/local/lib/python3.10/dist-packages (from pandas>=1.0->pandapower[all]) (2023.3.post1)\n",
            "Requirement already satisfied: attrs>=19.2.0 in /usr/local/lib/python3.10/dist-packages (from pytest<=7.0->pandapower[all]) (23.1.0)\n",
            "Requirement already satisfied: iniconfig in /usr/local/lib/python3.10/dist-packages (from pytest<=7.0->pandapower[all]) (2.0.0)\n",
            "Requirement already satisfied: pluggy<2.0,>=0.12 in /usr/local/lib/python3.10/dist-packages (from pytest<=7.0->pandapower[all]) (1.3.0)\n",
            "Collecting py>=1.8.2 (from pytest<=7.0->pandapower[all])\n",
            "  Downloading py-1.11.0-py2.py3-none-any.whl (98 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m98.7/98.7 kB\u001b[0m \u001b[31m10.2 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: tomli>=1.0.0 in /usr/local/lib/python3.10/dist-packages (from pytest<=7.0->pandapower[all]) (2.0.1)\n",
            "Requirement already satisfied: cffi>=1.12 in /usr/local/lib/python3.10/dist-packages (from cryptography->pandapower[all]) (1.16.0)\n",
            "Collecting ordered-set<4.2.0,>=4.0.2 (from deepdiff->pandapower[all])\n",
            "  Downloading ordered_set-4.1.0-py3-none-any.whl (7.6 kB)\n",
            "Requirement already satisfied: fiona>=1.8.19 in /usr/local/lib/python3.10/dist-packages (from geopandas->pandapower[all]) (1.9.5)\n",
            "Requirement already satisfied: pyproj>=3.0.1 in /usr/local/lib/python3.10/dist-packages (from geopandas->pandapower[all]) (3.6.1)\n",
            "Requirement already satisfied: shapely>=1.7.1 in /usr/local/lib/python3.10/dist-packages (from geopandas->pandapower[all]) (2.0.2)\n",
            "Requirement already satisfied: contourpy>=1.0.1 in /usr/local/lib/python3.10/dist-packages (from matplotlib->pandapower[all]) (1.2.0)\n",
            "Requirement already satisfied: cycler>=0.10 in /usr/local/lib/python3.10/dist-packages (from matplotlib->pandapower[all]) (0.12.1)\n",
            "Requirement already satisfied: fonttools>=4.22.0 in /usr/local/lib/python3.10/dist-packages (from matplotlib->pandapower[all]) (4.46.0)\n",
            "Requirement already satisfied: kiwisolver>=1.0.1 in /usr/local/lib/python3.10/dist-packages (from matplotlib->pandapower[all]) (1.4.5)\n",
            "Requirement already satisfied: pillow>=6.2.0 in /usr/local/lib/python3.10/dist-packages (from matplotlib->pandapower[all]) (9.4.0)\n",
            "Requirement already satisfied: pyparsing>=2.3.1 in /usr/local/lib/python3.10/dist-packages (from matplotlib->pandapower[all]) (3.1.1)\n",
            "Requirement already satisfied: Jinja2>=2.10 in /usr/local/lib/python3.10/dist-packages (from numpydoc->pandapower[all]) (3.1.2)\n",
            "Requirement already satisfied: tabulate>=0.8.10 in /usr/local/lib/python3.10/dist-packages (from numpydoc->pandapower[all]) (0.9.0)\n",
            "Requirement already satisfied: sphinxcontrib-applehelp in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (1.0.7)\n",
            "Requirement already satisfied: sphinxcontrib-devhelp in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (1.0.5)\n",
            "Requirement already satisfied: sphinxcontrib-jsmath in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (1.0.1)\n",
            "Requirement already satisfied: sphinxcontrib-htmlhelp>=2.0.0 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (2.0.4)\n",
            "Requirement already satisfied: sphinxcontrib-serializinghtml>=1.1.5 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (1.1.9)\n",
            "Requirement already satisfied: sphinxcontrib-qthelp in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (1.0.6)\n",
            "Requirement already satisfied: Pygments>=2.0 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (2.16.1)\n",
            "Requirement already satisfied: docutils<0.19,>=0.14 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (0.18.1)\n",
            "Requirement already satisfied: snowballstemmer>=1.1 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (2.2.0)\n",
            "Requirement already satisfied: babel>=1.3 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (2.14.0)\n",
            "Requirement already satisfied: alabaster<0.8,>=0.7 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (0.7.13)\n",
            "Requirement already satisfied: imagesize in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (1.4.1)\n",
            "Requirement already satisfied: requests>=2.5.0 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (2.31.0)\n",
            "Requirement already satisfied: et-xmlfile in /usr/local/lib/python3.10/dist-packages (from openpyxl->pandapower[all]) (1.1.0)\n",
            "Collecting absl-py>=2.0.0 (from ortools->pandapower[all])\n",
            "  Downloading absl_py-2.0.0-py3-none-any.whl (130 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m130.2/130.2 kB\u001b[0m \u001b[31m16.0 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hCollecting pandas>=1.0 (from pandapower[all])\n",
            "  Downloading pandas-2.1.4-cp310-cp310-manylinux_2_17_x86_64.manylinux2014_x86_64.whl (12.3 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m12.3/12.3 MB\u001b[0m \u001b[31m58.0 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hCollecting protobuf>=4.25.0 (from ortools->pandapower[all])\n",
            "  Downloading protobuf-4.25.1-cp37-abi3-manylinux2014_x86_64.whl (294 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m294.6/294.6 kB\u001b[0m \u001b[31m22.6 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hCollecting tzdata>=2022.1 (from pandas>=1.0->pandapower[all])\n",
            "  Downloading tzdata-2023.3-py2.py3-none-any.whl (341 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m341.8/341.8 kB\u001b[0m \u001b[31m14.9 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: tenacity>=6.2.0 in /usr/local/lib/python3.10/dist-packages (from plotly->pandapower[all]) (8.2.3)\n",
            "Collecting execnet>=1.1 (from pytest-xdist->pandapower[all])\n",
            "  Downloading execnet-2.0.2-py3-none-any.whl (37 kB)\n",
            "Collecting igraph==0.11.3 (from python-igraph->pandapower[all])\n",
            "  Downloading igraph-0.11.3-cp39-abi3-manylinux_2_17_x86_64.manylinux2014_x86_64.whl (3.3 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m3.3/3.3 MB\u001b[0m \u001b[31m32.9 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hCollecting texttable>=1.6.2 (from igraph==0.11.3->python-igraph->pandapower[all])\n",
            "  Downloading texttable-1.7.0-py2.py3-none-any.whl (10 kB)\n",
            "Collecting sphinxcontrib-jquery<5,>=4 (from sphinx_rtd_theme->pandapower[all])\n",
            "  Downloading sphinxcontrib_jquery-4.1-py2.py3-none-any.whl (121 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m121.1/121.1 kB\u001b[0m \u001b[31m8.1 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: pycparser in /usr/local/lib/python3.10/dist-packages (from cffi>=1.12->cryptography->pandapower[all]) (2.21)\n",
            "Requirement already satisfied: certifi in /usr/local/lib/python3.10/dist-packages (from fiona>=1.8.19->geopandas->pandapower[all]) (2023.11.17)\n",
            "Requirement already satisfied: click~=8.0 in /usr/local/lib/python3.10/dist-packages (from fiona>=1.8.19->geopandas->pandapower[all]) (8.1.7)\n",
            "Requirement already satisfied: click-plugins>=1.0 in /usr/local/lib/python3.10/dist-packages (from fiona>=1.8.19->geopandas->pandapower[all]) (1.1.1)\n",
            "Requirement already satisfied: cligj>=0.5 in /usr/local/lib/python3.10/dist-packages (from fiona>=1.8.19->geopandas->pandapower[all]) (0.7.2)\n",
            "Requirement already satisfied: six in /usr/local/lib/python3.10/dist-packages (from fiona>=1.8.19->geopandas->pandapower[all]) (1.16.0)\n",
            "Requirement already satisfied: setuptools in /usr/local/lib/python3.10/dist-packages (from fiona>=1.8.19->geopandas->pandapower[all]) (67.7.2)\n",
            "Requirement already satisfied: MarkupSafe>=2.0 in /usr/local/lib/python3.10/dist-packages (from Jinja2>=2.10->numpydoc->pandapower[all]) (2.1.3)\n",
            "Requirement already satisfied: charset-normalizer<4,>=2 in /usr/local/lib/python3.10/dist-packages (from requests>=2.5.0->sphinx->pandapower[all]) (3.3.2)\n",
            "Requirement already satisfied: idna<4,>=2.5 in /usr/local/lib/python3.10/dist-packages (from requests>=2.5.0->sphinx->pandapower[all]) (3.6)\n",
            "Requirement already satisfied: urllib3<3,>=1.21.1 in /usr/local/lib/python3.10/dist-packages (from requests>=2.5.0->sphinx->pandapower[all]) (2.0.7)\n",
            "Building wheels for collected packages: pandapower\n",
            "  Building wheel for pandapower (setup.py) ... \u001b[?25l\u001b[?25hdone\n",
            "  Created wheel for pandapower: filename=pandapower-2.13.1-py3-none-any.whl size=10803674 sha256=36a07674a650e2841134ac760f9ad28d48628d84fa55722c55b69d1e0efb105f\n",
            "  Stored in directory: /root/.cache/pip/wheels/6b/58/fb/c5c16044f0046e905e2fe55de3af6c0a43bfcc3219ed5d3af8\n",
            "Successfully built pandapower\n",
            "Installing collected packages: texttable, xlsxwriter, tzdata, py, protobuf, ordered-set, igraph, execnet, absl-py, python-igraph, pytest, pandas, deepdiff, pytest-xdist, pandapower, ortools, matpowercaseframes, sphinxcontrib-jquery, sphinx_rtd_theme, numpydoc\n",
            "  Attempting uninstall: protobuf\n",
            "    Found existing installation: protobuf 3.20.3\n",
            "    Uninstalling protobuf-3.20.3:\n",
            "      Successfully uninstalled protobuf-3.20.3\n",
            "  Attempting uninstall: absl-py\n",
            "    Found existing installation: absl-py 1.4.0\n",
            "    Uninstalling absl-py-1.4.0:\n",
            "      Successfully uninstalled absl-py-1.4.0\n",
            "  Attempting uninstall: pytest\n",
            "    Found existing installation: pytest 7.4.3\n",
            "    Uninstalling pytest-7.4.3:\n",
            "      Successfully uninstalled pytest-7.4.3\n",
            "  Attempting uninstall: pandas\n",
            "    Found existing installation: pandas 1.5.3\n",
            "    Uninstalling pandas-1.5.3:\n",
            "      Successfully uninstalled pandas-1.5.3\n",
            "\u001b[31mERROR: pip's dependency resolver does not currently take into account all the packages that are installed. This behaviour is the source of the following dependency conflicts.\n",
            "lida 0.0.10 requires fastapi, which is not installed.\n",
            "lida 0.0.10 requires kaleido, which is not installed.\n",
            "lida 0.0.10 requires python-multipart, which is not installed.\n",
            "lida 0.0.10 requires uvicorn, which is not installed.\n",
            "bigframes 0.16.0 requires pandas<2.1.4,>=1.5.0, but you have pandas 2.1.4 which is incompatible.\n",
            "google-colab 1.0.0 requires pandas==1.5.3, but you have pandas 2.1.4 which is incompatible.\n",
            "tensorboard 2.15.1 requires protobuf<4.24,>=3.19.6, but you have protobuf 4.25.1 which is incompatible.\n",
            "tensorflow-metadata 1.14.0 requires absl-py<2.0.0,>=0.9, but you have absl-py 2.0.0 which is incompatible.\n",
            "tensorflow-metadata 1.14.0 requires protobuf<4.21,>=3.20.3, but you have protobuf 4.25.1 which is incompatible.\u001b[0m\u001b[31m\n",
            "\u001b[0mSuccessfully installed absl-py-2.0.0 deepdiff-6.7.1 execnet-2.0.2 igraph-0.11.3 matpowercaseframes-1.0.7 numpydoc-1.6.0 ordered-set-4.1.0 ortools-9.8.3296 pandapower-2.13.1 pandas-2.1.4 protobuf-4.25.1 py-1.11.0 pytest-7.0.0 pytest-xdist-3.5.0 python-igraph-0.11.3 sphinx_rtd_theme-2.0.0 sphinxcontrib-jquery-4.1 texttable-1.7.0 tzdata-2023.3 xlsxwriter-3.1.9\n",
            "Collecting gurobipy\n",
            "  Downloading gurobipy-11.0.0-cp310-cp310-manylinux2014_x86_64.manylinux_2_17_x86_64.whl (13.4 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m13.4/13.4 MB\u001b[0m \u001b[31m26.6 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hInstalling collected packages: gurobipy\n",
            "Successfully installed gurobipy-11.0.0\n",
            "Requirement already satisfied: scipy in /usr/local/lib/python3.10/dist-packages (1.11.4)\n",
            "Requirement already satisfied: numpy<1.28.0,>=1.21.6 in /usr/local/lib/python3.10/dist-packages (from scipy) (1.23.5)\n",
            "Requirement already satisfied: pydot in /usr/local/lib/python3.10/dist-packages (1.4.2)\n",
            "Requirement already satisfied: graphviz in /usr/local/lib/python3.10/dist-packages (0.20.1)\n",
            "Requirement already satisfied: pyparsing>=2.1.4 in /usr/local/lib/python3.10/dist-packages (from pydot) (3.1.1)\n",
            "Requirement already satisfied: plotly in /usr/local/lib/python3.10/dist-packages (5.15.0)\n",
            "Requirement already satisfied: tenacity>=6.2.0 in /usr/local/lib/python3.10/dist-packages (from plotly) (8.2.3)\n",
            "Requirement already satisfied: packaging in /usr/local/lib/python3.10/dist-packages (from plotly) (23.2)\n",
            "Collecting kaleido\n",
            "  Downloading kaleido-0.2.1-py2.py3-none-manylinux1_x86_64.whl (79.9 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m79.9/79.9 MB\u001b[0m \u001b[31m6.6 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hInstalling collected packages: kaleido\n",
            "\u001b[31mERROR: pip's dependency resolver does not currently take into account all the packages that are installed. This behaviour is the source of the following dependency conflicts.\n",
            "lida 0.0.10 requires fastapi, which is not installed.\n",
            "lida 0.0.10 requires python-multipart, which is not installed.\n",
            "lida 0.0.10 requires uvicorn, which is not installed.\u001b[0m\u001b[31m\n",
            "\u001b[0mSuccessfully installed kaleido-0.2.1\n"
          ]
        }
      ],
      "source": [
        "!apt-get install -y graphviz libgraphviz-dev #data viz\n",
        "!pip install pygraphviz diagrams # diagrams\n",
        "!pip install pandapower[\"all\"] #data\n",
        "! pip install gurobipy #gurobi (MILP)\n",
        "! pip install scipy #transform .m to .pp\n",
        "!pip install pydot graphviz # for HG\n",
        "! pip install plotly #cute plots\n",
        "! pip install -U kaleido #to save png IO"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 100,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "SvTQlesUUhpx",
        "outputId": "bc1f2321-b59e-40fb-f67d-f498649a68ac"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Set parameter WLSAccessID\n",
            "Set parameter WLSSecret\n",
            "Set parameter LicenseID to value 2433683\n",
            "Academic license 2433683 - for non-commercial use only - registered to di___@andrew.cmu.edu\n"
          ]
        }
      ],
      "source": [
        "import gurobipy as gp\n",
        "# Create an environment with your WLS license\n",
        "params = {\n",
        "\"WLSACCESSID\":'e83c1bc6-676d-4c3d-8bc2-0eb322fed75d',\n",
        "\"WLSSECRET\":'96a3a8df-eefa-4bb0-9d82-13d1febddec3',\n",
        "\"LICENSEID\":2433683,\n",
        "}\n",
        "\n",
        "env = gp.Env(params=params)\n",
        "\n",
        "# Create the model within the Gurobi environment\n",
        "m = gp.Model(env=env)"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "G31dFCumobpq"
      },
      "source": [
        "## Reading from already calculated clusters"
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "os.chdir(\"/content/drive/MyDrive/Diana Vieira Fernandes - Work folder/Qual A/Data\")\n",
        "if not os.path.exists(\"images\"):\n",
        "    os.mkdir(\"images\")"
      ],
      "metadata": {
        "id": "Bdjp6YkH1oV1"
      },
      "execution_count": 101,
      "outputs": []
    },
    {
      "cell_type": "code",
      "execution_count": 102,
      "metadata": {
        "id": "h7sz9qcKob7b"
      },
      "outputs": [],
      "source": [
        "import pandas as pd\n",
        "cluster_medians_solar = pd.read_csv('/content/drive/MyDrive/Diana Vieira Fernandes - Work folder/Qual A/Data/cluster_medians_solar.csv', header=0, sep=',')\n",
        "cluster_medians = pd.read_csv('/content/drive/MyDrive/Diana Vieira Fernandes - Work folder/Qual A/Data/cluster_medians.csv', header=0, sep=',')\n",
        "cluster_medians_com = pd.read_csv('/content/drive/MyDrive/Diana Vieira Fernandes - Work folder/Qual A/Data/cluster_medians_com.csv', header=0, sep=',')"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 103,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 542
        },
        "id": "seLisKQZyYTX",
        "outputId": "02535e15-3726-4904-bc4e-f3cd51d29146"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/html": [
              "<html>\n",
              "<head><meta charset=\"utf-8\" /></head>\n",
              "<body>\n",
              "    <div>            <script src=\"https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js?config=TeX-AMS-MML_SVG\"></script><script type=\"text/javascript\">if (window.MathJax && window.MathJax.Hub && window.MathJax.Hub.Config) {window.MathJax.Hub.Config({SVG: {font: \"STIX-Web\"}});}</script>                <script type=\"text/javascript\">window.PlotlyConfig = {MathJaxConfig: 'local'};</script>\n",
              "        <script charset=\"utf-8\" src=\"https://cdn.plot.ly/plotly-2.24.1.min.js\"></script>                <div id=\"0c41c024-7328-4955-b91b-7b2205636e6a\" class=\"plotly-graph-div\" style=\"height:525px; width:100%;\"></div>            <script type=\"text/javascript\">                                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"0c41c024-7328-4955-b91b-7b2205636e6a\")) {                    Plotly.newPlot(                        \"0c41c024-7328-4955-b91b-7b2205636e6a\",                        [{\"mode\":\"lines\",\"name\":\"Cluster_0\",\"x\":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23],\"y\":[0.0,0.0,0.0,0.0,0.0,8.480710626846216e-05,0.0457005506551181,0.3513163892131244,0.8617321500411019,1.1972634471538623,1.4514780486369043,1.5775459363729192,1.5815356999177963,1.4871342436620942,1.2758303336933243,1.007455406299523,0.6503761286655988,0.2576172373634809,0.0216501378217431,0.0,0.0,0.0,0.0,0.0],\"type\":\"scatter\"},{\"mode\":\"lines\",\"name\":\"Cluster_1\",\"x\":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23],\"y\":[0.0,0.0,0.0,0.0,0.0,0.0,8.504560515634169e-30,0.0209999998799683,0.2319999982691536,0.766,1.026,1.215,1.2389999996219068,1.1069999998668858,0.9079999999921288,0.622,0.291,0.001,0.0,0.0,0.0,0.0,0.0,0.0],\"type\":\"scatter\"},{\"mode\":\"lines\",\"name\":\"Cluster_2\",\"x\":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23],\"y\":[0.0,0.0,0.0,0.0,0.0,0.027,0.18,0.5349999999965183,0.917,1.229,1.4400000000047752,1.586,1.5870000000009654,1.497,1.3200000000014451,1.058,0.745,0.394,0.1279999999894223,0.0109999999977815,0.0,0.0,0.0,0.0],\"type\":\"scatter\"}],                        {\"template\":{\"data\":{\"histogram2dcontour\":[{\"type\":\"histogram2dcontour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"choropleth\":[{\"type\":\"choropleth\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"histogram2d\":[{\"type\":\"histogram2d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmap\":[{\"type\":\"heatmap\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmapgl\":[{\"type\":\"heatmapgl\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"contourcarpet\":[{\"type\":\"contourcarpet\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"contour\":[{\"type\":\"contour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"surface\":[{\"type\":\"surface\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"mesh3d\":[{\"type\":\"mesh3d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"scatter\":[{\"fillpattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2},\"type\":\"scatter\"}],\"parcoords\":[{\"type\":\"parcoords\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolargl\":[{\"type\":\"scatterpolargl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"scattergeo\":[{\"type\":\"scattergeo\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolar\":[{\"type\":\"scatterpolar\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"scattergl\":[{\"type\":\"scattergl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatter3d\":[{\"type\":\"scatter3d\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattermapbox\":[{\"type\":\"scattermapbox\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterternary\":[{\"type\":\"scatterternary\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattercarpet\":[{\"type\":\"scattercarpet\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}]},\"layout\":{\"autotypenumbers\":\"strict\",\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"hovermode\":\"closest\",\"hoverlabel\":{\"align\":\"left\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"bgcolor\":\"#E5ECF6\",\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"ternary\":{\"bgcolor\":\"#E5ECF6\",\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]]},\"xaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"yaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"geo\":{\"bgcolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"subunitcolor\":\"white\",\"showland\":true,\"showlakes\":true,\"lakecolor\":\"white\"},\"title\":{\"x\":0.05},\"mapbox\":{\"style\":\"light\"}}},\"xaxis\":{\"title\":{\"text\":\"Hour of the Day\"}},\"yaxis\":{\"title\":{\"text\":\"kWh\"}},\"font\":{\"family\":\"Times New Roman\"},\"title\":{\"text\":\"Daily Clusters - Solar Generation\",\"x\":0.5},\"legend\":{\"orientation\":\"h\",\"x\":1,\"y\":1.1,\"xanchor\":\"right\"}},                        {\"responsive\": true}                    ).then(function(){\n",
              "                            \n",
              "var gd = document.getElementById('0c41c024-7328-4955-b91b-7b2205636e6a');\n",
              "var x = new MutationObserver(function (mutations, observer) {{\n",
              "        var display = window.getComputedStyle(gd).display;\n",
              "        if (!display || display === 'none') {{\n",
              "            console.log([gd, 'removed!']);\n",
              "            Plotly.purge(gd);\n",
              "            observer.disconnect();\n",
              "        }}\n",
              "}});\n",
              "\n",
              "// Listen for the removal of the full notebook cells\n",
              "var notebookContainer = gd.closest('#notebook-container');\n",
              "if (notebookContainer) {{\n",
              "    x.observe(notebookContainer, {childList: true});\n",
              "}}\n",
              "\n",
              "// Listen for the clearing of the current output cell\n",
              "var outputEl = gd.closest('.output');\n",
              "if (outputEl) {{\n",
              "    x.observe(outputEl, {childList: true});\n",
              "}}\n",
              "\n",
              "                        })                };                            </script>        </div>\n",
              "</body>\n",
              "</html>"
            ]
          },
          "metadata": {}
        }
      ],
      "source": [
        "import plotly.graph_objects as go\n",
        "\n",
        "cluster_medians_solar[\"Hour\"] = list(range(24))\n",
        "\n",
        "fig = go.Figure()\n",
        "\n",
        "# Add traces for each cluster\n",
        "fig.add_trace(go.Scatter(x=cluster_medians_solar[\"Hour\"], y=cluster_medians_solar[\"Cluster_0\"], mode='lines', name='Cluster_0'))\n",
        "fig.add_trace(go.Scatter(x=cluster_medians_solar[\"Hour\"], y=cluster_medians_solar[\"Cluster_1\"], mode='lines', name='Cluster_1'))\n",
        "fig.add_trace(go.Scatter(x=cluster_medians_solar[\"Hour\"], y=cluster_medians_solar[\"Cluster_2\"], mode='lines', name='Cluster_2'))\n",
        "\n",
        "# Update axes titles\n",
        "fig.update_xaxes(title_text=\"Hour of the Day\")\n",
        "fig.update_yaxes(title_text=\"kWh\")\n",
        "\n",
        "# Update legend and layout\n",
        "fig.update_layout(\n",
        "    title=\"Daily Clusters - Solar Generation\",\n",
        "    font=dict(family=\"Times New Roman\"),\n",
        "    title_x=0.5,\n",
        "    legend=dict(orientation=\"h\", x=1, y=1.1, xanchor=\"right\")\n",
        ")\n",
        "\n",
        "fig.write_image(\"images/fig1.pdf\")\n",
        "fig.show()"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 104,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 542
        },
        "id": "hvVOlIRR0NVl",
        "outputId": "d055b2a2-dc8b-4be2-fc2c-ecfd6258f913"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/html": [
              "<html>\n",
              "<head><meta charset=\"utf-8\" /></head>\n",
              "<body>\n",
              "    <div>            <script src=\"https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js?config=TeX-AMS-MML_SVG\"></script><script type=\"text/javascript\">if (window.MathJax && window.MathJax.Hub && window.MathJax.Hub.Config) {window.MathJax.Hub.Config({SVG: {font: \"STIX-Web\"}});}</script>                <script type=\"text/javascript\">window.PlotlyConfig = {MathJaxConfig: 'local'};</script>\n",
              "        <script charset=\"utf-8\" src=\"https://cdn.plot.ly/plotly-2.24.1.min.js\"></script>                <div id=\"8045985f-93c2-4677-a7ab-1270cb1e8b07\" class=\"plotly-graph-div\" style=\"height:525px; width:100%;\"></div>            <script type=\"text/javascript\">                                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"8045985f-93c2-4677-a7ab-1270cb1e8b07\")) {                    Plotly.newPlot(                        \"8045985f-93c2-4677-a7ab-1270cb1e8b07\",                        [{\"mode\":\"lines\",\"name\":\"Cluster_0\",\"x\":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23],\"y\":[1.6062899820454288,1.5196434107408283,1.4958946586201316,1.4949523314773263,1.5805920716645645,1.848416242899402,2.1497260933870552,2.2616135549853467,2.313013501083347,2.3595271808580027,2.390277539803516,2.4187854361715355,2.370187537759557,2.32147215368708,2.391064343211755,2.584215693858172,2.88147987648731,3.1345633089633886,3.298793925805668,3.351651360859164,3.2358856236181053,2.7455705965503325,2.133310615000489,1.7872675547675865],\"type\":\"scatter\"},{\"mode\":\"lines\",\"name\":\"Cluster_1\",\"x\":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23],\"y\":[2.482767662572097,2.3116361402325856,2.200674815590236,2.1220124667025706,2.0896552107520896,2.252032961033768,2.5491859694079304,2.7558527231558574,2.9658559544129126,3.2233105381343288,3.4841003819257867,3.738138688595732,3.9639248912699063,4.136862981446119,4.343211467529888,4.59239978210201,4.843119702905828,4.923412176315586,4.791277027857319,4.612776764491373,4.40467487717424,3.837013168074576,3.1577918631735056,2.730985900723963],\"type\":\"scatter\"},{\"mode\":\"lines\",\"name\":\"Cluster_2\",\"x\":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23],\"y\":[3.154253599787761,3.000622251368,3.020216721725935,3.1236419640306856,3.269917261441636,3.5003910253340487,3.889361406655664,4.253800138871182,4.283941468800869,4.0596927686239415,3.8211007723334953,3.5871028029668004,3.425093005334252,3.198868803394914,3.044346081400998,3.060778605535916,3.3066687412734908,3.790643462314537,4.215746292594865,4.416947181964326,4.411817131561772,4.262404386500442,3.9212062674371415,3.436586337476395],\"type\":\"scatter\"}],                        {\"template\":{\"data\":{\"histogram2dcontour\":[{\"type\":\"histogram2dcontour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"choropleth\":[{\"type\":\"choropleth\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"histogram2d\":[{\"type\":\"histogram2d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmap\":[{\"type\":\"heatmap\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmapgl\":[{\"type\":\"heatmapgl\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"contourcarpet\":[{\"type\":\"contourcarpet\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"contour\":[{\"type\":\"contour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"surface\":[{\"type\":\"surface\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"mesh3d\":[{\"type\":\"mesh3d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"scatter\":[{\"fillpattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2},\"type\":\"scatter\"}],\"parcoords\":[{\"type\":\"parcoords\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolargl\":[{\"type\":\"scatterpolargl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"scattergeo\":[{\"type\":\"scattergeo\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolar\":[{\"type\":\"scatterpolar\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"scattergl\":[{\"type\":\"scattergl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatter3d\":[{\"type\":\"scatter3d\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattermapbox\":[{\"type\":\"scattermapbox\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterternary\":[{\"type\":\"scatterternary\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattercarpet\":[{\"type\":\"scattercarpet\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}]},\"layout\":{\"autotypenumbers\":\"strict\",\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"hovermode\":\"closest\",\"hoverlabel\":{\"align\":\"left\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"bgcolor\":\"#E5ECF6\",\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"ternary\":{\"bgcolor\":\"#E5ECF6\",\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]]},\"xaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"yaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"geo\":{\"bgcolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"subunitcolor\":\"white\",\"showland\":true,\"showlakes\":true,\"lakecolor\":\"white\"},\"title\":{\"x\":0.05},\"mapbox\":{\"style\":\"light\"}}},\"xaxis\":{\"title\":{\"text\":\"Hour of the Day\"}},\"yaxis\":{\"title\":{\"text\":\"kWh\"}},\"font\":{\"family\":\"Times New Roman\"},\"title\":{\"text\":\"Daily Clusters - Loads Residencial\",\"x\":0.5},\"legend\":{\"orientation\":\"h\",\"x\":1,\"y\":1.1,\"xanchor\":\"right\"}},                        {\"responsive\": true}                    ).then(function(){\n",
              "                            \n",
              "var gd = document.getElementById('8045985f-93c2-4677-a7ab-1270cb1e8b07');\n",
              "var x = new MutationObserver(function (mutations, observer) {{\n",
              "        var display = window.getComputedStyle(gd).display;\n",
              "        if (!display || display === 'none') {{\n",
              "            console.log([gd, 'removed!']);\n",
              "            Plotly.purge(gd);\n",
              "            observer.disconnect();\n",
              "        }}\n",
              "}});\n",
              "\n",
              "// Listen for the removal of the full notebook cells\n",
              "var notebookContainer = gd.closest('#notebook-container');\n",
              "if (notebookContainer) {{\n",
              "    x.observe(notebookContainer, {childList: true});\n",
              "}}\n",
              "\n",
              "// Listen for the clearing of the current output cell\n",
              "var outputEl = gd.closest('.output');\n",
              "if (outputEl) {{\n",
              "    x.observe(outputEl, {childList: true});\n",
              "}}\n",
              "\n",
              "                        })                };                            </script>        </div>\n",
              "</body>\n",
              "</html>"
            ]
          },
          "metadata": {}
        }
      ],
      "source": [
        "import plotly.graph_objects as go\n",
        "\n",
        "cluster_medians[\"Hour\"] = list(range(24))\n",
        "\n",
        "fig = go.Figure()\n",
        "\n",
        "# Add traces for each cluster\n",
        "fig.add_trace(go.Scatter(x=cluster_medians[\"Hour\"], y=cluster_medians[\"Cluster_0\"], mode='lines', name='Cluster_0'))\n",
        "fig.add_trace(go.Scatter(x=cluster_medians[\"Hour\"], y=cluster_medians[\"Cluster_1\"], mode='lines', name='Cluster_1'))\n",
        "fig.add_trace(go.Scatter(x=cluster_medians[\"Hour\"], y=cluster_medians[\"Cluster_2\"], mode='lines', name='Cluster_2'))\n",
        "\n",
        "# Update axes titles\n",
        "fig.update_xaxes(title_text=\"Hour of the Day\")\n",
        "fig.update_yaxes(title_text=\"kWh\")\n",
        "\n",
        "# Update legend and layout\n",
        "fig.update_layout(\n",
        "    title=\"Daily Clusters - Loads Residencial\",\n",
        "    font=dict(family=\"Times New Roman\"),\n",
        "    title_x=0.5,\n",
        "    legend=dict(orientation=\"h\", x=1, y=1.1, xanchor=\"right\")\n",
        ")\n",
        "\n",
        "\n",
        "fig.show()\n"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 105,
      "metadata": {
        "id": "h5p6oYe6KI6p"
      },
      "outputs": [],
      "source": [
        "cluster_medians_com[\"Hour\"] = list(range(24))\n",
        "#fig = px.line(cluster_medians_com, x=\"Hour\", y=[\"Cluster_0\", \"Cluster_1\"], title=\"Daily Clusters - Loads Commercial\")\n",
        "#fig.update_xaxes(title_text=\"Hour of the Day \")\n",
        "#fig.update_yaxes(title_text=\"Cluster Values(kWh)\")\n",
        "#fig.update_layout(legend=dict(orientation=\"h\", x=0.5, y=1.1))\n",
        "#fig.show()"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "L_810q7B45YY"
      },
      "source": [
        "## Network"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 106,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 708
        },
        "id": "rtCX2nyQy828",
        "outputId": "cdb18022-3717-4c2e-eafe-096192819a26"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stderr",
          "text": [
            "/usr/local/lib/python3.10/dist-packages/pandapower/networks/synthetic_voltage_control_lv_networks.py:196: FutureWarning:\n",
            "\n",
            "Passing literal json to 'read_json' is deprecated and will be removed in a future version. To read from a literal string, wrap it in a 'StringIO' object.\n",
            "\n"
          ]
        },
        {
          "output_type": "display_data",
          "data": {
            "text/html": [
              "<html>\n",
              "<head><meta charset=\"utf-8\" /></head>\n",
              "<body>\n",
              "    <div>            <script src=\"https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js?config=TeX-AMS-MML_SVG\"></script><script type=\"text/javascript\">if (window.MathJax && window.MathJax.Hub && window.MathJax.Hub.Config) {window.MathJax.Hub.Config({SVG: {font: \"STIX-Web\"}});}</script>                <script type=\"text/javascript\">window.PlotlyConfig = {MathJaxConfig: 'local'};</script>\n",
              "        <script charset=\"utf-8\" src=\"https://cdn.plot.ly/plotly-2.24.1.min.js\"></script>                <div id=\"12955ae1-7178-447c-845e-02c2a2220109\" class=\"plotly-graph-div\" style=\"height:600px; width:800px;\"></div>            <script type=\"text/javascript\">                                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"12955ae1-7178-447c-845e-02c2a2220109\")) {                    Plotly.newPlot(                        \"12955ae1-7178-447c-845e-02c2a2220109\",                        [{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":true,\"x\":[0.0,-1.5,-3.0],\"y\":[1,1.5,2],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-3.0,-3.25,-3.5],\"y\":[2,2.5,3],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-3.5,-3.75,-4.0],\"y\":[3,3.5,4],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-4.0,-4.25,-4.5],\"y\":[4,4.5,5],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-4.5,-4.75,-5.0],\"y\":[5,5.5,6],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-5.0,-5.25,-5.5],\"y\":[6,6.5,7],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-5.5,-5.75,-6.0],\"y\":[7,7.5,8],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-6.0,-6.25,-6.5],\"y\":[8,8.5,9],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-6.5,-6.75,-7.0],\"y\":[9,9.5,10],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-3.0,-2.75,-2.5],\"y\":[2,2.5,3],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-3.5,-3.25,-3.0],\"y\":[3,3.5,4],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-4.0,-3.75,-3.5],\"y\":[4,4.5,5],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-4.5,-4.25,-4.0],\"y\":[5,5.5,6],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-5.0,-4.75,-4.5],\"y\":[6,6.5,7],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-5.5,-5.25,-5.0],\"y\":[7,7.5,8],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-6.0,-5.75,-5.5],\"y\":[8,8.5,9],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-6.5,-6.25,-6.0],\"y\":[9,9.5,10],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-7.0,-7.0,-7.0],\"y\":[10,10.5,11],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[0.0,-0.5,-1.0],\"y\":[1,1.5,2],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-1.0,-1.25,-1.5],\"y\":[2,2.5,3],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-1.5,-1.75,-2.0],\"y\":[3,3.5,4],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-2.0,-2.25,-2.5],\"y\":[4,4.5,5],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-2.5,-2.75,-3.0],\"y\":[5,5.5,6],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-3.0,-3.25,-3.5],\"y\":[6,6.5,7],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-3.5,-3.75,-4.0],\"y\":[7,7.5,8],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-4.0,-4.25,-4.5],\"y\":[8,8.5,9],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-4.5,-4.75,-5.0],\"y\":[9,9.5,10],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-5.0,-5.25,-5.5],\"y\":[10,10.5,11],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-5.5,-5.75,-6.0],\"y\":[11,11.5,12],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-6.0,-6.25,-6.5],\"y\":[12,12.5,13],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-6.5,-6.75,-7.0],\"y\":[13,13.5,14],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-7.0,-7.25,-7.5],\"y\":[14,14.5,15],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-7.5,-7.75,-8.0],\"y\":[15,15.5,16],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-8.0,-8.25,-8.5],\"y\":[16,16.5,17],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-1.0,-0.75,-0.5],\"y\":[2,2.5,3],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-1.5,-1.25,-1.0],\"y\":[3,3.5,4],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-2.0,-1.75,-1.5],\"y\":[4,4.5,5],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-2.5,-2.25,-2.0],\"y\":[5,5.5,6],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-3.0,-2.75,-2.5],\"y\":[6,6.5,7],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-3.5,-3.25,-3.0],\"y\":[7,7.5,8],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-4.0,-3.75,-3.5],\"y\":[8,8.5,9],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-4.5,-4.25,-4.0],\"y\":[9,9.5,10],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-5.0,-4.75,-4.5],\"y\":[10,10.5,11],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-5.5,-5.25,-5.0],\"y\":[11,11.5,12],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-6.0,-5.75,-5.5],\"y\":[12,12.5,13],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-6.5,-6.25,-6.0],\"y\":[13,13.5,14],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-7.0,-6.75,-6.5],\"y\":[14,14.5,15],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-7.5,-7.25,-7.0],\"y\":[15,15.5,16],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-8.0,-7.75,-7.5],\"y\":[16,16.5,17],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-8.5,-8.5,-8.5],\"y\":[17,17.5,18],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[0.0,0.5,1.0],\"y\":[1,1.5,2],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[1.0,0.75,0.5],\"y\":[2,2.5,3],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[0.5,0.25,0.0],\"y\":[3,3.5,4],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[0.0,-0.25,-0.5],\"y\":[4,4.5,5],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-0.5,-0.75,-1.0],\"y\":[5,5.5,6],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[1.0,1.25,1.5],\"y\":[2,2.5,3],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[0.5,0.75,1.0],\"y\":[3,3.5,4],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[0.0,0.25,0.5],\"y\":[4,4.5,5],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-0.5,-0.25,0.0],\"y\":[5,5.5,6],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-1.0,-1.0,-1.0],\"y\":[6,6.5,7],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[0.0,1.5,3.0],\"y\":[1,1.5,2],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[3.0,2.75,2.5],\"y\":[2,2.5,3],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[2.5,2.25,2.0],\"y\":[3,3.5,4],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[2.0,1.75,1.5],\"y\":[4,4.5,5],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[1.5,1.25,1.0],\"y\":[5,5.5,6],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[1.0,0.75,0.5],\"y\":[6,6.5,7],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[0.5,0.25,0.0],\"y\":[7,7.5,8],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[0.0,-0.25,-0.5],\"y\":[8,8.5,9],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-0.5,-0.75,-1.0],\"y\":[9,9.5,10],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[3.0,3.25,3.5],\"y\":[2,2.5,3],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[2.5,2.75,3.0],\"y\":[3,3.5,4],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[2.0,2.25,2.5],\"y\":[4,4.5,5],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[1.5,1.75,2.0],\"y\":[5,5.5,6],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[1.0,1.25,1.5],\"y\":[6,6.5,7],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[0.5,0.75,1.0],\"y\":[7,7.5,8],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[0.0,0.25,0.5],\"y\":[8,8.5,9],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-0.5,-0.25,0.0],\"y\":[9,9.5,10],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"x\":[-1.0,-1.0,-1.0],\"y\":[10,10.5,11],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"marker\":{\"color\":\"rgb(87, 211, 219)\",\"size\":1,\"symbol\":\"circle\"},\"mode\":\"markers\",\"name\":\"edge_center\",\"showlegend\":false,\"x\":[-1.5],\"y\":[1.5],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"2W transformers\",\"line\":{\"color\":\"rgb(128, 128, 128)\",\"width\":4},\"mode\":\"lines\",\"name\":\"2W transformers\",\"showlegend\":true,\"x\":[0.0,0.0,0.0],\"y\":[0,0.5,1],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"2W transformers\",\"marker\":{\"color\":\"rgb(128, 128, 128)\",\"size\":1,\"symbol\":\"circle\"},\"mode\":\"markers\",\"name\":\"edge_center\",\"showlegend\":false,\"x\":[0.0],\"y\":[0.5],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"20.0 kV\",\"marker\":{\"color\":\"rgb(219, 95, 87)\",\"size\":10,\"symbol\":\"circle\"},\"mode\":\"markers\",\"name\":\"buses 20.0 kV\",\"text\":[\"mv bus\"],\"x\":[0.0],\"y\":[0],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"marker\":{\"color\":\"rgb(87, 211, 219)\",\"size\":10,\"symbol\":\"circle\"},\"mode\":\"markers\",\"name\":\"buses 0.4 kV\",\"text\":[\"busbar\",null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null,null],\"x\":[0.0,-3.0,-3.5,-4.0,-4.5,-5.0,-5.5,-6.0,-6.5,-7.0,-2.5,-3.0,-3.5,-4.0,-4.5,-5.0,-5.5,-6.0,-7.0,-1.0,-1.5,-2.0,-2.5,-3.0,-3.5,-4.0,-4.5,-5.0,-5.5,-6.0,-6.5,-7.0,-7.5,-8.0,-8.5,-0.5,-1.0,-1.5,-2.0,-2.5,-3.0,-3.5,-4.0,-4.5,-5.0,-5.5,-6.0,-6.5,-7.0,-7.5,-8.5,1.0,0.5,0.0,-0.5,-1.0,1.5,1.0,0.5,0.0,-1.0,3.0,2.5,2.0,1.5,1.0,0.5,0.0,-0.5,-1.0,3.5,3.0,2.5,2.0,1.5,1.0,0.5,0.0,-1.0],\"y\":[1,2,3,4,5,6,7,8,9,10,3,4,5,6,7,8,9,10,11,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,2,3,4,5,6,3,4,5,6,7,2,3,4,5,6,7,8,9,10,3,4,5,6,7,8,9,10,11],\"type\":\"scatter\"}],                        {\"autosize\":true,\"hovermode\":\"closest\",\"legend\":{\"itemsizing\":\"constant\"},\"margin\":{\"b\":5,\"l\":5,\"r\":5,\"t\":5},\"showlegend\":false,\"title\":{\"font\":{\"size\":16}},\"xaxis\":{\"showgrid\":false,\"showticklabels\":false,\"zeroline\":false},\"yaxis\":{\"showgrid\":false,\"showticklabels\":false,\"zeroline\":false},\"template\":{\"data\":{\"histogram2dcontour\":[{\"type\":\"histogram2dcontour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"choropleth\":[{\"type\":\"choropleth\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"histogram2d\":[{\"type\":\"histogram2d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmap\":[{\"type\":\"heatmap\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmapgl\":[{\"type\":\"heatmapgl\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"contourcarpet\":[{\"type\":\"contourcarpet\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"contour\":[{\"type\":\"contour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"surface\":[{\"type\":\"surface\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"mesh3d\":[{\"type\":\"mesh3d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"scatter\":[{\"fillpattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2},\"type\":\"scatter\"}],\"parcoords\":[{\"type\":\"parcoords\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolargl\":[{\"type\":\"scatterpolargl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"scattergeo\":[{\"type\":\"scattergeo\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolar\":[{\"type\":\"scatterpolar\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"scattergl\":[{\"type\":\"scattergl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatter3d\":[{\"type\":\"scatter3d\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattermapbox\":[{\"type\":\"scattermapbox\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterternary\":[{\"type\":\"scatterternary\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattercarpet\":[{\"type\":\"scattercarpet\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}]},\"layout\":{\"autotypenumbers\":\"strict\",\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"hovermode\":\"closest\",\"hoverlabel\":{\"align\":\"left\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"bgcolor\":\"#E5ECF6\",\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"ternary\":{\"bgcolor\":\"#E5ECF6\",\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]]},\"xaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"yaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"geo\":{\"bgcolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"subunitcolor\":\"white\",\"showland\":true,\"showlakes\":true,\"lakecolor\":\"white\"},\"title\":{\"x\":0.05},\"mapbox\":{\"style\":\"light\"}}},\"width\":800,\"height\":600,\"plot_bgcolor\":\"white\"},                        {\"responsive\": true}                    ).then(function(){\n",
              "                            \n",
              "var gd = document.getElementById('12955ae1-7178-447c-845e-02c2a2220109');\n",
              "var x = new MutationObserver(function (mutations, observer) {{\n",
              "        var display = window.getComputedStyle(gd).display;\n",
              "        if (!display || display === 'none') {{\n",
              "            console.log([gd, 'removed!']);\n",
              "            Plotly.purge(gd);\n",
              "            observer.disconnect();\n",
              "        }}\n",
              "}});\n",
              "\n",
              "// Listen for the removal of the full notebook cells\n",
              "var notebookContainer = gd.closest('#notebook-container');\n",
              "if (notebookContainer) {{\n",
              "    x.observe(notebookContainer, {childList: true});\n",
              "}}\n",
              "\n",
              "// Listen for the clearing of the current output cell\n",
              "var outputEl = gd.closest('.output');\n",
              "if (outputEl) {{\n",
              "    x.observe(outputEl, {childList: true});\n",
              "}}\n",
              "\n",
              "                        })                };                            </script>        </div>\n",
              "</body>\n",
              "</html>"
            ]
          },
          "metadata": {}
        }
      ],
      "source": [
        "import pandapower as pp\n",
        "import pandapower.networks as pn\n",
        "from pandapower.plotting.plotly import vlevel_plotly\n",
        "import plotly.io as pio\n",
        "\n",
        "\n",
        "#net = pn.create_cigre_network_lv()\n",
        "\n",
        "net = pp.networks.create_synthetic_voltage_control_lv_network(network_class='village_1')\n",
        "#net.name = \"cigre network lv\"\n",
        "fig = vlevel_plotly(net)\n",
        "#fig.update_layout(width=800, height=600, plot_bgcolor='white',\n",
        "#                  font=dict(family='Computer Modern, serif', size=12, color='black'))\n",
        "\n",
        "fig.update_layout(width=800, height=600, plot_bgcolor='white', showlegend=False)\n",
        "\n",
        "# Show the plot\n",
        "fig.show()\n",
        "\n",
        "# Number of buses\n",
        "n_buses = len(net.bus)"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 107,
      "metadata": {
        "id": "N6QyCpqDnhpQ"
      },
      "outputs": [],
      "source": [
        "import pandapower as pp\n",
        "import pandapower.networks as nw\n",
        "import pandapower.plotting as plot\n",
        "import networkx as nx\n",
        "import numpy as np\n",
        "from scipy.sparse import csr_matrix\n",
        "\n",
        "# Create a graph from the network\n",
        "graph = pp.topology.create_nxgraph(net)\n",
        "\n",
        "# Remove all loads and generations\n",
        "net.load.drop(net.load.index, inplace=True)\n",
        "net.sgen.drop(net.sgen.index, inplace=True)\n",
        "net.gen.drop(net.gen.index, inplace=True)\n",
        "\n",
        "# Transpose the DataFrame\n",
        "transposed_df = cluster_medians.T\n",
        "# Take just the first row (hour 11 for now)\n",
        "first_row = transposed_df.iloc[:, 11]\n",
        "#Removing previous values\n",
        "net.load.drop(net.load.index, inplace=True)\n",
        "\n",
        "# Find extreme buses (logic is that loads and sgen will be here....)\n",
        "extreme_buses = [node for node, degree in graph.degree() if degree == 1]\n",
        "\n",
        "# Calculate 50% of the extreme buses\n",
        "num_to_add = int(len(extreme_buses) * 0.5)\n",
        "\n",
        "# Randomly select 50% of the extreme buses\n",
        "#np.random.shuffle(extreme_buses)\n",
        "#selected_buses = extreme_buses[:num_to_add]\n",
        "\n",
        "selected_buses_odd = extreme_buses[1::2][:num_to_add]\n",
        "selected_buses_even = extreme_buses[0::2][:num_to_add]\n",
        "selected_buses = selected_buses_odd[:num_to_add]\n",
        "\n",
        "# set loads on these\n",
        "for bus in selected_buses_odd:\n",
        "    load = first_row.iloc[1]\n",
        "    q_value = np.abs(load * np.tan(np.arccos(0.99)))\n",
        "    pp.create_load(net, bus=bus, p_mw=load/1e3,q_mvar=q_value/1e3) #recall that values are in MW\n",
        "\n",
        "#Removing previous values\n",
        "net.sgen.drop(net.sgen.index, inplace=True)\n",
        "\n",
        "# Transpose the DataFrame for solar data\n",
        "transposed_df_solar = cluster_medians_solar.T\n",
        "\n",
        "# Take just the first row (hour 11 for now)\n",
        "first_row_solar = transposed_df_solar.iloc[:, 11]\n",
        "\n",
        "# Add sgens to the selected buses using solar data\n",
        "for bus in selected_buses_even:\n",
        "    #solar_value = first_row_solar[1] #1st cluster\n",
        "    solar_value = first_row_solar.iloc[1]\n",
        "    q_value = np.abs(solar_value * np.tan(np.arccos(0.99)))\n",
        "    pp.create_sgen(net, bus=bus, p_mw=solar_value/1e3, q_mvar=q_value/1e3) #recall that values are in MW"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 109,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 677
        },
        "id": "8f-YfCOhZoJX",
        "outputId": "07ff174b-557f-4934-8148-bb8e7f4acfee"
      },
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "    name  bus      p_mw    q_mvar  const_z_percent  const_i_percent  sn_mva  \\\n",
              "0   None   12  0.002419  0.000345              0.0              0.0     NaN   \n",
              "1   None   14  0.002419  0.000345              0.0              0.0     NaN   \n",
              "2   None   16  0.002419  0.000345              0.0              0.0     NaN   \n",
              "3   None   18  0.002419  0.000345              0.0              0.0     NaN   \n",
              "4   None   36  0.002419  0.000345              0.0              0.0     NaN   \n",
              "5   None   38  0.002419  0.000345              0.0              0.0     NaN   \n",
              "6   None   40  0.002419  0.000345              0.0              0.0     NaN   \n",
              "7   None   42  0.002419  0.000345              0.0              0.0     NaN   \n",
              "8   None   44  0.002419  0.000345              0.0              0.0     NaN   \n",
              "9   None   46  0.002419  0.000345              0.0              0.0     NaN   \n",
              "10  None   48  0.002419  0.000345              0.0              0.0     NaN   \n",
              "11  None   50  0.002419  0.000345              0.0              0.0     NaN   \n",
              "12  None   57  0.002419  0.000345              0.0              0.0     NaN   \n",
              "13  None   59  0.002419  0.000345              0.0              0.0     NaN   \n",
              "14  None   61  0.002419  0.000345              0.0              0.0     NaN   \n",
              "15  None   72  0.002419  0.000345              0.0              0.0     NaN   \n",
              "16  None   74  0.002419  0.000345              0.0              0.0     NaN   \n",
              "17  None   76  0.002419  0.000345              0.0              0.0     NaN   \n",
              "18  None   78  0.002419  0.000345              0.0              0.0     NaN   \n",
              "19  None    0  0.002419  0.000345              0.0              0.0     NaN   \n",
              "\n",
              "    scaling  in_service type  \n",
              "0       1.0        True  wye  \n",
              "1       1.0        True  wye  \n",
              "2       1.0        True  wye  \n",
              "3       1.0        True  wye  \n",
              "4       1.0        True  wye  \n",
              "5       1.0        True  wye  \n",
              "6       1.0        True  wye  \n",
              "7       1.0        True  wye  \n",
              "8       1.0        True  wye  \n",
              "9       1.0        True  wye  \n",
              "10      1.0        True  wye  \n",
              "11      1.0        True  wye  \n",
              "12      1.0        True  wye  \n",
              "13      1.0        True  wye  \n",
              "14      1.0        True  wye  \n",
              "15      1.0        True  wye  \n",
              "16      1.0        True  wye  \n",
              "17      1.0        True  wye  \n",
              "18      1.0        True  wye  \n",
              "19      1.0        True  wye  "
            ],
            "text/html": [
              "\n",
              "  <div id=\"df-4d741407-e432-40d5-acf1-055c499bf23d\" class=\"colab-df-container\">\n",
              "    <div>\n",
              "<style scoped>\n",
              "    .dataframe tbody tr th:only-of-type {\n",
              "        vertical-align: middle;\n",
              "    }\n",
              "\n",
              "    .dataframe tbody tr th {\n",
              "        vertical-align: top;\n",
              "    }\n",
              "\n",
              "    .dataframe thead th {\n",
              "        text-align: right;\n",
              "    }\n",
              "</style>\n",
              "<table border=\"1\" class=\"dataframe\">\n",
              "  <thead>\n",
              "    <tr style=\"text-align: right;\">\n",
              "      <th></th>\n",
              "      <th>name</th>\n",
              "      <th>bus</th>\n",
              "      <th>p_mw</th>\n",
              "      <th>q_mvar</th>\n",
              "      <th>const_z_percent</th>\n",
              "      <th>const_i_percent</th>\n",
              "      <th>sn_mva</th>\n",
              "      <th>scaling</th>\n",
              "      <th>in_service</th>\n",
              "      <th>type</th>\n",
              "    </tr>\n",
              "  </thead>\n",
              "  <tbody>\n",
              "    <tr>\n",
              "      <th>0</th>\n",
              "      <td>None</td>\n",
              "      <td>12</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>1</th>\n",
              "      <td>None</td>\n",
              "      <td>14</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>2</th>\n",
              "      <td>None</td>\n",
              "      <td>16</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>3</th>\n",
              "      <td>None</td>\n",
              "      <td>18</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>4</th>\n",
              "      <td>None</td>\n",
              "      <td>36</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>5</th>\n",
              "      <td>None</td>\n",
              "      <td>38</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>6</th>\n",
              "      <td>None</td>\n",
              "      <td>40</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>7</th>\n",
              "      <td>None</td>\n",
              "      <td>42</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>8</th>\n",
              "      <td>None</td>\n",
              "      <td>44</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>9</th>\n",
              "      <td>None</td>\n",
              "      <td>46</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>10</th>\n",
              "      <td>None</td>\n",
              "      <td>48</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>11</th>\n",
              "      <td>None</td>\n",
              "      <td>50</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>12</th>\n",
              "      <td>None</td>\n",
              "      <td>57</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>13</th>\n",
              "      <td>None</td>\n",
              "      <td>59</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>14</th>\n",
              "      <td>None</td>\n",
              "      <td>61</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>15</th>\n",
              "      <td>None</td>\n",
              "      <td>72</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>16</th>\n",
              "      <td>None</td>\n",
              "      <td>74</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>17</th>\n",
              "      <td>None</td>\n",
              "      <td>76</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>18</th>\n",
              "      <td>None</td>\n",
              "      <td>78</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>19</th>\n",
              "      <td>None</td>\n",
              "      <td>0</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "  </tbody>\n",
              "</table>\n",
              "</div>\n",
              "    <div class=\"colab-df-buttons\">\n",
              "\n",
              "  <div class=\"colab-df-container\">\n",
              "    <button class=\"colab-df-convert\" onclick=\"convertToInteractive('df-4d741407-e432-40d5-acf1-055c499bf23d')\"\n",
              "            title=\"Convert this dataframe to an interactive table.\"\n",
              "            style=\"display:none;\">\n",
              "\n",
              "  <svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\" viewBox=\"0 -960 960 960\">\n",
              "    <path d=\"M120-120v-720h720v720H120Zm60-500h600v-160H180v160Zm220 220h160v-160H400v160Zm0 220h160v-160H400v160ZM180-400h160v-160H180v160Zm440 0h160v-160H620v160ZM180-180h160v-160H180v160Zm440 0h160v-160H620v160Z\"/>\n",
              "  </svg>\n",
              "    </button>\n",
              "\n",
              "  <style>\n",
              "    .colab-df-container {\n",
              "      display:flex;\n",
              "      gap: 12px;\n",
              "    }\n",
              "\n",
              "    .colab-df-convert {\n",
              "      background-color: #E8F0FE;\n",
              "      border: none;\n",
              "      border-radius: 50%;\n",
              "      cursor: pointer;\n",
              "      display: none;\n",
              "      fill: #1967D2;\n",
              "      height: 32px;\n",
              "      padding: 0 0 0 0;\n",
              "      width: 32px;\n",
              "    }\n",
              "\n",
              "    .colab-df-convert:hover {\n",
              "      background-color: #E2EBFA;\n",
              "      box-shadow: 0px 1px 2px rgba(60, 64, 67, 0.3), 0px 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
              "      fill: #174EA6;\n",
              "    }\n",
              "\n",
              "    .colab-df-buttons div {\n",
              "      margin-bottom: 4px;\n",
              "    }\n",
              "\n",
              "    [theme=dark] .colab-df-convert {\n",
              "      background-color: #3B4455;\n",
              "      fill: #D2E3FC;\n",
              "    }\n",
              "\n",
              "    [theme=dark] .colab-df-convert:hover {\n",
              "      background-color: #434B5C;\n",
              "      box-shadow: 0px 1px 3px 1px rgba(0, 0, 0, 0.15);\n",
              "      filter: drop-shadow(0px 1px 2px rgba(0, 0, 0, 0.3));\n",
              "      fill: #FFFFFF;\n",
              "    }\n",
              "  </style>\n",
              "\n",
              "    <script>\n",
              "      const buttonEl =\n",
              "        document.querySelector('#df-4d741407-e432-40d5-acf1-055c499bf23d button.colab-df-convert');\n",
              "      buttonEl.style.display =\n",
              "        google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
              "\n",
              "      async function convertToInteractive(key) {\n",
              "        const element = document.querySelector('#df-4d741407-e432-40d5-acf1-055c499bf23d');\n",
              "        const dataTable =\n",
              "          await google.colab.kernel.invokeFunction('convertToInteractive',\n",
              "                                                    [key], {});\n",
              "        if (!dataTable) return;\n",
              "\n",
              "        const docLinkHtml = 'Like what you see? Visit the ' +\n",
              "          '<a target=\"_blank\" href=https://colab.research.google.com/notebooks/data_table.ipynb>data table notebook</a>'\n",
              "          + ' to learn more about interactive tables.';\n",
              "        element.innerHTML = '';\n",
              "        dataTable['output_type'] = 'display_data';\n",
              "        await google.colab.output.renderOutput(dataTable, element);\n",
              "        const docLink = document.createElement('div');\n",
              "        docLink.innerHTML = docLinkHtml;\n",
              "        element.appendChild(docLink);\n",
              "      }\n",
              "    </script>\n",
              "  </div>\n",
              "\n",
              "\n",
              "<div id=\"df-f3145026-627f-4a8a-a1ca-a05a2f947d49\">\n",
              "  <button class=\"colab-df-quickchart\" onclick=\"quickchart('df-f3145026-627f-4a8a-a1ca-a05a2f947d49')\"\n",
              "            title=\"Suggest charts\"\n",
              "            style=\"display:none;\">\n",
              "\n",
              "<svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\"viewBox=\"0 0 24 24\"\n",
              "     width=\"24px\">\n",
              "    <g>\n",
              "        <path d=\"M19 3H5c-1.1 0-2 .9-2 2v14c0 1.1.9 2 2 2h14c1.1 0 2-.9 2-2V5c0-1.1-.9-2-2-2zM9 17H7v-7h2v7zm4 0h-2V7h2v10zm4 0h-2v-4h2v4z\"/>\n",
              "    </g>\n",
              "</svg>\n",
              "  </button>\n",
              "\n",
              "<style>\n",
              "  .colab-df-quickchart {\n",
              "      --bg-color: #E8F0FE;\n",
              "      --fill-color: #1967D2;\n",
              "      --hover-bg-color: #E2EBFA;\n",
              "      --hover-fill-color: #174EA6;\n",
              "      --disabled-fill-color: #AAA;\n",
              "      --disabled-bg-color: #DDD;\n",
              "  }\n",
              "\n",
              "  [theme=dark] .colab-df-quickchart {\n",
              "      --bg-color: #3B4455;\n",
              "      --fill-color: #D2E3FC;\n",
              "      --hover-bg-color: #434B5C;\n",
              "      --hover-fill-color: #FFFFFF;\n",
              "      --disabled-bg-color: #3B4455;\n",
              "      --disabled-fill-color: #666;\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart {\n",
              "    background-color: var(--bg-color);\n",
              "    border: none;\n",
              "    border-radius: 50%;\n",
              "    cursor: pointer;\n",
              "    display: none;\n",
              "    fill: var(--fill-color);\n",
              "    height: 32px;\n",
              "    padding: 0;\n",
              "    width: 32px;\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart:hover {\n",
              "    background-color: var(--hover-bg-color);\n",
              "    box-shadow: 0 1px 2px rgba(60, 64, 67, 0.3), 0 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
              "    fill: var(--button-hover-fill-color);\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart-complete:disabled,\n",
              "  .colab-df-quickchart-complete:disabled:hover {\n",
              "    background-color: var(--disabled-bg-color);\n",
              "    fill: var(--disabled-fill-color);\n",
              "    box-shadow: none;\n",
              "  }\n",
              "\n",
              "  .colab-df-spinner {\n",
              "    border: 2px solid var(--fill-color);\n",
              "    border-color: transparent;\n",
              "    border-bottom-color: var(--fill-color);\n",
              "    animation:\n",
              "      spin 1s steps(1) infinite;\n",
              "  }\n",
              "\n",
              "  @keyframes spin {\n",
              "    0% {\n",
              "      border-color: transparent;\n",
              "      border-bottom-color: var(--fill-color);\n",
              "      border-left-color: var(--fill-color);\n",
              "    }\n",
              "    20% {\n",
              "      border-color: transparent;\n",
              "      border-left-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "    }\n",
              "    30% {\n",
              "      border-color: transparent;\n",
              "      border-left-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "      border-right-color: var(--fill-color);\n",
              "    }\n",
              "    40% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "    }\n",
              "    60% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "    }\n",
              "    80% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "      border-bottom-color: var(--fill-color);\n",
              "    }\n",
              "    90% {\n",
              "      border-color: transparent;\n",
              "      border-bottom-color: var(--fill-color);\n",
              "    }\n",
              "  }\n",
              "</style>\n",
              "\n",
              "  <script>\n",
              "    async function quickchart(key) {\n",
              "      const quickchartButtonEl =\n",
              "        document.querySelector('#' + key + ' button');\n",
              "      quickchartButtonEl.disabled = true;  // To prevent multiple clicks.\n",
              "      quickchartButtonEl.classList.add('colab-df-spinner');\n",
              "      try {\n",
              "        const charts = await google.colab.kernel.invokeFunction(\n",
              "            'suggestCharts', [key], {});\n",
              "      } catch (error) {\n",
              "        console.error('Error during call to suggestCharts:', error);\n",
              "      }\n",
              "      quickchartButtonEl.classList.remove('colab-df-spinner');\n",
              "      quickchartButtonEl.classList.add('colab-df-quickchart-complete');\n",
              "    }\n",
              "    (() => {\n",
              "      let quickchartButtonEl =\n",
              "        document.querySelector('#df-f3145026-627f-4a8a-a1ca-a05a2f947d49 button');\n",
              "      quickchartButtonEl.style.display =\n",
              "        google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
              "    })();\n",
              "  </script>\n",
              "</div>\n",
              "    </div>\n",
              "  </div>\n"
            ]
          },
          "metadata": {},
          "execution_count": 109
        }
      ],
      "source": [
        "net.load"
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "## Calculate net surplus/deficit at each bus (generation - load)"
      ],
      "metadata": {
        "id": "yfb5mVKER1Bn"
      }
    },
    {
      "cell_type": "code",
      "execution_count": 110,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "-02AwZkbsH79",
        "outputId": "f0e79c36-b3c1-490e-8251-7c7b061d8d32"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Matches for Buyers: [(12.0, 11.0, 0.0012150000000000002, 0.05), (12.0, 13.0, 0.0012150000000000002, 0.05), (76.0, 79.0, 0.0012150000000000002, 0.05), (76.0, 45.0, 0.0012150000000000002, 0.05), (74.0, 15.0, 0.0012150000000000002, 0.05), (74.0, 17.0, 0.0012150000000000002, 0.05), (72.0, 19.0, 0.0012150000000000002, 0.05), (72.0, 37.0, 0.0012150000000000002, 0.05), (61.0, 39.0, 0.0012150000000000002, 0.05), (61.0, 41.0, 0.0012150000000000002, 0.05), (59.0, 43.0, 0.0012150000000000002, 0.05), (59.0, 47.0, 0.0012150000000000002, 0.05), (57.0, 77.0, 0.0012150000000000002, 0.05), (57.0, 49.0, 0.0012150000000000002, 0.05), (50.0, 51.0, 0.0012150000000000002, 0.05), (50.0, 58.0, 0.0012150000000000002, 0.05), (48.0, 60.0, 0.0012150000000000002, 0.05), (48.0, 71.0, 0.0012150000000000002, 0.05), (46.0, 73.0, 0.0012150000000000002, 0.05), (46.0, 75.0, 0.0012150000000000002, 0.05)]\n",
            "Matches for Sellers: [(11.0, 12.0, 0.0012150000000000002, 0.05), (13.0, 12.0, 0.0012150000000000002, 0.05), (79.0, 76.0, 0.0012150000000000002, 0.05), (45.0, 76.0, 0.0012150000000000002, 0.05), (15.0, 74.0, 0.0012150000000000002, 0.05), (17.0, 74.0, 0.0012150000000000002, 0.05), (19.0, 72.0, 0.0012150000000000002, 0.05), (37.0, 72.0, 0.0012150000000000002, 0.05), (39.0, 61.0, 0.0012150000000000002, 0.05), (41.0, 61.0, 0.0012150000000000002, 0.05), (43.0, 59.0, 0.0012150000000000002, 0.05), (47.0, 59.0, 0.0012150000000000002, 0.05), (77.0, 57.0, 0.0012150000000000002, 0.05), (49.0, 57.0, 0.0012150000000000002, 0.05), (51.0, 50.0, 0.0012150000000000002, 0.05), (58.0, 50.0, 0.0012150000000000002, 0.05), (60.0, 48.0, 0.0012150000000000002, 0.05), (71.0, 48.0, 0.0012150000000000002, 0.05), (73.0, 46.0, 0.0012150000000000002, 0.05), (75.0, 46.0, 0.0012150000000000002, 0.05)]\n"
          ]
        }
      ],
      "source": [
        "import pandas as pd\n",
        "import numpy as np\n",
        "\n",
        "# Initialize dictionaries to track total traded quantities\n",
        "load_traded = {node: 0 for node in net['load']['bus'].unique()}\n",
        "gen_traded = {node: 0 for node in net['sgen']['bus'].unique()}\n",
        "\n",
        "initial_gen_capacity = {node: capacity for node, capacity in zip(net['sgen']['bus'], net['sgen']['p_mw'])}\n",
        "initial_load_demand = {node: demand for node, demand in zip(net['load']['bus'], net['load']['p_mw'])}\n",
        "\n",
        "# Set fixed ask and bid prices for buyers (loads) and sellers (generators)\n",
        "fixed_ask_price = 0.2  # Fixed price for buyers\n",
        "fixed_bid_price = 0.05  # Fixed price for sellers\n",
        "\n",
        "# Calculate net surplus/deficit at each bus (generation - load)\n",
        "net_surplus_deficit = {node: gen - initial_load_demand.get(node, 0) for node, gen in initial_gen_capacity.items()}\n",
        "net_surplus_deficit.update({node: -load for node, load in initial_load_demand.items() if node not in net_surplus_deficit})\n",
        "\n",
        "# Generate buy orders for buses with a deficit\n",
        "buy_orders = [{'node': node, 'price': fixed_ask_price, 'quantity': -deficit}\n",
        "              for node, deficit in net_surplus_deficit.items() if deficit < 0]\n",
        "\n",
        "# Generate sell orders for all buses with generation capacity\n",
        "sell_orders = [{'node': node, 'price': fixed_bid_price, 'quantity': surplus}\n",
        "               for node, surplus in net_surplus_deficit.items()]\n",
        "\n",
        "# Convert orders to DataFrame and sort them\n",
        "buy_orders_df = pd.DataFrame(buy_orders).sort_values(by='price')\n",
        "sell_orders_df = pd.DataFrame(sell_orders).sort_values(by='price', ascending=False)\n",
        "\n",
        "\n",
        "# Initialize a list to store matches for buyers\n",
        "buyer_matches = []\n",
        "\n",
        "# Initialize a list to store matches for sellers\n",
        "seller_matches = []\n",
        "\n",
        "for buy_idx, buy in buy_orders_df.iterrows():\n",
        "    if buy['quantity'] <= 0:\n",
        "        continue\n",
        "\n",
        "    for sell_idx, sell in sell_orders_df.iterrows():\n",
        "        if sell['quantity'] <= 0:\n",
        "            continue\n",
        "\n",
        "        if buy['node'] != sell['node'] and buy['price'] >= sell['price']:\n",
        "            traded_quantity = min(buy['quantity'], sell['quantity'])\n",
        "\n",
        "            # Update quantities\n",
        "            buy_orders_df.at[buy_idx, 'quantity'] -= traded_quantity\n",
        "            sell_orders_df.at[sell_idx, 'quantity'] -= traded_quantity\n",
        "\n",
        "            # Record the match for the buyer\n",
        "            buyer_matches.append((buy['node'], sell['node'], traded_quantity, sell['price']))\n",
        "\n",
        "            # Record the match for the seller\n",
        "            seller_matches.append((sell['node'], buy['node'], traded_quantity, sell['price']))\n",
        "\n",
        "            # Check if buyer's demand is satisfied\n",
        "            if buy_orders_df.at[buy_idx, 'quantity'] <= 0:\n",
        "                break\n",
        "\n",
        "# Print the matches for buyers in the new format\n",
        "print(\"Matches for Buyers:\", buyer_matches)\n",
        "\n",
        "# Print the matches for sellers\n",
        "print(\"Matches for Sellers:\", seller_matches)"
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "seller_matches"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "6RHGQEq8IDW9",
        "outputId": "4d48ffec-06db-4f98-c081-c901451bc936"
      },
      "execution_count": 111,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "[(11.0, 12.0, 0.0012150000000000002, 0.05),\n",
              " (13.0, 12.0, 0.0012150000000000002, 0.05),\n",
              " (79.0, 76.0, 0.0012150000000000002, 0.05),\n",
              " (45.0, 76.0, 0.0012150000000000002, 0.05),\n",
              " (15.0, 74.0, 0.0012150000000000002, 0.05),\n",
              " (17.0, 74.0, 0.0012150000000000002, 0.05),\n",
              " (19.0, 72.0, 0.0012150000000000002, 0.05),\n",
              " (37.0, 72.0, 0.0012150000000000002, 0.05),\n",
              " (39.0, 61.0, 0.0012150000000000002, 0.05),\n",
              " (41.0, 61.0, 0.0012150000000000002, 0.05),\n",
              " (43.0, 59.0, 0.0012150000000000002, 0.05),\n",
              " (47.0, 59.0, 0.0012150000000000002, 0.05),\n",
              " (77.0, 57.0, 0.0012150000000000002, 0.05),\n",
              " (49.0, 57.0, 0.0012150000000000002, 0.05),\n",
              " (51.0, 50.0, 0.0012150000000000002, 0.05),\n",
              " (58.0, 50.0, 0.0012150000000000002, 0.05),\n",
              " (60.0, 48.0, 0.0012150000000000002, 0.05),\n",
              " (71.0, 48.0, 0.0012150000000000002, 0.05),\n",
              " (73.0, 46.0, 0.0012150000000000002, 0.05),\n",
              " (75.0, 46.0, 0.0012150000000000002, 0.05)]"
            ]
          },
          "metadata": {},
          "execution_count": 111
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "buyer_matches"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "l1BrkYLUL5Tf",
        "outputId": "c75fc1bc-4b2e-4ddd-a7e4-b0c07ef82aaf"
      },
      "execution_count": 112,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "[(12.0, 11.0, 0.0012150000000000002, 0.05),\n",
              " (12.0, 13.0, 0.0012150000000000002, 0.05),\n",
              " (76.0, 79.0, 0.0012150000000000002, 0.05),\n",
              " (76.0, 45.0, 0.0012150000000000002, 0.05),\n",
              " (74.0, 15.0, 0.0012150000000000002, 0.05),\n",
              " (74.0, 17.0, 0.0012150000000000002, 0.05),\n",
              " (72.0, 19.0, 0.0012150000000000002, 0.05),\n",
              " (72.0, 37.0, 0.0012150000000000002, 0.05),\n",
              " (61.0, 39.0, 0.0012150000000000002, 0.05),\n",
              " (61.0, 41.0, 0.0012150000000000002, 0.05),\n",
              " (59.0, 43.0, 0.0012150000000000002, 0.05),\n",
              " (59.0, 47.0, 0.0012150000000000002, 0.05),\n",
              " (57.0, 77.0, 0.0012150000000000002, 0.05),\n",
              " (57.0, 49.0, 0.0012150000000000002, 0.05),\n",
              " (50.0, 51.0, 0.0012150000000000002, 0.05),\n",
              " (50.0, 58.0, 0.0012150000000000002, 0.05),\n",
              " (48.0, 60.0, 0.0012150000000000002, 0.05),\n",
              " (48.0, 71.0, 0.0012150000000000002, 0.05),\n",
              " (46.0, 73.0, 0.0012150000000000002, 0.05),\n",
              " (46.0, 75.0, 0.0012150000000000002, 0.05)]"
            ]
          },
          "metadata": {},
          "execution_count": 112
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "# Testing extreme cases"
      ],
      "metadata": {
        "id": "IEf-fAwEB-sk"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "extreme_added_flow = [(a, b, c * 1000, d) for a, b, c, d in seller_matches]\n",
        "extreme_added_flow"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "GndktxLdBCOL",
        "outputId": "a05fa951-4591-4ecd-b511-9b33d19f8ccc"
      },
      "execution_count": 113,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "[(11.0, 12.0, 1.215, 0.05),\n",
              " (13.0, 12.0, 1.215, 0.05),\n",
              " (79.0, 76.0, 1.215, 0.05),\n",
              " (45.0, 76.0, 1.215, 0.05),\n",
              " (15.0, 74.0, 1.215, 0.05),\n",
              " (17.0, 74.0, 1.215, 0.05),\n",
              " (19.0, 72.0, 1.215, 0.05),\n",
              " (37.0, 72.0, 1.215, 0.05),\n",
              " (39.0, 61.0, 1.215, 0.05),\n",
              " (41.0, 61.0, 1.215, 0.05),\n",
              " (43.0, 59.0, 1.215, 0.05),\n",
              " (47.0, 59.0, 1.215, 0.05),\n",
              " (77.0, 57.0, 1.215, 0.05),\n",
              " (49.0, 57.0, 1.215, 0.05),\n",
              " (51.0, 50.0, 1.215, 0.05),\n",
              " (58.0, 50.0, 1.215, 0.05),\n",
              " (60.0, 48.0, 1.215, 0.05),\n",
              " (71.0, 48.0, 1.215, 0.05),\n",
              " (73.0, 46.0, 1.215, 0.05),\n",
              " (75.0, 46.0, 1.215, 0.05)]"
            ]
          },
          "metadata": {},
          "execution_count": 113
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "# Network state without P2P"
      ],
      "metadata": {
        "id": "cM4OLY-fShtl"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "# Aggregate quantities for each buyer and seller from the matches\n",
        "\n",
        "# Initialize seller_quantities dictionary\n",
        "buyer_quantities = {}\n",
        "for buy in buyer_matches:\n",
        "    buyer = buy[0]\n",
        "    quantity = buy[2]\n",
        "    buyer_quantities[buyer] = buyer_quantities.get(buyer, 0) + quantity\n",
        "\n",
        "# Initialize seller_quantities dictionary\n",
        "seller_quantities = {}\n",
        "for sell in seller_matches:\n",
        "    seller = sell[0]\n",
        "    quantity = sell[2]\n",
        "    seller_quantities[seller] = seller_quantities.get(seller, 0) + quantity\n",
        "\n",
        "# Reduce net.load demand by the quantities bought\n",
        "for node, quantity_bought in buyer_quantities.items():\n",
        "    net.load.loc[net.load.bus == node, 'p_mw'] = np.maximum(net.load.loc[net.load.bus == node, 'p_mw'] - quantity_bought, 0)\n",
        "\n",
        "# Reduce net.sgen capacity by the quantities sold\n",
        "for node, quantity_sold in seller_quantities.items():\n",
        "    net.sgen.loc[net.sgen.bus == node, 'p_mw'] = np.maximum(net.sgen.loc[net.sgen.bus == node, 'p_mw'] - quantity_sold, 0)\n"
      ],
      "metadata": {
        "id": "jQu9DWYoRYLE"
      },
      "execution_count": 114,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "net.load"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 677
        },
        "id": "0d9RejJcx2uv",
        "outputId": "2ac191e9-5000-43c5-831e-84925a6e71b5"
      },
      "execution_count": 115,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "    name  bus      p_mw    q_mvar  const_z_percent  const_i_percent  sn_mva  \\\n",
              "0   None   12  0.000000  0.000345              0.0              0.0     NaN   \n",
              "1   None   14  0.002419  0.000345              0.0              0.0     NaN   \n",
              "2   None   16  0.002419  0.000345              0.0              0.0     NaN   \n",
              "3   None   18  0.002419  0.000345              0.0              0.0     NaN   \n",
              "4   None   36  0.002419  0.000345              0.0              0.0     NaN   \n",
              "5   None   38  0.002419  0.000345              0.0              0.0     NaN   \n",
              "6   None   40  0.002419  0.000345              0.0              0.0     NaN   \n",
              "7   None   42  0.002419  0.000345              0.0              0.0     NaN   \n",
              "8   None   44  0.002419  0.000345              0.0              0.0     NaN   \n",
              "9   None   46  0.000000  0.000345              0.0              0.0     NaN   \n",
              "10  None   48  0.000000  0.000345              0.0              0.0     NaN   \n",
              "11  None   50  0.000000  0.000345              0.0              0.0     NaN   \n",
              "12  None   57  0.000000  0.000345              0.0              0.0     NaN   \n",
              "13  None   59  0.000000  0.000345              0.0              0.0     NaN   \n",
              "14  None   61  0.000000  0.000345              0.0              0.0     NaN   \n",
              "15  None   72  0.000000  0.000345              0.0              0.0     NaN   \n",
              "16  None   74  0.000000  0.000345              0.0              0.0     NaN   \n",
              "17  None   76  0.000000  0.000345              0.0              0.0     NaN   \n",
              "18  None   78  0.002419  0.000345              0.0              0.0     NaN   \n",
              "19  None    0  0.002419  0.000345              0.0              0.0     NaN   \n",
              "\n",
              "    scaling  in_service type  \n",
              "0       1.0        True  wye  \n",
              "1       1.0        True  wye  \n",
              "2       1.0        True  wye  \n",
              "3       1.0        True  wye  \n",
              "4       1.0        True  wye  \n",
              "5       1.0        True  wye  \n",
              "6       1.0        True  wye  \n",
              "7       1.0        True  wye  \n",
              "8       1.0        True  wye  \n",
              "9       1.0        True  wye  \n",
              "10      1.0        True  wye  \n",
              "11      1.0        True  wye  \n",
              "12      1.0        True  wye  \n",
              "13      1.0        True  wye  \n",
              "14      1.0        True  wye  \n",
              "15      1.0        True  wye  \n",
              "16      1.0        True  wye  \n",
              "17      1.0        True  wye  \n",
              "18      1.0        True  wye  \n",
              "19      1.0        True  wye  "
            ],
            "text/html": [
              "\n",
              "  <div id=\"df-9c47b7fc-cdce-4cf4-9faa-89f291e4f6a8\" class=\"colab-df-container\">\n",
              "    <div>\n",
              "<style scoped>\n",
              "    .dataframe tbody tr th:only-of-type {\n",
              "        vertical-align: middle;\n",
              "    }\n",
              "\n",
              "    .dataframe tbody tr th {\n",
              "        vertical-align: top;\n",
              "    }\n",
              "\n",
              "    .dataframe thead th {\n",
              "        text-align: right;\n",
              "    }\n",
              "</style>\n",
              "<table border=\"1\" class=\"dataframe\">\n",
              "  <thead>\n",
              "    <tr style=\"text-align: right;\">\n",
              "      <th></th>\n",
              "      <th>name</th>\n",
              "      <th>bus</th>\n",
              "      <th>p_mw</th>\n",
              "      <th>q_mvar</th>\n",
              "      <th>const_z_percent</th>\n",
              "      <th>const_i_percent</th>\n",
              "      <th>sn_mva</th>\n",
              "      <th>scaling</th>\n",
              "      <th>in_service</th>\n",
              "      <th>type</th>\n",
              "    </tr>\n",
              "  </thead>\n",
              "  <tbody>\n",
              "    <tr>\n",
              "      <th>0</th>\n",
              "      <td>None</td>\n",
              "      <td>12</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>1</th>\n",
              "      <td>None</td>\n",
              "      <td>14</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>2</th>\n",
              "      <td>None</td>\n",
              "      <td>16</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>3</th>\n",
              "      <td>None</td>\n",
              "      <td>18</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>4</th>\n",
              "      <td>None</td>\n",
              "      <td>36</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>5</th>\n",
              "      <td>None</td>\n",
              "      <td>38</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>6</th>\n",
              "      <td>None</td>\n",
              "      <td>40</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>7</th>\n",
              "      <td>None</td>\n",
              "      <td>42</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>8</th>\n",
              "      <td>None</td>\n",
              "      <td>44</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>9</th>\n",
              "      <td>None</td>\n",
              "      <td>46</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>10</th>\n",
              "      <td>None</td>\n",
              "      <td>48</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>11</th>\n",
              "      <td>None</td>\n",
              "      <td>50</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>12</th>\n",
              "      <td>None</td>\n",
              "      <td>57</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>13</th>\n",
              "      <td>None</td>\n",
              "      <td>59</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>14</th>\n",
              "      <td>None</td>\n",
              "      <td>61</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>15</th>\n",
              "      <td>None</td>\n",
              "      <td>72</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>16</th>\n",
              "      <td>None</td>\n",
              "      <td>74</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>17</th>\n",
              "      <td>None</td>\n",
              "      <td>76</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>18</th>\n",
              "      <td>None</td>\n",
              "      <td>78</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>19</th>\n",
              "      <td>None</td>\n",
              "      <td>0</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "    </tr>\n",
              "  </tbody>\n",
              "</table>\n",
              "</div>\n",
              "    <div class=\"colab-df-buttons\">\n",
              "\n",
              "  <div class=\"colab-df-container\">\n",
              "    <button class=\"colab-df-convert\" onclick=\"convertToInteractive('df-9c47b7fc-cdce-4cf4-9faa-89f291e4f6a8')\"\n",
              "            title=\"Convert this dataframe to an interactive table.\"\n",
              "            style=\"display:none;\">\n",
              "\n",
              "  <svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\" viewBox=\"0 -960 960 960\">\n",
              "    <path d=\"M120-120v-720h720v720H120Zm60-500h600v-160H180v160Zm220 220h160v-160H400v160Zm0 220h160v-160H400v160ZM180-400h160v-160H180v160Zm440 0h160v-160H620v160ZM180-180h160v-160H180v160Zm440 0h160v-160H620v160Z\"/>\n",
              "  </svg>\n",
              "    </button>\n",
              "\n",
              "  <style>\n",
              "    .colab-df-container {\n",
              "      display:flex;\n",
              "      gap: 12px;\n",
              "    }\n",
              "\n",
              "    .colab-df-convert {\n",
              "      background-color: #E8F0FE;\n",
              "      border: none;\n",
              "      border-radius: 50%;\n",
              "      cursor: pointer;\n",
              "      display: none;\n",
              "      fill: #1967D2;\n",
              "      height: 32px;\n",
              "      padding: 0 0 0 0;\n",
              "      width: 32px;\n",
              "    }\n",
              "\n",
              "    .colab-df-convert:hover {\n",
              "      background-color: #E2EBFA;\n",
              "      box-shadow: 0px 1px 2px rgba(60, 64, 67, 0.3), 0px 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
              "      fill: #174EA6;\n",
              "    }\n",
              "\n",
              "    .colab-df-buttons div {\n",
              "      margin-bottom: 4px;\n",
              "    }\n",
              "\n",
              "    [theme=dark] .colab-df-convert {\n",
              "      background-color: #3B4455;\n",
              "      fill: #D2E3FC;\n",
              "    }\n",
              "\n",
              "    [theme=dark] .colab-df-convert:hover {\n",
              "      background-color: #434B5C;\n",
              "      box-shadow: 0px 1px 3px 1px rgba(0, 0, 0, 0.15);\n",
              "      filter: drop-shadow(0px 1px 2px rgba(0, 0, 0, 0.3));\n",
              "      fill: #FFFFFF;\n",
              "    }\n",
              "  </style>\n",
              "\n",
              "    <script>\n",
              "      const buttonEl =\n",
              "        document.querySelector('#df-9c47b7fc-cdce-4cf4-9faa-89f291e4f6a8 button.colab-df-convert');\n",
              "      buttonEl.style.display =\n",
              "        google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
              "\n",
              "      async function convertToInteractive(key) {\n",
              "        const element = document.querySelector('#df-9c47b7fc-cdce-4cf4-9faa-89f291e4f6a8');\n",
              "        const dataTable =\n",
              "          await google.colab.kernel.invokeFunction('convertToInteractive',\n",
              "                                                    [key], {});\n",
              "        if (!dataTable) return;\n",
              "\n",
              "        const docLinkHtml = 'Like what you see? Visit the ' +\n",
              "          '<a target=\"_blank\" href=https://colab.research.google.com/notebooks/data_table.ipynb>data table notebook</a>'\n",
              "          + ' to learn more about interactive tables.';\n",
              "        element.innerHTML = '';\n",
              "        dataTable['output_type'] = 'display_data';\n",
              "        await google.colab.output.renderOutput(dataTable, element);\n",
              "        const docLink = document.createElement('div');\n",
              "        docLink.innerHTML = docLinkHtml;\n",
              "        element.appendChild(docLink);\n",
              "      }\n",
              "    </script>\n",
              "  </div>\n",
              "\n",
              "\n",
              "<div id=\"df-f37047ab-26da-41e2-b4fd-6df946ea96d7\">\n",
              "  <button class=\"colab-df-quickchart\" onclick=\"quickchart('df-f37047ab-26da-41e2-b4fd-6df946ea96d7')\"\n",
              "            title=\"Suggest charts\"\n",
              "            style=\"display:none;\">\n",
              "\n",
              "<svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\"viewBox=\"0 0 24 24\"\n",
              "     width=\"24px\">\n",
              "    <g>\n",
              "        <path d=\"M19 3H5c-1.1 0-2 .9-2 2v14c0 1.1.9 2 2 2h14c1.1 0 2-.9 2-2V5c0-1.1-.9-2-2-2zM9 17H7v-7h2v7zm4 0h-2V7h2v10zm4 0h-2v-4h2v4z\"/>\n",
              "    </g>\n",
              "</svg>\n",
              "  </button>\n",
              "\n",
              "<style>\n",
              "  .colab-df-quickchart {\n",
              "      --bg-color: #E8F0FE;\n",
              "      --fill-color: #1967D2;\n",
              "      --hover-bg-color: #E2EBFA;\n",
              "      --hover-fill-color: #174EA6;\n",
              "      --disabled-fill-color: #AAA;\n",
              "      --disabled-bg-color: #DDD;\n",
              "  }\n",
              "\n",
              "  [theme=dark] .colab-df-quickchart {\n",
              "      --bg-color: #3B4455;\n",
              "      --fill-color: #D2E3FC;\n",
              "      --hover-bg-color: #434B5C;\n",
              "      --hover-fill-color: #FFFFFF;\n",
              "      --disabled-bg-color: #3B4455;\n",
              "      --disabled-fill-color: #666;\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart {\n",
              "    background-color: var(--bg-color);\n",
              "    border: none;\n",
              "    border-radius: 50%;\n",
              "    cursor: pointer;\n",
              "    display: none;\n",
              "    fill: var(--fill-color);\n",
              "    height: 32px;\n",
              "    padding: 0;\n",
              "    width: 32px;\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart:hover {\n",
              "    background-color: var(--hover-bg-color);\n",
              "    box-shadow: 0 1px 2px rgba(60, 64, 67, 0.3), 0 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
              "    fill: var(--button-hover-fill-color);\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart-complete:disabled,\n",
              "  .colab-df-quickchart-complete:disabled:hover {\n",
              "    background-color: var(--disabled-bg-color);\n",
              "    fill: var(--disabled-fill-color);\n",
              "    box-shadow: none;\n",
              "  }\n",
              "\n",
              "  .colab-df-spinner {\n",
              "    border: 2px solid var(--fill-color);\n",
              "    border-color: transparent;\n",
              "    border-bottom-color: var(--fill-color);\n",
              "    animation:\n",
              "      spin 1s steps(1) infinite;\n",
              "  }\n",
              "\n",
              "  @keyframes spin {\n",
              "    0% {\n",
              "      border-color: transparent;\n",
              "      border-bottom-color: var(--fill-color);\n",
              "      border-left-color: var(--fill-color);\n",
              "    }\n",
              "    20% {\n",
              "      border-color: transparent;\n",
              "      border-left-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "    }\n",
              "    30% {\n",
              "      border-color: transparent;\n",
              "      border-left-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "      border-right-color: var(--fill-color);\n",
              "    }\n",
              "    40% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "    }\n",
              "    60% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "    }\n",
              "    80% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "      border-bottom-color: var(--fill-color);\n",
              "    }\n",
              "    90% {\n",
              "      border-color: transparent;\n",
              "      border-bottom-color: var(--fill-color);\n",
              "    }\n",
              "  }\n",
              "</style>\n",
              "\n",
              "  <script>\n",
              "    async function quickchart(key) {\n",
              "      const quickchartButtonEl =\n",
              "        document.querySelector('#' + key + ' button');\n",
              "      quickchartButtonEl.disabled = true;  // To prevent multiple clicks.\n",
              "      quickchartButtonEl.classList.add('colab-df-spinner');\n",
              "      try {\n",
              "        const charts = await google.colab.kernel.invokeFunction(\n",
              "            'suggestCharts', [key], {});\n",
              "      } catch (error) {\n",
              "        console.error('Error during call to suggestCharts:', error);\n",
              "      }\n",
              "      quickchartButtonEl.classList.remove('colab-df-spinner');\n",
              "      quickchartButtonEl.classList.add('colab-df-quickchart-complete');\n",
              "    }\n",
              "    (() => {\n",
              "      let quickchartButtonEl =\n",
              "        document.querySelector('#df-f37047ab-26da-41e2-b4fd-6df946ea96d7 button');\n",
              "      quickchartButtonEl.style.display =\n",
              "        google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
              "    })();\n",
              "  </script>\n",
              "</div>\n",
              "    </div>\n",
              "  </div>\n"
            ]
          },
          "metadata": {},
          "execution_count": 115
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "yx3WxthhNbAA"
      },
      "source": [
        "## Capacity (adjacency matrix)"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 116,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "nkulQOQnBOH0",
        "outputId": "fe907b66-f657-422d-f313-2512dee5458e"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stderr",
          "text": [
            "/usr/local/lib/python3.10/dist-packages/pandapower/networks/synthetic_voltage_control_lv_networks.py:196: FutureWarning:\n",
            "\n",
            "Passing literal json to 'read_json' is deprecated and will be removed in a future version. To read from a literal string, wrap it in a 'StringIO' object.\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n"
          ]
        },
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "(80, 80)"
            ]
          },
          "metadata": {},
          "execution_count": 116
        }
      ],
      "source": [
        "import numpy as np\n",
        "import pandas as pd\n",
        "import math\n",
        "\n",
        "\n",
        "#net_N = pn.create_cigre_network_lv()\n",
        "\n",
        "net_N = pp.networks.create_synthetic_voltage_control_lv_network(network_class='village_1')\n",
        "\n",
        "\n",
        "# Remove all loads and generations to start with 1\n",
        "net_N.load.drop(net_N.load.index, inplace=True)\n",
        "net_N.sgen.drop(net_N.sgen.index, inplace=True)\n",
        "net_N.gen.drop(net_N.gen.index, inplace=True)\n",
        "\n",
        "# Run the power flow\n",
        "pp.rundcpp(net_N ) #DC\n",
        "\n",
        "# Initialize an empty adjacency matrix\n",
        "n_buses = len(net_N.bus)\n",
        "adj_matrix = np.zeros((n_buses, n_buses))\n",
        "\n",
        "# Assume a default angle of 30 degrees in radians\n",
        "delta_rad = math.radians(30)\n",
        "\n",
        "# Loop over lines to populate adjacency matrix\n",
        "for i, line in net_N.line.iterrows():\n",
        "    from_bus = int(line.from_bus)\n",
        "    to_bus = int(line.to_bus)\n",
        "    reactance = line.x_ohm_per_km\n",
        "\n",
        "    v_from = net_N.res_bus.vm_pu.loc[from_bus] * net_N.bus.vn_kv.loc[from_bus]\n",
        "    v_to = net_N.res_bus.vm_pu.loc[to_bus] * net_N.bus.vn_kv.loc[to_bus]\n",
        "\n",
        "    p_capacity = (v_from * v_to / reactance) * np.sin(delta_rad)\n",
        "\n",
        "    adj_matrix[from_bus, to_bus] = p_capacity\n",
        "    adj_matrix[to_bus, from_bus] = p_capacity\n",
        "\n",
        "# Loop over transformers\n",
        "for i, trafo in net_N.trafo.iterrows():\n",
        "    hv_bus = int(trafo.hv_bus)\n",
        "    lv_bus = int(trafo.lv_bus)\n",
        "    sn_mva = trafo.sn_mva\n",
        "\n",
        "    adj_matrix[hv_bus, lv_bus] = sn_mva\n",
        "    adj_matrix[lv_bus, hv_bus] = sn_mva\n",
        "\n",
        "\n",
        "# Loop over external grid connections\n",
        "for i, eg in net_N.ext_grid.iterrows():\n",
        "    bus = int(eg.bus)\n",
        "    p_mw = eg.vm_pu * net_N.bus.vn_kv.loc[bus]\n",
        "\n",
        "    if bus != 0:\n",
        "        adj_matrix[0, bus] = p_mw\n",
        "        adj_matrix[bus, 0] = p_mw\n",
        "\n",
        "# Loop over switches\n",
        "for i, switch in net_N.switch.iterrows():\n",
        "    bus = int(switch.bus)\n",
        "    element = int(switch.element)\n",
        "\n",
        "    if switch.closed:\n",
        "        if switch.et == 'l':  # Line switch\n",
        "            P_capacity_switch = adj_matrix[bus, element]\n",
        "        elif switch.et == 't':  # Transformer switch\n",
        "            P_capacity_switch = adj_matrix[bus, element]\n",
        "        elif switch.et == 'b':  # Bus switch\n",
        "            P_capacity_switch = 0  # Set to zero or use your custom logic\n",
        "    else:\n",
        "        P_capacity_switch = 0  # Open switch\n",
        "\n",
        "    adj_matrix[bus, element] = P_capacity_switch\n",
        "    adj_matrix[element, bus] = P_capacity_switch\n",
        "\n",
        "ext_grid_bus = net_N.ext_grid.bus.values[0]\n",
        "#s_sc_max_mva = net_N.ext_grid.s_sc_max_mva.values[0]  # Assuming this is the capacity for ext_grid , if bus 80 need to comment this line\n",
        "#s_sc_max_mva = 0\n",
        "\n",
        "# Connect ext_grid to the transformers using capacity values\n",
        "for i, hv_bus in enumerate(net_N.trafo.hv_bus.values):\n",
        "    trafo_capacity = net_N.trafo.sn_mva.values[i]\n",
        "    adj_matrix[ext_grid_bus, hv_bus] = min(s_sc_max_mva, trafo_capacity)\n",
        "    adj_matrix[hv_bus, ext_grid_bus] = min(s_sc_max_mva, trafo_capacity)\n",
        "\n",
        "\n",
        "# Convert to DataFrame\n",
        "adj_matrix_df = pd.DataFrame(adj_matrix)\n",
        "adj_matrix_array = adj_matrix_df.to_numpy()\n",
        "adj_matrix.shape"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 117,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "bAWTchE1DkWn",
        "outputId": "52858ad5-a773-4bba-e880-d1ab4507ead9"
      },
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "(80, 80)"
            ]
          },
          "metadata": {},
          "execution_count": 117
        }
      ],
      "source": [
        "adj_matrix.shape"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 118,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 516
        },
        "id": "GQAhEKHIBqN_",
        "outputId": "7a2954df-b2b5-400c-aaef-e4f8df822eb2"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 640x480 with 1 Axes>"
            ],
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAApQAAAHzCAYAAACe1o1DAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAAD9MUlEQVR4nOzdd3iT5frA8W/Spk33ortAW8ree+8lMhXBhSIcFdGj4laOHpWf+7hw4gAHqAyZZSgie8jegpS2CKWlLW3TkbRp1u+Pkto2o0mbpOv5XNe5PE3evM/bkva98zz3c98Sg8FgQBAEQRAEQRBqSFrXFyAIgiAIgiA0bCKgFARBEARBEGpFBJSCIAiCIAhCrYiAUhAEQRAEQagVEVAKgiAIgiAItSICSkEQBEEQBKFWREApCIIgCIIg1IoIKAVBEARBEIRaEQGlIAiCIAiCUCsioBQEQRAEQRBqRQSUgiAIgiAIQq2IgFIQBEEQBEGoFRFQCoIgCIIgCLUiAkpBEARBEAShVkRAKQiCIAiCINSKCCgFQRAEQRCEWhEBpSAIgiAIglArIqAUBEEQBEEQakUElIIgCIIgCEKtiIBSEARBEARBqBURUAqCIAiCIAi1IgJKQRAEQRAEoVZEQCkIgiAIgiDUiggoBUEQBEEQhFoRAaUgCIIgCIJQKyKgFARBEARBEGpFBJSCIAiCIAhCrYiAUhAEQRAEQagVEVAKgiAIgiAItSICSkEQBEEQBKFWREApCIIgCIIg1IoIKAVBEARBEIRaEQGlIAiCIAiCUCsioBQEQRAEQRBqxb2uL0AQBKGp0BsM5Ku1KEo0KEo0lOh06PQG3KQS5G5uBMplBMplBHi6I5VI6vpyBUEQbCYxGAyGur4IQRCExkyl0ZKiUJGqUKHRl/3JlQAV//hW/FomlRAX6E18oDfeMvG5XxCE+k8ElIIgCE6i0ek5nV3ApfxikwCyOsbjYwO86Bzqj8xNZCgJglB/iYBSEATBCTKVao5kKFDr9LU+l9xNSs/IQMJ9PB1wZYIgCI4nAkpBEAQHS85TcjKrwOHn7RrmT6sgH4efVxAEobbEGoogCIIDOSuYBDiZVUByntIp5xYEQagNEVAKgiA4SKZS7bRg0uhkVgGZSrVTxxAEQbCXCCgFQRAcQKPTcyRD4ZKxjmYo0DggN1MQBMFRREApCILgAKezCyh1UZBXcmP3uCAIQn0hAkpBEIRaUmq0XMovNikLVKxUsvyj//F/99/FzL4dmNouiu1rVlg9l1aj4fHxQ5naLor1iz+3eNyl/GJUGq0Drl4QBKH2REApCIJQS6kKFeb62hTm5bLqsw9IS0miZdsONp1r87IlXM+4Wu1xkhvjCoIg1AcioBQEQagFvcFAqkJltmh5UFgYX+85wRfbD3PvMy9Ve678nOus+uwDptz/SLXHGoAUhQq9qPwmCEI9IAJKQRCEWshXa8vbKVYl8/AkKDTM5nMte+91ouNaMWTSVJuO1+jLeoMLgiDUNdEkVhAEoRYUJRqHnCfp1HF2rlvFaz+sQ2J2Ad3y+EFymUOuQRAEoaZEQCkIgmAHvaFsVlBRokFRonFITUiDwcDi115kwLhJtO3ei6y0Kza9ToLjAlpBEITaEAGlIAiCDVQaLSkKFakKVfkStwTM5k7aa8eaFfx94RxPL/zSrtcZgBKdzgFXIAiCUDsioBQEQbBCc6Pm46X8YpMA0hHBpKqokB8+eJPJs+fSLDLa7tfrLORvCoIguJIIKAVBECzIVKo5kqFAfaNguTNCt/VLPker0TDw5snlS905mekAFBXkk5V2haCwcGQeHmZf7ya1Pd9SEATBWURAKQiCYEZyntLpfbkBrqenU5SvYN6EYSbPrfniI9Z88RHvrt1KXPtOJs9LALmbm9OvURAEoToioBQEQajCVcEkwPh7ZtNn1NhKj+Xn5PDFy88y/Jbp9B45lrCYFmZfawACxQ5vQRDqARFQCoIgVJCpVDs0mNy8bAmqwgJyszIBOLLjN3IzMwAYN2M28R27EN+xS6XXGJe+mye0pe+ocVbPLwJKQRDqAxFQCoIg3KDR6TmSoXDoOTcsWUR2elr51wd/28zB3zYDMGTiVHz8/Gt8bplUQoCn+DMuCELdkxgMom+XIAgCwLFrCv7OL3bK5htHkwBtgn3oGFrzgFQQBMFRROtFQRAEQKnRcsmGYPLnRQuZ2i6KeROHV3r8xN6dfPqfJ5k3cTjTOsTw0Ig+zrtYyvIn4wK9nTqGIAiCrURAKQiCAKQqVNU2PMy5ls6aLz5C7m0ayO3ZuI69G9fh7etHUFi4cy6ygtgAL7xlYrlbEIT6QQSUgiA0eXqDgVSFqtrZye/eWUCbrj1p1bGryXN3P/E8S4/8xRs/bSC2bUfnXOgNcjcpncVStyAI9YgIKAVBaPLy1drydoqWnD38Bwd+3cSsF141+3xweATuMtfsuO4ZGYjMTfz5FgSh/hB/kQRBaPIUJRqrz+t0Oha/9iKjbruLlm3bu+iqzOsa5k+4j2edXoMgCEJVIgFHEIQmT1GiMenTXdHW5d+TnZ7Gy9+scOVlmega5k+rIJ86vQZBEARzREApCEIleoOBfLUWRYkGRYmGEp0Ond6Am1SC3M2NQLmMQLmMAE93pJLG0Ue6RKezGEwW5uWy/KN3mTZ3HgHBIS69LiO5m5SekYFiZlIQhHpLBJSCIACg0mhJUahIVajK8wmrztpJAEN+2f+XSSXEBXoTH+jd4HYbVw2ac4pLLR7748J38A0MZNyM2S68wn9+9rEBXnQO9Rc5k4Ig1GsN6y4gCILDaXR6TmcXcCm/2CSArDprV/Frjd5AUq6SC7nKBhP02BI0V5R+KYVtK5cx64VXybvROhGgtFSNTqMhK+0KXr6++AUG1fraKl6HTCohPtCbuAYYrAuC0DSJv1SC0IRlKtUcyVCg1ukBy4GVJcbjL+UXc61IXW+XZe0JmivKzbyGXq9n8esvsfj1l0yenzuqL+PvvZ/Z8xfU6vq83aWE+8gbZTqBIAhNgwgoBaGJSs5TcjKrwGHnK9Hp2ZeWW+82jtQmaG7Rpi3PfrLY5PGfFr5DsbKI2fMXENE8ttbX2DbET3S9EQShQRMBpSA0QY4OJisynrc+BJW1/T79g0LoO2qcyeObvvsaoNJzl/76kyPbtwKQcTkVVVEhP3/+IQAt23ag94gxFscJlLumfqUgCIKziIBSEJqYTKXaacGk0cmsAnw93Ot0+duZQbM5KWdP89PCdyo9Zvx62JTpFgNKmVRCgKf4UywIQsMmMRgM9qZNCYLQQGl0eramZpcv/zqT3E3K6LjQOtmok6lUsy8t1+Xj1kR8oDfdwgPq+jIEQRBqpX5vyRQEwaFOZxdQ6oJgEspyKk9nu26G0Eij03MkQ+HycWsqRaHi2DUFGhf9uwiCIDiDCCgFoYlQarRcyi+udlPKz4sWMrVdFPMmDjd57vyxw/znrsnc2S2efw3qyuLXXqRYqbR4rkv5xag02lpeuX1cGTQ7yqX8Yn5LzSZTqa7rSxEEQagRkbgjCE1EqkJlteYiQM61dNZ88RFyb9Mdx6nnzvDqrNuJbpXAfc+/Qs61DDYsWUTG36m8+NUPZs8nuTFux1B/h3wP1TEGzVUVK5WsX/wZSaeOc/H0CYryFTzyxgeMuPX2Ssf9tvIHdm9YzdXUiygLCggOC6djn/5Mf+QpwmKaO/Xa6+sueUEQBFuIgFIQmgC9wUCqQlXt7OR37yygTdee6HU6ChSVcxB/+OAtfPwDWPD9arx9/QAIi47h85ee4cTenXQbNMzkfAbKlnTbN/NzSV1FS0FzYV4uqz77gGZR0bRs24Gzh/abf/25M4TFtKD3iDH4BASQlXaFbat+4OjObby3bhvB4RFO/x7q0y55QRAEW4mAUhCagHy1trwzjCVnD//BgV838e6arSx+7cVKz6mKCjm1fzcTZj5QHkwCDJ08jW/efIX9vySaDSihrKNOvlpLkJNL41gLmoPCwvh6zwmCQsO4ePokz00zLQUE8ODLb5o81mfkTTx7203sXL+KWx981MFXbV592CUvCIJgD5FDKQhNgKJEY/V5nU7H4tdeZNRtd9GybXuT5y9fOIdOq6VVp66VHpd5eBDXviOpf56p1fiOYC1olnl4EhQaVqPzhkXHAKAsdO0Go6MZYqOOIAgNhwgoBaEJUJRosLbgvHX592Snp3HH48+afT4vKwuAoNBwk+cCQ8PJzc40edxIgmsCSkeOUZiXS37OdS6ePskn858AoEu/QQ47vy3qape8IAhCTYglb0FoAkp0Oov5k4V5uSz/6F2mzZ1HQHCI2WPU6hKgbEayKg9PT0pLSiyObbgxvrMZg2ZHFNZ9YGhPNKVlO679AoP413/+j64Dh9r8+jMH9/PyzNvMPvfm8kTadOtp03ku5RfTLsQXb5n4Uy0IQv0m/koJQhOgs5I/+ePCd/ANDGTcjNkWj/H0lAOgKS01ea5UrcZDLq/x+I5iLWi213++XIamVE1achK7E1dTUqyq0XluvudfJHTuVumxiJaxNr/e1bvkBUEQakoElILQBLhJzS94p19KYdvKZcx64VXysv5Zti4tVaPTaMhKu4KXry9BYWX5h3lmlrYV2ZkEm1kKt2V8R3Jk0Nq530AAegwZQZ+RY3li4gjk3j7cbCXoNqdDz770v2lCja/D1bvkBUEQakrkUApCEyB3czObQ5mbeQ29Xs/i119i7qi+5f9LOnmM9EspzB3Vl1WffUDz1u1wc3cn+czJSq/XlJaSeu4sse07WhxbcmN8Z3NW0BrRIpa49h3Zk7i2Rq8vLipCp615cXeN3sChdAWpChV5JRr0oluuIAj1kJihFIQmIFAuw5Bv+niLNm159pPFJo//tPAdipVFzJ6/gIjmsfj4+dOl/2B2b1jDtLlP4OXrC8CuDT9TolIy4KaJFsc23Bjf2YxBszPCrVJ1idnl/up8Mv8JSlRKpG5utO/Zl3ufeYmEzl2rf2EV6UUlpBfdyGOVSogL9CY+0FvkVgqCUG+Iv0aC0ARYCuj8g0LoO8q0JuOm774GqPTcXfOeY/6dk3np3lsZPX0GOdcySPzmC7oOHEr3waZtGm0Z35EsBc220mm1FCuL8A0IrPR40qnj/H3hPIMn3GLzudxlMvqNGU+PoSPwDwrmysULbFiyiJdm3MLrP60nvkPnGl+nRm8gKVfJhVwlsQFedA71R+YmFpsEQahbEoNBrJ8IQmOnNxjYdDGz2uLmRv+9ZyoFilw+TNxR6fFzRw+y9N3XSf3zDHIfHwbcNJEZT84vn7E0RyaVMD4h3Ok5gHklGnb8fd3i85uXLUFVWEBuVia//vQdfUffTHyHTgBlG5IMBh4c1pMB4ybRPKEtci9v/r5wjh1rVyDzkPPmikSiYuNrfH0Zf6fy5OSRdOjVj5e+/rHG56lK7ialZ2SgKIIuCEKdEgGlIDQRZ7ILSMpVOmVJ2BIJ0CbYxyW7lKsLmh8a0Yfs9DSzz32+7SBBYeEsffc1zhzcT/bVK5SqSwgKDafLgMHc9tA8h/Tyfv/JuRz8bQs/nkjGzcF5paIHuCAIdUkseQtCExEf6M2FXKVLxzQAcYHeLhlLKinLLbQUNC/afqjac8yev8DxF1ZBs8gotJpS1MWqSi0sHUH0ABcEoS6JxBtBaCK8Ze7EBni5dMzYAC+XbhyJD/R26QysvTKvXMbDU47c2zlB38msAjKVaqecWxAEwRoxQykITUjnUH+uFakpcUGPaLmblM4Vlrr1BgP5ai2KEg2KEg0lOh06vQE3qQS5mxuBchmBchkBnu41zrc0Bs2X8osd9W3USH5ujknXoUvnz3Jkx1a6Dx6OVOq8z/JHMxSMjgsVG3VqwBXvUUForEQOpSA0MZlKNfvScp0+zsCYYMJ9PFFptKQoVKQqVOX5jVXL+1T8urZlcTQ6Pb+lZrskaLbk5ZnT8JDLadu9FwHBzUhLvsBvK5fh5i7jzeWJxLRq7dTxYwO86BER6NQxGhNXv0cFoTESAaUgNEHJecrynDtn6BrmTwt/L05nF3Apv9ju+pDG42taFsdVQbMlm77/mj0b15Lx9yWKlYX4B4XQuf8gpj/yJJEt48qPK1YqWb/4M5JOHefi6RMU5St45I0PGHHr7ZXO9/Hz89i5bqXJOFFxrfh4yx6z13BTfKgIdqqh0enr7D0qCI2N+GsjCE2QceOGM4LK0kvn8Y7qy9bUbNQ3Zgnt/dRqPP5SfjHXitR2l8UJ9/Gka5i/U4Nma8bfez/j772/2uMK83JZ9dkHNIuKpmXbDpw9tN/isTIPT+a+9m6lxyxt7BE9wKuXqVRzJENRZ+9RQWhsREApCE1UqyAffD3cOZqhcMjysNxNSrSkhL25uRxIr0WF8SpKdHr2peXaXRbHmUGzowSFhfH1nhMEhYZx8fRJnptmWmTeyM3djaGTptp03rrqAd5QchAdPUNf0/eoIDQmIqAUhCYs3MeT0XGhDlv2u1xQTGSPAU651pqUxXFU0Hzx9Al2rF3JmUNlNSr9AoNo3bUndz3+LFFxrcqPs3dpWubhSVBomM3XodPpbC45pNGXBXdBLuhSZHMO4o3PGXWZg+jMdA9RukloykRAKQhNnMxNSo+IQNqF+JKqUJFix8aE+EBv4m4EBZlKtdNnA09mFeDr4W738ndtgmaAtV99yvnjhxkwdgIt27ZHcT2bLT98wzNTx/Lm8o20aNOu/Fh7lqbtoS4u5p5ebVAXF+MbEMig8ZOZ8dSLePlYDl4UJRqnBpTWchCr/owrfl1X7SPr63tUEBoDEVAKggCUldzpGOpP+2Z+di9banR6jmQoXHKdNSmLY0/QbM7E+x5k3rufIvPwKH9swLhJPDlpJGu/+oTH//dJ+eP2LE3bKig0jMn3P0x8h84Y9HqO79nJLz9+x6Xzf7Lg+9W4uZv+KZdQFlA6S0PLQazv71FBaOhEQCkIQiVSiYQgucyuma3T2QWUuqhMT8mNWbGalMWpLmjWGwxcLzYNwtr16G3yWFRsPM0T2pCWnGTynD1L07aY8dT8Sl8PGj+FqNh4fvzwLQ78upFB46eYvMYAlOh0Dhm/qoaYg9hQ3qOC0FCJgFIQhFpRarRmC4nbmndYkVaj4akpo0hLTuLeZ15i8r/mmj3uUn4x7UJ8a5x/ZyloTlWouF5s24Yig8GAIuc6zRPaVHq8JkvTNTHhvgdY/tE7nDqwx2xACaCz0Ne8NhpiDqKl96ilnFejL3cdRafRMndUX4vHjJp2F3P/712Tx2v7HhWEhka80wVBqJVUhcrssrE9eYdGm5ct4XrG1WrHdFZZHEWJxuYcy92Ja8jNzOCOx54uf6wmS9M15Sn3wjcwiKJ8hcVj3KSO3UndUHMQLb1Hx9w+gy4DBld6zGAw8OUrzxEa3ZyQ8EhKVCoee+djk3Oe2LOD3Ylr6DpwqNkxRekmoakRAaUgCDWmNxhIVajMBmD25B0C5OdcZ9VnHzDl/kdY/tH/rI7rrLI4JTqdTcFkWkoSXy+YT9tuPRk2ZXr54zVZmq6p4qIiCvNy8Q8KMfu8BJC7uTlsvIaag2jtPdq2ey/adu9V6bFzRw+iLi5myIRbAZB7e5vNid2xdgXevn70Gj7a7Lh1VbpJEOqKyBgWBKHG8tXa8s0tVbXr0btSMAnW8w6Xvfc60XGtGGLjhhZjWRx76PV6CgsLuXbtGhcvXuTkyZPs27ePrVu3snbtWq6kVT87mpedxRtz7sXbz4+nF36FWzVB24T7HkAqlXLqgPmONtUpVZdQXFRk8viqzz/AYDDQffBws68zAIEO3OFdFzmIjmDtPWrOno3rkEgkDJ5wi8Vj8rIyOXtwP31Hj8PDU27xuJq8RwWhoRIzlIIg1Ji9u4gt5R0mnTrOznWreO2HdUiwfTZHUaLBXyZFqVSiVCopKiqq9N+qj6lUKpNzeHp64uPjg6+vL/7REjAYwMKMkrKwgNcfvBtlQQGv/bCW4PCIaq+xuqXpzcuWoCosIDcrE4AjO34jNzMDgHEzZqPMz+fpW8cwaPwUom/knp7Yt4tju36n++Dh9B451uLYjgooLeUgVvXzooX89OHbNG/dlg8TdwCgLlaxfc0KDv/+K38nnadEqSSyZSyjps9g9PQZFgNyR+Ug2vMe1Wo07N+ygbbdexEW09zicXs3r0ev1zN44q02je+KWqCCUNdEQCkIQo3Zk3MI5vMODQYDi197kQHjJtG2ey+y0q7YdC6DXs/OPw5z+eBOk+fkcnl5kOjj40NoaGilr43/9fHxQSb752Z//Fo+l/LNL4+Wqkt4c+5M0i+l8PKSFSZBsSXVLU1vWLKI7PS08q8P/raZg79tBmDIxKn4+PvTc9goTu7fzc51K9Hr9ES0jOXuJ15g0uyHkErNLzTJpBICPB3zJ95SDmJFOdfSWfPFR8i9vSs9nnnlMotfe5HO/Qcx8b4H8fbx48S+nXz16gsknTjGo28vNHs+R+Ug2vMePbF3J4WKvGoDxT2JawgKDadzv0FWj3N26SZBqE9EQCkIQo3ZmnMIlvMOd6xZwd8XzvH0wi/tGlsikRAaFUW3SZNMgkT3Gm5+CZTLyru5VKTT6Xj/iYe4cOIoz336jUneHZQFnDqNFi9f30qPV7c0vWj7oWqv63Ezm0KskQDxgd4Oyd2zloNY0XfvLKBN157odToKFLnljweGhvL+hu20aN22/LExd9zDp/OfYPuaFdz28DwiW8aZnM9ROYj2vEf3bFyLu0zGwJsmWjwmPTWZ5LOnmDDzQYvBvJEzSzcJQn0jAkpBEGrM1rI0lvIOVUWF/PDBm0yePZdmkdH2DS6REBgUTPfmre29bIssLRF/9/arHN6+lV7DR1OUr2DXhtWVnh86aSqK7OwaL007mgGIC/Su9jhb2JKDePbwHxz4dRPvrtnK4tderPScf1CI2dnZPqPGsX3NCtKSk8wGlOCY9pG2vkeLlUoOb/+VrgOH4hcUbPG43YlrABhiw3K3PeMLQkMnAkpBEGrMlrI01vIO1y/5HK1Gw8CbJ5cvdedkpgNQVJBPVtoVgsLCTTb32DO+PQI83ZFJJSYB1KVzZ4Gy/MYjO34zed3QSTVfmnaG2AAvh9U/rG7JVqfTsfi1Fxl12120bNve9vNezwbA30rwZhy/NgGlre+RQ7//Ura7u7rl7k3riIprRatOXRw6vivpDQa7u2EJQnVEQCkIQo3J3dys5qdVl3d4PT2donwF8yYMM3ntmi8+Ys0XH/Hu2q3Ete9k8nxtyuJYvaG6S9GUVl6mXLB0tYUz/cPHP4Do+AR2b1hdaVOKq8ndpHR2YO3D6nIQty7/nuz0NF7+ZoXN59SUlrLx+68Ii2lBQuduFo9zRA5ide9Roz2Ja5B7+9B7xBiLx1w4eYxrf6dyx2PP2DS2o0s31ZZKoyVFoSLVSutRCZSnfcikEuICvYkP9BYF2oVqiXeIIAg1ZinnEGzLOxx/z2z6jKq8FJyfk8MXLz/L8Fum03vkWMJiWpg9f03K4thyQ60pS5tSXK1nZKBDe0hby0EszMtl+UfvMm3uPAKCzW86Mufr//sPaRcvMP+LpVaLvTsiB9Hae9QoPzenvOOQp5flf789G9cCWC0pVJGjSzfVlOZGGaZL+cUm7/eq/7YVv9boDSTlKrmQqyQ2wIvOof6iP7lgkQgoBUGoMWs3S1vyDuM7diG+Y+WlQ+PSd/OEtvQdNa7G41dkzw21poybUq4k/cWVpL+Y2i7K7HFf7jpKSHgker2e31YuY+vy77l2+RKeXt7Ed+jMbXPnme0dbouuYf4O7TAD1nMAf1z4Dr6BgYybMdvm861b/BnbVv3AnY8/S8+hI2s1vi1seY/s27wenVbL4AmWl7t1Oh37t2ygTdeeRLSIdej4zpSpVHMkQ4H6Rg1Re3+axuMv5RdzrUhNz8hAh7/HhMZBBJSCINRYgKc77hLQmrlL7du0HrCcd9ip7wBCwiPRajSs+eIjdqxbRW7mNQJCmgFlRcitcZdgU1mc2t5QbVFxU8rHzz+O1N2NGU/9p/z5qu38AL5/5/9I/PYLhkyaytg770NVmM/WFcv4771Tef3H9bTu0t2uawiRy8hSqckoKnFoLpylHMD0SylsW7mMWS+8St6NGpoApaVqdBoNWWlX8PL1xS8wqPy57WtWsOzd1xlzx73cNnderca3laW82Ir2JK4lIKSZSRvGik7t34PiejZT5zxm89iOLN1UE47uu16i07MvLZeuYf4O77cuNHwioBQEocakEgn+njJyzeS5PfvJYq5d+bvSY+YCq4XP/psDv2xkxNQ7aNWpKxdOHGPnupVcu3zJ6tj+nrJqgyRH31DNqbopxdvXD61WU6ldX9V2fjqtll+Xf0f/sRMqlQTqf9NEHh7Vj92Ja+wOKHNLNE7JhbOUg5ibeQ29Xs/i119i8esvmbxu7qi+jL/3fmbPXwCUbXr5/KWn6Tv6Zh747xs2jW0pB9HeTSVxgd4k5Sotfph4c0VitdfSffAwVp9Pt+m6jdfuqNJNNeHM977xvCKoFCoSAaUg1KGGvttSbzBQUGq+tZwtfZIvnj7B/i2J3PbwPO587FkAxt5xL/5BQSR++yXjZswitm0Hs+cvLNWiNxgs/lxcEUyCbZtSqrbz02o1lJaUlM/GGgUEN0MqleIht9zOzxJn5cJZykFs0aYtz36y2OTxnxa+Q7GyiNnzFxDRPBYom8H94MmH6dCrH/Pe/cTmHe9VcxBruqkk0seTC7lKm8Z0FEeWbrJXplLt9Pf+yawCfD3cxfK3UE4ElIJQBxrLbst8tRZtLfok/3nkIACDbp5S6biBN09hwzdfsG/zBosBpbUaha64oYJtm1LMtfPzlHvRumsPdq5bSdvuvWjfsw/KwgJ+/uxDfPwDGD19hsOvtaa5cJZyAP2DQszmuG767muA8ueyrqbx1sP3gQT6jx3P/l82Vjq+Zdv2Fv+NjeM7YlOJr8yNIo3riow7snSTPTQ6PUcyFC4Z62iGgtFxoWKjjgCIgFIQXKqx7basbZ9kbWkpgMmMnKeXFwApZ09VO37VgNKVN1RbNqVYauf3+Dsf8/4TD7HwmX+XPxbevCWv/7ieiOYtnXbNYF8unC05iNZkpV1GVVgW3H+1YL7J89MfedJiQCmTSlBrdexPy631phJXBpOOLt1kj9PZBZTqrOcfO0rJjb9nPSICXTKeUL+JgFIQXKQx7rasbZ/kqBsdZc4fO0x4hfJA527MXOZmXrN4Pks1Cl11Q7V1U4qldn5ePr40b92WNt160qX/YPKuZ7H2q094+9+zee2HtRZ7fzuSLblwtuQgVlS1ZmenvgPsyj00kgBBchn7r+bZ/dq65ujSTbZSarRcyi82efzj5+exc91Ki68zVh6AshqhG5YsYuf6VWRfTcPbz49Wnbry0KtvExJhWrngUn4x7UJ869XKiVA3xDtAEFygse62rG2f5B5DRxAaFcP37yzAU+5FfMcuJJ06xo8fvoWbuzul6hKL5zNXo9ARN9Tzxw6z9N3XSPnzNN6+fgy4aSJ3PfECXj6Vf862bEoZe+dMs+38dFotr866nY59+nP/S6+XP96l/2CemDic9Ys/556nXzQ5pzPYkgsXH+hdJzmIWapSl47pCM4o3WSrVIXK7Ae8MbfPMNnBbm6DnFaj4Y2H7uGv40cYNe1uWrZtjzI/nwunjqMsLCQkAhOSG+N2rKMZWaH+EAGlIDhZY95tWds+yR6ecuZ/sZT3npjD/x67HwCZhyf3PP0fVttQJLzq+LW9oaaeO8Ors24nulUC9z3/CjnXMtiwZBEZf6fy4lc/VHq9LZtS0pKTzLbz+/PIH1xOOs99z79c6fGo2Hii41tz/thhq9+3o/1xNZdm3h4YDJjdEOYtcyc2wMtssC78oy4/4OkNBlIVKrMf8GzZIAew8bsv+fPwH7z2wzqbqwwYgBSFivbN/OrlxkHBdURAKQhO1Nh3WzqiT3KLG20Kr1y8gLJAQUyrNnjI5Xz71it06N3f5vEdcUP94YO38PEPYMH3q/H29QMgLDqGz196hhN7d9Jt0LDyY23ZlPLbimVm2/kZ+1ibq7Wp02rQ1bI7jL10BshU/jMbaG5DWEKQN9eK1JS4KD+vIZG7Ses8BSVfrbUrz7XqBjm9Xs+m7xfTZ9RNtO7SHZ1Wi1ZTarVzkJG1DXJC01H3Wf2C0Ei5erelpg5u9MYahdWprk+yRCKhReu2tO/ZF7/AIM4c3I9er6dLf8uFpg16Pel//82OHTs4c+YMKenXanVDVRUVcmr/boZMurU8mAQYOnkacm8f9v9iuVZhytlTvDl3JjP7duDPowfJ+DuVnz9fyKkDe+g7epzJTTkqtix3dO+N4u8Vz5Oemmy2d7ml8e7sFs+8icPZ9P3X5c9rNRpWfvIec0f14/bOscwd1Y+fP/8QndZ8iaeqzG0I23Ypp06LdDuLr6yszqW9c2vG42MDvBgdF1ov8pltZW6DXNrFC+RmXaNl2w58/tIz3NU9gbu6J/DEpJGc/mOfQ8cXGqfG99dBEOqJprDb0pF9ko3UJcUsX/gOQaHhDB4/xeJxEomEkvwcjv15kqKiIoJatSO612AkNiy7mbuhXr5wDp1WS6tOXSsdK/PwIK59R1L/PGP2XCf27uTNufcR16ETt82dh9zbh2tXLnHm0D6L7fxadepC1wFD2LluJcXKQroOHEpeViZbfvgGD7mcCffeb/HaLY2Xk5lRfoy5YvE/LXyH7PSrzP2//1X786nKGGBmqkpxl0jQGpzRb6h6KWdPseKT9zh/7DCl6hLCm7dk9LS7GX/j51WTdpZFGh1DmwdzTakmpboyXjf+v0wqIT7Qm7h6VMarthvkMv5OBWDjt1/iGxDEnFffBmDNFx/z2gN38/bPmy3uxre0QU5oWurHb4IgNDLmNodcTvqLlZ+8R/LZUyiuZ+Ep9yImoQ2TZ881mbnbvGwJv/z4LZlXLuMfFMyAcZO48/FnreYU1sVuS0f0SX533hyCw8KJadWG4qJCtq9ZTuaVy8z/4nu8fH0tn1giYdzwoQSNG0VxcTFH0nPJtvGeZu6GmpeVBUBQaLjJ8YGh4Zw7etDkcVVRIR8//zg9h43k6YVfVSrY/cLtE62283vus2/YsGQRezev5/ieHbjLPGjfsw93Pv4s0fEJZl9jbTyj2hSLt4VWrwcn5cqFeXuQrSo1GxTZEkjXpJ2lBLimVNMx1J/2zfwabKOB2m6QK1aVbboqVip5d+1WmkVGA9C530D+PXYg67/+jMf/94nZ85nbICc0PSKgFAQnMLc5JDs9jWJlEcOnTCMoLAJ1STF/bN3EWw/fx5xX32HM7WXFrJe++xrrvv6M/mMnMP7e+0m7eIEtPyzhysW/+O/inyyOWRe7LZU52ehKS3HzsLzcV12f5IROXdi+ZgW/rViGh1xO+559mPfup9Uu+1bsk+zl5YW73Au0apuu29wNVX1jR7nMw8PkeA9PT0pLTHec79m4FsX1bO6a9zxSqZQSlQoPuRypVFptOz9PuRfTHn6CaQ8/YdM1VzeeUW2KxdukQiDlLpXYVdjeErmblO4RARzJUJgNimwJpGvazrLqppIguaxB5gLWdoOcp2dZLdh2PXqXB5MAoVExtOvRh/PHjzhkfKHxEgGlIDiYpc0hPYeOpOfQkZUeG3f3LJ6dOpbEb79gzO0zyMvKJPHbLxk6+TYee/uj8uMiY+NZ/NqLHN6+1WIeoqt3WxYWFrJyxXLCOvfCu0Vri8dVF1hNuf8Rptz/iF1jm+uT7KgbqqbUtFRNqVptth3iqf178Pb1Iyczg7cfmUX6pRTk3t4MmXQbs154BQ9P+1soWmPLeLUtFm8Prd5AuLcHmapSm5dbjYzHGwv1F2l0FnNgbQmka9POsj5uKrG3LWttN8gFhZXNzFf9+ZU9FkLqOfMpH0a2ji80XiKgFAQHs2e3pZubGyERUSSfOQnAXyeOotNqGXjz5ErHDRo/mcWvvci+zestBpTguhujRqNh+fLlAIzp1ZW9WSqnjleVuT7Jtb+hhgGQl51p8hpFdibBZpbCM/5ORafT8vYjsxg59U7ufnI+Zw/tZ/OyJSgL8nny/c9t/I5sY8t4tSkWXxP5ai0jWzYjrbC4VjmIikLLNUdtCaRr287SXNelulDTtqzuEolNQb2lDXIt27THXSYjN8v0/ZGblWm10L6Esg16QtMmAkpBcLDqktNLVCpK1cWoCgs5vH0rx/fsYOC4SQBoSsuWbKvObHnKy2aXkm2YXbLlxmjv7EdFBoOBDRs2kJWVxezZswkLCiBWbXBpjUJzfZKNO85rekNt3rodbu7uJJ85Wf7vAWUzlqnnzjJg3MSqp6JEpURdXMyYO+7lXy++BkC/MTej1WjYumIpdzz2DFGx8TX6Hs2xZbzaFIuv0TXp9CQrlPSICKxVDqK1TSW2Bu41bWdZHzaV1LYtqy0fYa1tkPPy9aX7kBEc3bmNtJQkYuLLVh3SkpP46/iR8pQccwzYlk8tNG4ioBQEB6tut+V3b7/K1hVLAZBKpfQdfXN5t5ToG7NLfx0/TOd+A8tf8+eRQ0D1s0vV3RhrOvsRX2Emaffu3Zw5c4Zp06YRGVlWELxzqL/LahRa6pNc2x3nPn7+dOk/mN0b1jBt7hPlG4J2bfiZEpWSATeZBpTGZdRBVXajD5pwC1tXLOXCiaMODShtHc9csfhxd9/HLz99R861DO7q3gq/wCBad+3JXY8/Wz6raaTX69m6Yim/rVhKemoKHnIvYtt1YNYLrxDbrqPJdaUqVOxduwK9uhipVIpUKkUikVT6b3WPyeI7IQkIMbtL39bAvabtLOt6U4mj2rJWp7oNcnc/8QKnD+zllZnTufmesv70m5cuwTcgkFvnPGb13CKgFERAKQgOVt1uy/Ez76ff2PHkZWWyf0sier0OraYsCIzv2IXWXXuw9qtPCQ6LoFPfgaSlJPHlK8/jLpNVO7tk6cZY29mPC7lKYgO8kOWms3PnToYNG0aHDv9s7JDdKOy8Ly3X6vU5gqU+yY7YcX7XvOeYf+dkXrr3VkZPn0HOtQwSv/mCrgOH0n3wcJPjg0PDuZL0F4FV8/ZCygKXooJqIlw72TqeuWLxn/3nKUpLSohoEcstDzyC4no2W374hmemjuXN5Rtp0aZd+fk+nf8kezauYejk2xh39yxKiotJ/fMM+TnXzV6XBEjoPQB5QTZ6vR69Xo/BYKj0X+P/t/i4RGIx99eWQDo8pkWt2lnW1aYSZ3bSqqq6DXLNE9rwf0tXs/S911m9aCESiZRO/QZy7zMvlXeTMqfiBjmh6RLvAEFwsOpuTDHxrcuXk4ZNmcaC2Xfw5tyZvLVyExKJhGc++or3n3iIT//zJABSNzcm3vcgfx7+g6upyXaP76jZj0v5xWhKPenYdyBDhgwxOS7cx5OuYf5OvTla65Mc4OmOTCqxmr9a3Q01vmMXXv5mOUvffZ1v33wFuY8PI6bewYwn51s8/uT+3eRmXatU6icvqywPM6DCph9HsGc8Y7F4o3Y9enPo91+Y/K+HGTXtbgAGjJvEk5NGsvarT8pLwuzbsoGd61by7MeL6TvatBOQWRIJuoBQhvXsVOMNYQeu5pJRZH6Xvi2BdG3bWdbFphJXBpNQ/QY5uPE7sGSFzec0t0FOaJpEpxxBcDB7b0z9xk7g4ukTpN8IFkPCI3n9x/V8/Mte/m/ZWr7ceZR7n3mJ6xnpNi2fVhw/OU/JvrTc8mCyttzlcqRxHUlRmN+E0yrIh65hzilbVF2fZKmkbHne2k//zRWJLNl3CjcrGwja9+zLGz9t4KeTKXyz/zQP/PcNi/UwjXmVv/9cuZzTtlU/4ubuTsc+A6xcjf1qOp66pJi9m9aZFIuPio2neUIb0pKTyh9L/PZLWnfpTt/R49Dr9ZSobNtwZdwQVlPWui7Fd+wCYLJhpGIgXat2lgYDOnUJWhs7CTmCK9qyuoK5DXJC0yRmKAXBwWzdHGJkXMZWFRVWejwqNr48gLxy8QJ52ZkMv2W61XNV3G3pjNkPiaTsM6jxvOYCvFZBPvh6uHM0Q+GQnEp7+iTHB3pzIVdZ6zFtFd+hMyOm3sH21cvR6bR07N2fM4cOcOCXRG598FGCwyPqZDxbi8UbDAYUOddpntAGKHsPXjx1nLF3zuSH999k87IllKiUhMW0YMZT8yttVjKnNjulreXADhg3kbVffcLvP/9E536Dyh+vGEjnZZcVpt+7aX2l9ARjO8tRVnZ5G4Bj+/aw44cLhIeHExUVVf6/0NBQqx9AasKVbVmdzdwGOaFpEu8CQXAwSzfG/JzrJjXetBoNu9atwkMuJ6ZVG7Pn0+v1LP3fa3h6eTHmjnusjm3cbemK2Y+TWQX4eribDfTCfTwZHRdqMW+zOlVrFJrLmTTHW+ZObICXS3ecz3nlbUIjo9m+ZgWHtv1Cs6gYZr3wKhNmPmD3udoE+xAb4M2Ov69bXLq3ZTxbi8XvTlxDbmYGdzz2NADXLl/CYDCwb/N63NzdueeZF/Hx9WPT0sV88ORcvH39zOaSQu13SlvLgbUlkA4Oj6hxO0uJRMLYIQPJbxtHRkYGV65c4dixYxgMBtzc3IiIiKgUZDZr1sxscXVbubItqzNZ2iAnNE0Sg6GOmrIKQiOVV6Jhx9+mmxfe/vdsiouK6NCrL8HhESiuZ7M7cQ1XUy4y87mXmTRrDgCLX38JjVpNbPuO6DQa9mxax8VTx/n3WwsZNvm2ascfHBPMoQo5k84kd5MyOi7UasCn0mhJVahc1idZo9PzW2q2S3acO1KbIG86hQUAcCa7wOZSMDWVlpLEC9MnlG3E+GEdbm5u/HnkIC/NuAWAN1dspE3XHkBZMfiHR/UlKq4Vr/+43uI5I3096R9ds7xRvcHApouZFgNprUbDmi8+YvuaFeRlZ9IsKoZxd91XKZBWlxSXt7PMSrtcqZ2ltc5LMqmE8QnhlfIAS0tLuXbtGunp6eX/y8nJKTteJiMyMpLIyMjyIDMkxPwO9aqUGi2/pmRbfN5av/KstCvMHdXX4mtHTbuLuf/3brXX4CgDY4JtWjkQmgYRUAqCg1m6Me7dtI7fV//E5QvnKVTk4eXjS3zHztw8Yza9R4wtP277mhVs+v4rrl2+hEQiJaFLN6bOebxSGSFLZFIJUb6eXC4ocWowUlFsgBc9IgKrPa42tS/tlalUu2THuSPdFB9aHkCrNFp+sRJ01FZedhb/uWsyOq2GN5dvLF8qv3j6JM9NG0dYTAs+3/ZHpdd8Ov8Jdieu4cfjybi5mw/0w7w9GNTccgHs6rgikK5KQtnMsC0tS9VqNRkZGZWCzLy8PAA8PDyIioqqFGQGBQWZBJnWvseK/coHjptU3q/coNdz7zMvUaJScXDbFtPX7dnB7sQ1PPXhF2bLWzlDdTnNQtMjlrwFwcGMm0Oq3jQGjZ9iUvbEnBG33s6IW2+3e1yDXo/yWhp/hzev1G/54ukT7Fi7kjOH9pN99YrF+oO/rfyB3RtWczX1IsqCAoLDwunYpz/TH3mKsJjmFse9lF9MuxDfamcTXdkn2RU7zh2pah6aM5fulYUFvP7g3SgLCnjth7WV8jyDb7TfCwwJNXmdf0gztBoNJcUqfPzMB1+13Snt6hxYsG9TiaenJ7GxscTGxpY/VlxcXCnI/PPPPzlw4AAAcrm8PMiMjo4mIjKSVIX5D3u29CuXe3szdNJUk8d3rF2Bt68fvYaPtun7qK36GEy68gOrYJ4IKAXBCerixiiRSNDfqPNXcVZk7Vefcv74YQaMnUDLtu0t1h9MPXeGsJgW9B4xBp+AALLSrrBt1Q8c3bmN99Zts7jBREJZYWtbZnhcyXjDq+9BpaU8NGcUiy9Vl/Dm3JmkX0rh5SUryjfjGAWHRxAYGkZuVobJa/OyMvHwlOPlY37HuyPa79VFDmxtN5V4eXkRHx9PfPw/FRiUSmV5gJmRkcGpU6fYt28f8qBmtB5rvgaqLf3KzcnLyuTswf0MnXybw3vHV2XPBjlXcUSzBsExxE9TEJygLm6MLQO8SXeLNVlqn3jfg8x791NkHh7lj5mrP/jgy2+anLPPyJt49rab2Ll+Fbc++KjZcQ1AikJF+2Z+9e6Tv6N3nDuDpULtji4Wr9PpeP+Jh7hw4ijPffoNbbv3MnvcwHGT2PT915zct4uuA4cCUJCXw+Hff6VTv4EWAxxHtd+rD12XasvHx4fWrVvTunXr8scKCws5k55NhsFQaQXByJZ+5ebs3bwevV7P4InmA9WqXLVBztkc1ayhPn1PDZ0IKAXBSVx9Y2wR4MXfBaYBbLsevU0eM1d/0Jyw6BigbJnUGmMNQlcsZ9urtjvOnalTMz+rsz2OXLr/7u1XObx9K72Gj6YoX8GuDasrPW9cSr31wUfZvyWR/z32ABPvexBvP3+2Lv8erVbD3U88b3UMRwSU9aHrkjP4+fkhD9AjyVfVql95VXsS1xAUGl6pnJI5EiDaT46PzM1lG+ScxZHNGq4VqevdrGtDVX/eIYLQyLj6xlhUansv4qr1BysqzMtFr9eTnX6VVZ+9D0CXam5WULsahM4mc5PSIyKQdiG+du84D5LLyFKVOuW6LuYpCZDLrN7MHLV0f+ncWQCO7PiNIzt+M3neGFAGNgvltR/X8f07C9j43VdotRraduvF4//7xGwfbyNHtt+r665LzmKtLaut/corSk9NJvnsKSbMfLDapXEDoDMY6BjqT/tmfg0239DR9XVLdHr2peXWy7zQhkYElILgRK68MR6/lm/z7FvV+oMVPTC0J5rSshZ4foFB/Os//1e+9GlJbWsQuoq3zL1GN9RMpbps2VyrM7tcWVO23swcsXS/YOnq6g+6IaJ5S579eLHNxzuj/Z4zc2DrKniw1pbVln7lVQPK3YlrABhi43K3cXxXbpBzJGe2qrTWrEGwjQgoBcHJXHVjtDb7UVFaShJfL5hP2249GTbFtPPOf75chqZUTVpyErsTV1NSXH3rPcON8RsKe2+o4T6etAr05mxOkVOux5abWX1eundW+7267LrkDNZ2wdvSr7yqPZvWERXXiladutR6/Pqurps1CNUTmaiC4AKtgnwYGBOM3EH5WnI3KQNjgisFINZmP4zysrN4Y869ePv58fTCr8y2lOvcbyA9hoxg0qw5PP3hl6z69AM2L1tS7bltGb+hylSqnRZMGp3MKiBTqbZ6jHHp/qb4UNoE+yCrECDUZajgzPZ7xkA6NsALsP/7NB4fG+DF6LjQOg0WatuvvKILJ49x7e9Um2cnHbELv664slXl0QwFmnq6ga++EwGlILiIs2+M1c0+VKw/+OJXP9rUZzqiRSxx7TuyJ3Fttcc25NkPa4w3M4PB+TcZW29mxqX78QnhDG/ZjO7hAcQGeBPp60mYtwfhPp64ueifwxXt9+wJpCt+LZNKaBPsw03xofSIcN0GHEsC5TKLs8oDxpUVJP/9558qPV6xX3lFezaW/U4OnnCLTWM7ahd+XXBlq8qSG7vHBfuJJW9BcKHabA6pbrelcfbD3A2ruvqD1pSqS9CUWt+U0pBnP6pzOrsAtU6HROL8YMR4M7Ol8xBYX7p3VbcgV+6UrmkObH1R237lRjqdjv1bNtCma08iWsQ6ZPz6SqnRmi2/9vHz89i5bqXF13256ygh4ZH8956pnD18wOT5boOG8dLXP5p9ra3NGoTKxE9LEOqAM26MgXJZefHeimypP6jTailWFuEbEFjp8aRTx/n7wvlqZ0Ea8uyHNf/czCr/7IuVStYv/oykU8e5ePoERfkKHnnjg0odjvR6PTvXreLgb5tJPXeGonwFYTEtGHTzZCbNfshiXUFH3cwa605paLibSgI83ZFJJRb7lc955W1CI6PZvmYFh7b9QrOoGGa98GqlfuVQVrNScT2bqXMes3lsR+7Cd6VUhcrsB+Uxt8+gy4DBlR4zGAx8+cpzhEY3JyQ8svzxkIhI7n5yfqVjjV2hzKmvzRrqu4b37hKERsSRN0ZLAZ0t9QdLVErmDO/FgHGTaJ7QFrmXN39fOHejpZs/t82dV+PxG7JUhYqyW1nlgLIwL5dVn31As6hoWrbtwNlD+01eqy4u5tP5T9Cma0/G3HEvAcHNuHDiCCs+fpdTB/by6nerTPo8g2NvZo1xp3RDZqktq5G7TMb0fz/F9H8/ZfU83QcPY/X5dJvHNRgMNJPq69VsrS30BgOpCvN1O9t272Xy4fjc0YOoi4sZMqFyXqm3n7/ZlpWW1OdmDfWZCCgFoZGwNPthS/1BD7kXI2+7izMH9/PHr5soVZcQFBrOoPFTuO2heVZ7eUPDnf2wxngzM5ftGhQWxtd7ThAUGsbF0yd5bto4k2PcZTJe/3F9pcLyo6ffTWh08xtB5R66Dhhi8jpH38wa207phq4u2rIC7FiznJSoCIYNG0Z0dLRTx3JUX+18tdbibK45ezauQyKRmF1R0Wm1lKrVePnY9iGoPjdrqK8a1x1AEJowS7MfttQflHl4MHv+ghqN64wahPWBtZuZzMOToNAwq6+XeXiY7VLUd9Q4Vnz8LleTk8wGlOD4m1ltSw4Z9HokUqloVecAddOv3Ju248aya9cuvv76a9q0acOwYcOIjIys/sV2cHRfbXtq22o1GvZv2UDb7r1MPgBnXErhru4JaDWlBDYLZdS0u5n28BO4y6z/ftXnZg31kQgoBaERqYvZD2fVIKxrihINBoPB7LJ0rc57PQsAvyplYMyN78ibWW02hGVdOEuEp4QeY0Y77HqaMle3Ze0S5o8sshMdOnTgzJkz7Nq1iy+//JJ27doxbNgwwsMt5xPawll9tRUlGps//JzYu5NCRZ5JT/PwFi3p1HcALdq0p6RYxR+/buTnzz8k/VIyT33whcXzNZRmDfWJCCgFoRGpm9kP59UgrEsZigIMBj0SiWN3r69b/Bnevn70GDLC6nGZSjUtA7wcPvNbkw1hu696sG/fPoYPGoi3d+P78OBqddWvXCqV0qVLFzp16sSpU6fYvXs3ixYtokOHDgwdOpSwMOuz7uY4s6+2rc0aoKyMkrtMxsCbJlZ6/JHX36/09bDJt/H5S8+wbdUPTJz5IG269bR4XQ2pWUN9INYtBKGR6Rzq77AC6tVxRQ3CunLteo7DSwWtXvQRp/bv4e6n5uPjH2D12PSiEjZdzORMdgEqjdah1wH/bAiLC/Sme0QA/aODGdQ8hP7RwXSPCCAu0JsguQypRELv3mVL90eOHHH4dTRVxl34zmRpF75UKqVbt2488sgjTJw4katXr/L555+zevVqrl+/bvP5k/OU7EvLLQ8ma8vYijQ5r2yVxdZmCcVKJYe3/0rXgUOrnfkHmDRrDgCnDuyxelxjbtbgDCKgFIRGxjj74QqurEHoSnl5eRQWKR263L1v83p+Wvg2I2+7k5vunGnTa4xLgr+kZHPsWt118PDx8aFr164cOnQIrdbxwW1T1SrIx2lBpS278N3c3OjRowePPvoo48eP5/Lly3z22WesXbuWnJwcq691dl/t5Dylzc0SDv3+S9nubhu7BjWLjAKgUKGwelxjbdbgLI3vTiAIQp3OfjQG+/btc+gfx5P7dvHRc4/TY+hI5rzytl2vrbgk+FtqdrXtGZ2lf//+KJVKTp06VSfjN1auaMtaHTc3N3r16sWjjz7KTTfdRGpqKp9++inr168nLy/P5HhX9dXWG2zrKLYncQ1ybx96jxhj07kzr1wGICA4xOIxjblZg7OIgFIQGqm6nv1oqAoLCzlx4gQhgf4O6Y994eQx3nn0X7Tq1IWnPvwCN/ea55tWXRJ0pZCQENq1a8eBAwcwGMRSoCPVl37l7u7u9OnTh0cffZQxY8aQlJTEJ598QmJiIoobs3mu7KudoyqtNocyPzeHUwf20Hf0ODy9Kuf3qooK0ZRW/gBmMBj4edGHAHQbNNTieRtrswZnanyZ9IIglBM1CO134MAB3N3dSYiO5EyuqlbnSktO4o059xAa3Zz5i77HU+7lkGs0zg65Oqjv378/33zzDUlJSbRpY3v7TqF6zmzLave1yGT069ePnj17cuTIEfbu3cuJEyfo0aMHIZ17u6yvttaGDy77Nq9Hp9UyeILpcnfK2dN88PTDDLp5CpEtYyktKeHgti2cP3aY0dNnEN+xi9Vzi4DSPiKgFIRGrrY1CI3HN4UahCqViiNHjtCvXz9C/bzBSkC5edkSVIUF5GZlAmWF43MzMwAYN2M2UomU/7v/TpQF+Uz+11yO7vq90usjmrc02wbTViezCvD1cHdpcN+8eXOio6M5cOCACCidpD71K5fJZPTv35+ePXty+PBhDh47QctW3c3mFqecPcWKT97j/LHDlKpLCG/ektHT7mb8vfeXH6MpLWXDkkXsXL+K7KtpePv50apTVx569W1CIqLMX4TBAFa+vz2JawkIaWbShhEgNDqG9j37cmjbFhTXs5FIJcTEt2bOK28z+vYZ1r/3RtiswdkkBrF2IQhNhkqjtTr7YTAYkEokTp39qM927NjBgQMHmDdvHnIvLzZdzLRY3PyhEX3ITk8z+9zn2w4CMHdUX4tjDZsynUff+rBW1yt3kzI6LtSlQf6ff/7JqlWreOCBB4iKshAECI3SyWt5JCuKTQK8E3t38ubc+4jr0ImB4yYh9/bh2pVLGPR67n3mJaCs8Pjrc2bw1/EjjJp2Ny3btkeZn8+FU8eZ/siTtGjd1uyYBoOhbEnfhY0TJECbYB/Ry9tOjf8OIQhCOWuzH9cys1CrVLRLaOWS2Y/6Rq1Wc+jQIXr06FFea9Fa3+VF2w9Ve057+i3XRMmNgtI9IgKdOk5F7dq1IzAwkAMHDjB1qu39kYWGTW8wcLlQbRLYqYoK+fj5x+k5bCRPL/wKqdT8h5uN333Jn4f/4LUf1tG6S3ebx3V0YwFbNNZmDc4mAkpBaIKMNQgrdmLZdfE0hw8f5s5BPerwyhzLnp7CR44cobS0lAEDBpS/3pmdhy4n/cXKT94j+ewpFNez8JR7EZPQhsmz59q8WxXKdn+3C/F12QyyVCqlf//+/PLLL4wcOZLAwECXjCvULUutSPdsXIviejZ3zXseqVRKiUqFh1xeKbDU6/Vs+n4xfUbdROsu3dFptWg1pSabaOqLxtqswdnET0wQBAD8/PxQKpXo9XqLswwNRU16Cmflqejaqw/+/v8sczmz81B2ehrFyiKGT5lGUFgE6pJi/ti6ibcevo85r77DmGpyvCp+H6kKlUuX57p168aOHTs4ePAgY8eOddm4Qt2x1Ibw1P49ePv6kZOZwduPzCL9Ugpyb2+GTLqNWS+8goennLSLF8jNukbLth34/KVn2LluFVpNKS3atGf2/AV07jew2vHdpRK0Lig03pibNTibyKEUBAGACxcu8NNPP/Hkk0/i5+dX15dTI9Z6ClfHoNcjkUpNNh9pdHp+S812Sd9lnU7Hs1PHUqpW8/EW6108KpJJJYxPCHdpesLvv//OoUOHeOKJJ5DL5S4bV6gbx6/lcylfZfI79eTkUVy7nArAyKl30rHPAM4e2s/mZUsYePNknnz/cw7+toV3Hv0XfoFB+AYEceucRwFY88XHZKen8fbPm4lt28Hi2BIgzNuTTJXza7AOjAlu1FUsnKlhT0MIguAwvr6+QFkdxoYoU6lma2p2+WyivZ+UJTdmZasWEHdl5yE3NzdCIqJQFdpXNFqjL1vad6U+ffqg0+k4evSoS8cV6oalvtolKiXq4mKGTp7Gv158jX5jbuZfL77GmNvvYd/m9aRfSqFYVZY2UqxU8sq3Kxhx6+2MuPV2Xv5mOWBg/defWR3bAEiliGYN9ZwIKAVBAP4JKIuKiur4Suzn7J7Czuw8VKJSUZCXw7XLl0j89kuO79lB536D7D6PpSVJZ/Hz86Nz584cPHgQnU7n0rHN0RsM5JVoSFWoOH4tnwNXc9l7JYcDV3M5fi2fVIWKvBINerEoVyOW+lp73JidHjR+SqXHB024BYALJ47i6Vl2TLsevWkWGV1+TGhUDO169OH88ep7xOv0BtGsoZ4TOZSCIABl/Zqh4QWUzu4pDGUFxI03G0eP9d3br7J1xVKgbMNL39E3c/9Lr9t1DgmuDyihrND5iRMnOHPmDF27dnX5+FCzfNm4QG/im0gpLEex1Nc6ODScK0l/ERjSrNLjASFlbQ2LCvKJaBF747FmVV9OQEgIqefO2Dy+aNZQf4nfJkEQgLLlVm9v7wYVULqqp7CxgLijb2YA42feT7+x48nLymT/lkT0eh1ajX3BoYGyJUlXCwsLo3Xr1hw4cIAuXbq4tMSLtXzZqnNpFb/W6A0k5Sq5kKtsEsX6HUXu5mY2Lzm+YxdO7t9NbtY1ouMTyh/Pu1HwPyAomJZt2uMuk5Gbdc3kvLlZmfgHWe6pDaZ9tUWzhvpJ/BQFQSjn5+fXYHIoXdlT+GiGAs2NALK2fZeriolvTdcBQxg2ZRrzv/ieEqWSN+fOtLtftqUlSWfr378/mZmZpKSkuGzM2ubLGo+vmi8rWBYol5n9OQ8YNxGA33/+qdLj21b9iJu7Ox37DMDL15fuQ0bw1/EjpKUklR+TlpzEX8eP0HWgaZebisz11Ta2qrwpPpQ2wT7IKsygVv2drPi1TCqhTbAPN8WH0iMiUASTDiRmKAWhnrCnZqKzdvP6+vqiVDqn7qKjnc4ucFlP4aoFxK31Xa6tfmMn8MXLz5Kemlxpxqc6lpYknS02NpaIiAgOHDhAq1atnD6eo1McjPmyIofOOkt9reM7dGbE1DvYvno5Op2Wjr37c+bQAQ78ksitDz5KcHgEAHc/8QKnD+zllZnTufme2QBsXroE34BAbp3zWI3Hr0+tKps6EVAKQh2rTzlgvr6+5OTkOPSczqDUaG2uDfnx8/PYuW6lxee/3HWUkPDIas9zKb8YH5kbYT7y8ptSxZvZoXQF6UUlNn8PlpSqy86hKrJ9prjqkqArSSQSBgwYwJo1a8jMzCQ8PNxpY7kqX1YwFeDpjkwqMfvBac4rbxMaGc32NSs4tO0XmkXFMOuFV5kw84HyY5ontOH/lq5m6Xuvs3rRQiQSKZ36DeTeZ16q9vfPlr7a5po1CK4l6lAKQh2pTc1EZ+UAbdu2jbNnz/L444875HzOcia7wGJLxKr+On6Ea1f+rvSYwWDgy1eeIzS6OQs37rR7fHNBfapCxfHMfJvPkZ9z3WSTglaj4YXbJ5CWksSSfafx8rE9uOkeHlBn7eJ0Oh0fffQRcXFxTJkyxSljZCrV7EvLdcq5KxJ1CC2z5/fOUURf7YZDzFAKQh3IVKo5kqEoL3NTmxywa0Vqh+1S9PX1paioCIPBUCc9dG2hNxhIVZgWWLakbfdetO3eq9Jj544eRF1czJAJt9boGsxt7LC0JGfJopefpbioiA69+hIcHoHieja7E9dwNeUiM5972a5gEiwvCbqCm5sb/fr1Y9u2bYwYMQJfP8cuP7o6X3Z0XKjIrTPDma1ILRF9tRsOEVAKgovVxxwwY/6m1i+EsG792HclBySSepl/ZKmnsD32bFyHRCJh8I1aeTVRNajvERFgcUnQnIHjJvH76p/4dfn3FCry8PLxJb5jZ+55+j/0HmFfO0NblgSdrUePHuw7dITdf13CEBjm0PSNusyXFf7hzFakloi+2g2HWPIWBBdyZg4Y2F+c1zR/03Cjl/c/+XgVA4L6UMPP3qXlqrQaDfcP7kZ0fAKv/7jegVcGYd4eZKtKm9ySYHn6hkJVNrttRy/46tI3lBotv6ZkV3uenxct5KcP36Z567Z8mLij/PHViz7i8I6tZF6+RLFSSUhkFD2HjmTqQ48TEGy5XM1N8aEikDHDla1I5W5SMVvcgIjfFkFwEVfXTLTGcv6mpFIwCfWvhp+iRGN3zmlFJ/bupFCRx+CJNVvutiZLVerwc1anrpcEK6VvSCR2p0pUl76RqlBV+++dcy2dNV98hNzb9OeQfPYUce06Mujmych9fLianMS2VT9ydNfvvLf2N7OvkdwYV+TtmTK2InVFPmvPSFHWpyERAaUguEB9ygGrr/mbtrLUU9hWezauxV0mY+BNEx12TXWpLpcEnZ2+YWu+7HfvLKBN157odToKFJUDnWc//trk+DbdevHu4w9wZMdWk5aBUPYeT1GoaN/Mr85TPOojYytSZ6+2iM1RDYsI/QXBBeoiB8wcZ/e8doXaFPAuVio5vP1Xug4cil9QsAOvqm7I3aR0rqNZNGeX8EnOU9qUL3v28B8c+HUTs1541ebzh0U3B0BZaPn6NfqyvGLBPNFXW6hKzFAKgpNZqpl4OekvVn7yHslnT6G4noWn3IuYhDZMnj2X3iPGVDp235YNJH77JVdTLiKVutGidVum3P8wPYeNMjvmpfxi2oX4Vpq5aiw1/GpTwPvQ77+U7e52wnJ3XairJUFXpW+0qmYpX6fTsfi1Fxl12120bNve4nEGg4FCRS46rY6Mv1NZ9t7rSN3c6Ninv9XzK0o0oq6hFY5sRWow6JG7u9ErMkjMTDZQIqAUBCezlAOWnZ5GsbKI4VOmERQWgbqkmD+2buKth+9jzqvvMOb2GQBsXrqYxa+/RM+hoxj+1Hw0ajU71q7gjYfu5ZmPvqbfmJtNxqyaA1af8jdry1JPYVvsSVyD3NunPGAvVipZv/gzkk4d5+LpExTlK3jkjQ8YcevtJq/V6/VsXbGU31YsJT01BQ+5F7HtOjDrhVeIbdexdt9UDdTVkqAr0zcu5VvPn9y6/Huy09N4+ZsVVs+juJ7N/YO7lX8dEhHJvHc/JSa+tcXXSCgLKAXrHNVXO/9SEh56FeEJpn/PhIZBBJSC4ETWcsB6Dh1Jz6EjKz027u5ZPDt1LInffvFPQLnsGxI6d+OFRd+Vb3gYMfUOHhjSg53rVpoNKCvmgOn0hnqTv+kIgXJZedkZe+Tn5nDqwB4GjZ+Cp1fZzFdhXi6rPvuAZlHRtGzbgbOH9lt8/afzn2TPxjUMnXwb4+6eRUlxMal/niE/57rZ4yVAqLeHUzbq1OWSoCvTN3RWIpPCvFyWf/Qu0+bOs7pbG8A3IJD/LlmORq0m9dwZDv62mRKV9TQNA2X5ukL1rLUiNVs2yvg6qYT4QG/iAr05k3+FLVt20blDB2JjY137DQgOIQJKQXAie2smurm5ERIRRfKZk+WPFSsLiYqNr7R71tvXD7mPDx5yucVzGXPAUhXKRlXDr6YFvPdtXo9Oq2VwhWLmQWFhfL3nBEGhYVw8fZLnpo0z/9otG9i5biXPfryYvqPNH1OVAcgr0dA/Oojj1/IdUmZFfmOHbV0tCVpK37h4+gQ71q7kzKH9ZF+9gl9gEK279uSux58lKu6f/t5T20VZPHeXAYN5eYn1mcaKflz4Dr6BgYybMbvaY2UeHnQdMASAXsNH07nfIP5z12QCgpvRa/hoi6+rTb5uU1Sbvtq9e/fmzJkzJCYm8tBDDyGTiVSDhkYElILgRLYsmZWoVJSqi1EVFnJ4+1aO79nBwHGTyp/v2Kc/B37dxOali+k1fAylpSVsWbYEVWEB4++53+q5M5UlNQ4A9Ho9O9et4uBvm0k9d4aifAVhMS0YdPNkJs1+CA9P88GsufxNR7LWU9iaPYlrCQhpRpcBg8sfk3l4EhQaVu1rE7/9ktZdutN39Dj0ej2lJSVmy81UpdEbkLu7OWRJsK7KNFVkKX1j7Vefcv74YQaMnUDLtu1RXM9myw/f8MzUsby5fCMt2rQD4LF3PjY5Z/KZk2z6/mu6Dhxq83WkX0ph28plzHrhVfKyMssfLy1Vo9NoyEq7gpevL36BQWZf365Hb4JCw9mduMZqQFmbfN2mrCZ9tSUSCZMmTWLRokXs2rWLUaPM54cL9ZcobC4ITnT8Wj6X8q2XPfni5efYumIpAFKplL6jb+ahBe/gGxAIlPV8/uDphzl9YG/5a/yDgnn+s29NWgpWJAH8Pd0pUGtNxv/fYw+YDQBKVMryAKBYqWRGz9a06dqTnsNHERDcjAsnjrBz3Sra9+rHq9+tMltz0BWFtp3RU9g4Q1k1h1JVVMi9vdsx9s6ZePv6sXnZEkpUSsJiWjDjqfmVgn9zKvbYVmm0di0JumEgIdiXuDosJG+kNxjYdDHTbCB//thhWnXqiszDo/yx9EspPDlpJP3Hjufx/31i8byfvfgU21cv54sdhwmJsDyDWdGZg/t5eeZtVo8Zf+/9zJ6/wOLzM/t2oHXXHrz45TKzz0uA2ABvukcE2HRNgmPs2bOHHTt28MADDxAZGVnXlyPYQcxQCoIT2VIzcfzM++k3djx5WZns35KIXq9Dq/lnZtND7kV0XCtCwqPoNWwUxcoiEr/7inceu5/Xlq0lsmWc2fMawGwwCTDxvgeZ9+6nlQKAAeMm8eSkkaz96hMe/98nuMtkvP7jetr16F1+zOjpdxMa3ZwVH7/LqQN7ypcRq47r7Bp+ruwpfO3yJQwGA/s2r8fN3Z17nnkRH18/Ni1dzAdPzsXb14/ug4ebfW3VjR22LgkGeLqz8efltIttQce2lmfQXMla+kbF94hRVGw8zRPakJacZPGcmlI1f2zdTIfe/W0OJgFatGnLs58sNnn8p4XvUKwsYvb8BUQ0j6VEpUIioTxn1ujAr5soylfQqlMXi2MYqNv+6E3VgAEDOHv2LBs2bOD+++/Hzc2t+he5kLFNraP61DcmIqAUBCeyJQcrJr51+W7TYVOmsWD2Hbw5dyZvrdyERCLhvXkPInVzY/6i78tf03vkWP49dhA/fvgWT33whcVzWxrdlgBA5uFh9ri+o8ax4uN3uZqcZDaghH/yN51VcsWVPYVLVCoAChV5vLliI2269gCg14ixPDyqLz9//qHFgNLSxg5blgRbhIaQkpwMo+tHQGnvjmeDwYAi5zrNE9pYPObYru0oC/IZMtG+nur+QSH0HWWay7rpu7Ii5sbnUs+d4dVZtzPw5klExyUgkUpJPnOS3YlrCItuzoRqUkZEQOl6bm5uTJo0ia+//pr9+/czePDg6l/kAqZtah3Tp74xaRrfpSDUkZrkYPUbO4EvXn6W9NRk3GQyju/ZwUML/lfpGL/AINr37M35Y0csn8hgKPsLh23XYEsAAKC4nlV2DdUUBnd2Db/Oof5cK1I7vaewMVc0LKZFeTAJ4OXjQ6/ho9mduAadVoubu/k/pzXd2JGQkMDJkycpLCzEz8+vRudwJHtbXu5OXENuZgZ3PPa01WNkHp70HzvBIddYVUhEJP3GjOf0H/vYuW4VWo2W0KgYxt09i6kPPWb1PSyTSgjwFLfIuhAVFUX//v3ZtWsX7du3p1mzZpWed+UsoeU2taa/C/WtTa2rid8WQXCimtRMLFWXAGW5e/obs1t6veksl1arRa+z3MnDAGAw2Nxb2ZYAAGDd4s/w9vWjx5ARFo9xRQ0/V/UUDg4LByAwJNTkOf+QZmg1GkqKVfj4mc8ZrenGjvj4eAAuXrxI9+7da3QOR7Kn5WVaShJfL5hP2249GTZlutljVEWFHNv1Oz2GjsDH3zF5iguWrq70tX9QCA8teMfu80goS6toakuW9cmwYcM4f/48iYmJ3HfffUgkEpfPEjb0NrWu1rjDZUGoY4FymcU/QubqF2o1GnatW4WHXE5MqzZEtIxDKpWyb/MGKu6fy7mWzrkjB4lr38ni2BKJBInEtl9xWwIAgNWLPuLU/j3c/dR8q0GAq2r4GXsKO1NweASBoWHkZmWYPJeXlYmHpxwvH1+zr5VQ9qGiJry9vYmOjubixYs1er2j2TrTmpedxRtz7sXbz4+nF35lMQfuj183UaouqVTGqb4wQPlGKqFuyGQyJk6cyOXLlzl05CjHrin4JSWbpFxlpVxeW2YJf0nJ5tg1BRo7VjMaQ5taVxMzlILgRNZysBa9/CzFRUV06NWX4PAIFNez2Z24hqspF5n53Mt4+fjg5ePDiKl3sG3Vj7xy33T6jh5HiVLJLz99S6m6hFsefLTW12hrALBv83p+Wvg2I2+7k5vunFnteV1Vw89Y4NuZnYAGjpvEpu+/5uS+XeXlbQrycjj8+6906jcQqdR84F7bjR0JCQkcPHgQvV5vcQxXsWWmVVlYwOsP3o2yoIDXflhLcHiExWN3b1yDt58/vYbXv/IwsQFeTSbvrT6LjY2l26Bh/C0Lwv1GvrQrZgkbS5taVxO/MYLgRNZqJg4cN4nfV//Er8u/p1CRh5ePL/EdO3PP0/+h94ix5cc9+PJbtGzbge2rf+KH998EIKFzNx596yM69u5ncWxbltptDQBO7tvFR889To+hI5nzytvVft/g2hp+xp7CRzLyKNHqbJ6ZBdh8o6Zn7o16hkd2/EZuZtls5LgZs/Hx8+fWBx9l/5ZE/vfYA0y870G8/fzZuvx7tFoNdz/xvNXz1zag3LVrF2lpabRo0aLG53GE6tI3StUlvDl3JumXUnh5yQqrubh5WZmcPbifYbdMR+Zh2xKgm8R65xxHkbtJ6ezEkleC7ZLzlOhi2uBmcOwsobVOU42pTa2riTqUguBkzqiZWB1rNSiNStUlLPjXnaScPcXLS1ZYrGl54eQxXp01nZZtO/DyNyvwlHvZNH5d1PDbvW8/F/LVBLdqZ3Pu6kMj+pCdnmb2uc+3HSQspjkA1678zffvLOD0gb1otRraduvFjKfmk9C5m8Vzy6QSxieE1zgXT6/X8+6779KrVy9GjLCcs+oKqQoVxzPN97zU6XT879F/cWz3dp779BuTlqJVJX77Jd++9QqvfLuSzv0G2TR+q0BvkhUqu6/bXgNjghvdjb4hcuYsIZhvX6rR6dmamu2wZW5r5G5Sp7epdTUxQykITubKmolGBiDGz4uz6kKzz+t0Ot5/4iEunDjKc59+YzGYTEtO4o059xAa3Zz5i763KZg0ju/qkislJSUc2LuHzp07Myw+1KSAuCWLth+y6fwRzVvy7MemtQ8tccTGDqlUSqtWrbh48WKdB5TW/j2/e/tVDm/fSq/hoynKV7BrQ+XNMUMnTa309Z7ENQSHRdCxzwCbx28R4I2vh7vTgwwRTNa9upoldGWfele0qXU1EVAKgpO5smaiUWyAF2E+npy9bj6gtCUAKC4q4v/uvxNlQT6T/zWXo7t+r3RMRPOWVjv1uDqgPHDgAFqtlsGDB5sUEM9Sqi3+LJzFURs7EhISOHPmDEqlEh+fusu7spa+cencWaAsXeDIjt9Mnq8YUF5NuUjy2VNMvG+OzXmhxhI+xjJUzgg2rC2DCq6j0ek5kqFwyVhHMxTls4SW+tR//Pw8dq5bafEcX+46Skh45Y4+yoJ8/n3TIApyc3j6wy/pf5P5sljOblPrao3juxCEes5VNRPhnxwwN6mkVgFAoSKP6xnpACx77w2TY4ZNmW4xoHR1DT+lUsmBAwfo06dPpZqNFQuIW7phOIujNna0alXWWz05OZkuXSx3dnE2qaSsBIu59I2q5XqsiY5PYPX5dJuPrzrTa8yXPZqhcMjvk/xG+SkxM1k/1NUsoaU+9WNun0GXAZWLqxsMBr585TlCo5ubBJMAyz/6H6Ul1f+tkVCWSuLMNrWuJAJKQXABV9VMBOgZGViel1ObACAsprldN36juqjht3fvXqRSKQMHDrR4TF0E9Y7g6+tLZGQkFy9erNOAEuoufaPqTG+4jyej40ItFpyujvH4plJwuqGw9qEv5ewpVnzyHuePHaZUXUJ485aMnnY34+8t63b033umcvbwAZPXdRs0jJe+/tHimJfyi2kT7EOqQmX2PdS2ey+TD87njh5EXVzMEDMlry5fOM+vy79n2sNPsPyj/5k8X5Er2tS6kggoBcFFjDUTXZkDVl8CAGcqKCjg8OHDZUvd3pbHraug3hESEhI4cuRInZcPqqv0DXMzvTI3KT0iAmkX4muSL2u22LXxdVIJ8YHexDWhlngNhaVZwhN7d/Lm3PuI69CJ2+bOQ+7tw7Url8jJrFwbNiQikrufnF/pMWNjAkskwF85RdXmWle0Z+M6JBIJgyeYtgxd8sZ/6TNqHO179rXpXM5uU+tK4rdJEFzImTUTzeWA1acAwFl27dqFp6cn/fpZLqFkVBdBvSMkJCSwZ88eMjIyiI6Odui57VXfZnqr5su6oh2f4Hh6g8HsLKGqqJCPn3+cnsNG8vTCr6x+oPL28zfZAFYdA5BWWGLz8VqNhv1bNtC2e6/yChBG+39J5K/jR1i4aRdZV6/YfE5nt6l1FRFQCoKLuToHrL4FAI6Um5vLiRMnGDlyJJ6etgVxrg7qHSEmJgZPT08uXrxY5wFlfZ3prZgvKzQ8+Wqt2VnCPRvXoriezV3znkcqlVKiUuEhl1sMLHVaLaVqNV52bGDTGWyr2wtls6WFijwGT6y83K0uKea7dxYwYeYDhMU0tzmgdEWbWlcRiSOCUAeMOWCxAWVleOydLzEeHxvgxei4UKszYsYAwBUcvdRbnZ07d+Lj40Pv3r3tel2rIB8GxgQjd9C1yt2kDIwJdtou4Yrlg+oDV7S8FCV8mhZLQdWp/Xvw9vUjJzODR28axN09ErinVxu+eOV5StWVZxYzLqVwV/cEZvRszb8GdeWnhe+g1dgWrNm64L1n41rcZTIG3jSx0uNrv/wEnUbLrXMes/FM/4zrija1riBmKAWhjrgyB6yhLvVak5WVxenTpxk/fjwymf2zUg1tY0erVq3YuHEjxcXFeHnZVg/UqdfTAGd6hfpLUaIx+zuY8XcqOp2Wtx+Zxcipd3L3k/M5e2g/m5ctQVmQz5Pvfw5AeIuWdOo7gBZt2lNSrOKPXzfy8+cfkn4pmac++ML64AYD2JAGUaxUcnj7r3QdOBS/oODyx7PSrrB+yec88NIbds2MGrmqTa2ziYBSEOqYq3LAnBEAGAwGJBJJnQQAO3bsICgoiO7du9f4HA1pY0dCQgIGg4Hk5GQ6derkkjGrI0r4CI5SotOZ/UBXolKiLi5mzB338q8XXwOg35ib0Wo0bF2xlDsee4ao2Hgeef39Sq8bNvk2Pn/pGbat+oGJMx+kTbeeFsc2ANz4W2bNod9/KdvdXWW5e/nH/yM4PJKOfQeQlVa21K24ngVAfl4OWWlXaBYVbXGZ3pVtap1JBJSCUE+4IgfMsQGAAW2JijBNIa3amtZic6arV69y/vx5brnlFtzc3Gp9voawscPf35+wsDAuXrxYbwJKaHgzvUL9ZGmWzkMuB2DQ+CmVHh804Ra2rljKhRNHiYqNN/vaSbPmsG3VD5w6sMdqQFldIGm0J3ENcm8feo8YU+nx6+lXufZ3Kg+PMt0Y+NWrLwDw/aFz+PibtqKVAHIH/A2rD0RAKQhNjOMCAG+uXznH3gP7aR0ZSkxMjHMu2Izt27cTGhrq8MCqvm/sSEhI4OTJk+Uzw/VFtTO9FZYU63qmV6ifLM3SBYeGcyXpLwJDmlV6PCAkBICiAvP95QGaRUYBUKhQ1Pr68nNzOHVgD4PGT8HTq3J5sjvnPUtBXuVNaleS/uKnhe8w5f6HadOtp8lrjOqiTa2ziN9gQWiCHLXUqwsdxpW/L/Hzzz8zZ84cl+T2paamkpKSwvTp0+u0JmNdSEhIYP/+/WRmZhIREVHXl2PC0kzvtes5ZF2/TpvWCXU+0yvUT3I3N7MfbuM7duHk/t3kZl0jOj6h/PG8rEwAAirkMlaVeeVy2THBIbW+vn2b16PTahlsppi5uZqTPn5ls5EJnbrRd9Q4q+duLAFl0/prLAhCJcYAYHxCOMNbNqN7eACxAd5E+noS5u1BpK8nsQHedA8PYHjLZoxPCKdjqH/5bJKbmxtTp05FrVaTmJhYNhPlRAaDge3btxMVFUW7du2cOlZ91KJFCzw8PEhKSqrrS7HKONMbF+hN94gAmhXncHnPr/SPDqZ7RABxgd4EyWUimBTKBcplZldKBowr2039+88/VXp826ofcXN3p2OfAaiKCtGUqis9bzAY+HnRhwB0GzS02vHdqnkv7klcS0BIM5M2jLXl6ja1ztQ4vgtBEGqlNku9gYGBTJo0iZUrV3L48GH69OnjhCssk5SURFpaGjNmzKhXS76u4ubmRlxcHMnJyQwe7NgbmzPVtyV6of6xNEsX36EzI6bewfbVy9HptHTs3Z8zhw5w4JdEbn3wUYLDIzhzcD8fPP0wg26eQmTLWEpLSji4bQvnjx1m9PQZxHesvmVptJ+cKwXFFtN/3lyRaNf306nvgGpb19ZFm1pnEgGlIAjl9AZDjTaltG/fnj59+rB161aaN29OZKRtm3TsGU9CWe5ky5YtiY83n4TfFCQkJLB582ZKSkqQ39iwIAgNXYCnOzKpxGxx8zmvvE1oZDTb16zg0LZfaBYVw6wXXmXCzAcACI2OoX3PvhzatgXF9WwkUgkx8a2Z88rbjL59RrVjy6QS2oX4crnAdR3FwPVtap1NBJSCIKDSaElRqEitLpfyRv67TCohLtCb+AqbKUaPHs3ly5f5+eefefDBB612rqnJeH5aFbmFSmbcfHOTnu1KSEjAAPyZepmgyBiH7Uav6YcJW4gZSqE6UknZ35SkXKXJLKG7TMb0fz/F9H8/Zfa14TEtePrDampNWmCcJfT1aPxtap2t8XwngiDYTaPTW9ztXfWPesWvNXoDSblKLuQq/yn34u7ObbfdxpdffsnGjRu59dZbTYKI2oyXI/Gk7cQ7ue7hTaRO3yTLy6g0WtI0UjreOpNLUg8uZebbHfibO2dtP0xURwSUgi3iA725kKt06ZgVZwkbc5taVxABpSA0UZlKNUcyFKhv/PG0dzuN8fhL+cVcK1KXFaQOCWHChAmsWbOGuLg4evTo4bDxJBKp6XhNpAB21UBcKvMof87uwP9GIO7QDxPVBPcioBRs4S2r21nC+tqnvqEQAaUgNEHJeUqHdswp0enZl5ZL1zB/OnfuTGpqKlu2bCEmJoawsDCnjtfYW/Q5I/AHHP9hwkpwLwJKwVZ1PUvYGNvUukrjCo8FQaiWo4O7ik5mFZCcp2TcuHEEBQXx888/c+F6gdPHa6yS85TsS8stD/xqyxiIO+OcjfnfQXAd4yyhK1iaJWwV5EPXMOcsRzfmD8EioBSEJiRTqXbqJ28oC/JyS/VMmzaNUg8vzuQ4N9A4mVVAplJd/YENjDMDf2ewFtyLGUrBHsZZQmeqbpawVZAPA2OCkTtoWVruJmVgTHCjDSZBBJSC0GRodHqOZChcMtbRDAU+gUHEDRyNQe/8paujGQo0LlgicxVXBP7OYCm4FwGlYK/6MEtobFMbG1DWAczed7Dx+NgAL0bHhTbKZe6KREApCE3E6ewCSl0UdJXo9Oy9kote6obEBe0RS25sMGkMXBn4O4O54F4ElEJN1IdZQmOb2pviQ2kT7IOsQs/xqu/oil/LpBLaBPtwU3woPSIa3wYcc8SmHEFoApQarcWdk8VKJesXf0bSqeNcPH2ConwFj7zxASNuvb3ScVPbRVk8f5cBg3l5yYpKjxVpdDZfX/qlFJZ/9A7njh6mKD+PZpHRDJ5wC5NnP4Snl22Ffy/lF9MuxLfB13VzZeDvDMbgvkdEYF1fitAIGGcJLVUkqI7xeFsrElhiqU+9I+u1NnQN+y+vIAg2SVWoLP4hLszLZdVnH9AsKpqWbTtw9tB+s+d47J2PTR5LPnOSTd9/TdeB1ffKteR6xlWenz4eb18/xt19H74BQVw4cYQVH79LytlTPP/ZtzadR0LZ99mxAdd2sxb4V3Xx9Al2rF3JmUP7yb56Bb/AIFp37cldjz9LVFwrm85h64eJpFPH2bF2JUknj/H3hXPotFqrbeWqBvdihlKoDeMsYbsQX/7MyCFFocLds6xLlNmaqcbXSSXEB3oTZ0fN1OrUpk1tYycCSkFo5PQGA6kKlcVP9UFhYXy95wRBoWFcPH2S56aNM3vc0ElTTR47e2g/EomEweOn1Pj6dq1fjbIgn9d+WEeL1m0BGHP7DAx6AzvXr6IoX4FvQGC15zEAKQoV7Zv5NdiZAWuBf1Vrv/qU88cPM2DsBFq2bY/iejZbfviGZ6aO5c3lG2nRpl2157D1w8SxXb/z+88/0rJNe8JjWpB+KcXqeasG9yKgFBzBW+aO/trf/LV1Kw89/iRFOsQsYT0iAkpBaOTy1Vqz/XGNZB6eBIWG2X1eTamaP7ZupkPv/oREWF4Or45KWQhAYLNmlR4PDAtDKpXiXqGId7XXpC9rH9gQZw+qC/yrmnjfg8x791NkHv/8fAaMm8STk0ay9qtPePx/n1R7Dls/TIy9cyZTHngET7kXXy2YX21AWTW4FwGl4Cipqak0j4kh1M+b0Lq+GKGSxp8lKghNnKJE45TzHtu1HWVBPkMm3lKr83TqMwCAz/7zFKnnznA94yr7Nq9n60/fc/M9/0LubVsOpZGzvl9nqy7wr6pdj96VgkmAqNh4mie0IS05yaZz2PphIrBZKJ5yL5uvDf4J7gXBUfR6PampqcTHx9f1pQhmiBlKQWjkFCUauxPZbbE7cQ0yD0/6j51Qq/N0HzycOx9/ltVffMTh7VvLH5/60OPcNe85u84loeEGlI64boPBgCLnOs0T2jjgimpPUaIhSC4TM5SCQ6Snp6NWq0VAWU+JgFIQGrkSnc7hwaSqqJBju36nx9AR+PgH1Pp8odHN6dCrH/3GjMcvMIiju7ax5ouPCGwWys0zZtt8HgNl329D5IjAf3fiGnIzM7jjsacddVk1VjG4FwGl4AgpKSl4enoSFVXzFBvBeURAKQiNnM6OZVRb/fHrJkrVJQyecGutz7V30zoW/fcZPvllb3kuZr8xN2PQ61n23usMHj8Fv6Bgm8/XUAuc1zbwT0tJ4usF82nbrSfDpkx32HXVVMXgXgSUgiOkpKQQFxeH1AW1bQX7iX8VQWjk3KSOv5Hv3rgGbz9/eg0fVetz/fLTd8S172Sysaf3iLGoi4tJOXfGrvMp7ah/WZ/UJvDPy87ijTn34u3nx9MLv8LNzc2BV1Zzxu9JBJRCbZWWlnLlyhXi4uLq+lIEC8QMpSA0cnI3N4fmUOZlZXL24H6G3TIdmYf9rcSq1k/Ulpbi5etHempypfqJV5IvAPDlK8+TnZ5Wbe1Do2KtHpVG2+AKnNc08FcWFvD6g3ejLCjgtR/WEhwe4eArqzlnfJgRmqa///4bvV5Pq1a21VgVXE/MUApCIxcolzk0h3Lv5vXo9XqGTKzZcvfarz7lj98206XfIGbPX0B485YU5St46pYxXL5wvvy4Xet/BsDTy4vwmBZ2jZGqUNXo2uqSMfC3R6m6hDfnziT9UgrzF31XbzbjQFkOpfzGTKmYoRRqKyUlBX9/f4KDbU9/EVyrYX2EFwTBboE21GTcvGwJqsICcrMyATiy4zdyMzMAGDdjNj5+/3Sf2ZO4huCwCDreKPdjr6r1EyNjW/HyzNsoLSnmw2ceYczt93Bk5zbSU5MZfut0/v3GhzbVPqyoIRY4D5TLMOTbfrxOp+P9Jx7iwomjPPfpN7Tt3st5F1cDBv5574mAUqiO3mCw2tIwo0RHXPtOGDDtoS3UDyKgFIRGLsDTHZlUYrXG4YYli8hOTyv/+uBvmzn422YAhkycWh5QXk25SPLZU0y8b06NE+Pb9ehd6euOvfvx5vJEXp19B2nJSXzz5suERTfnrnnPM+X+h2s0RkMscG5L4F/Rd2+/yuHtW+k1fDRF+Qp2bVhd6XlznY3MseXDRNbVNHZvKJsxTj57CoCfP/8QgGZRMQybfJvV70kElIIlKo2WFIWKVIWq/G+UuXaKfm27oZdI2HQxk7hAb+Id2E5RcAyJwWBw/BZQQRDqlTPZBSTlKh1ePshRDAYDDw7rRfOENvx38U8mz3+1YD6//PitTTmURt3DA4gLtK8oel3SGwxsuphpc3Hz/94zlbOHD1h83taf1UMj+lT6MFHR59sOEhbTnDMH9/PyTPNBY8fe/VmwdLXJ4+4S6BTqT75ay+WMDJSqYuJiW4rWeAJQVo3hdHYBl/KL7c7xNh4fG+BF51B/ZG4ie68+EOG9IDQB8YHeXMhV1vVlWOTo+okNscC5VCIhLtDb5sDfXBBXE4u2H6r2mE59B9gVzANoDXAiq6Ds5u/lj9w7gIwiddnXN5b2ZVKJmG1qgjKVao5kKFDfKPFl7wdd4/GX8ou5VqSmZ2Qg4T72bxAUHEuE9YLQBHjL3IkNsK91Xm252Tjx5Iz6iQ21wHl8oHe9nUWuKQNAhVnIit+fRm8gKVfJLynZHLumaLA1RAXbJecp2ZeWWx5M1laJTs++tFyS8+rvB+amQnwkFIQmonOoP9eK1JS44KYtoWzGTVdNRo0z6yc6o6C7sxkD/0v5xXV9KS7jqNmm6jZ1iGX2upecp+RkVoFTzm08b6sgH6ecX6ieCCgFoYmQuUnpGRnIvrRcp49lgGpzAZ1dP7Gh1kB0ZeBf3xhnm7qG+dscGNi6qUMss9etTKXaacGk0cmsAnw93MXydx0RS96C0ISE+3jSNcy/+gOdzNn1EyvWQGxojIF/U3Yyq6DaJUyNTs+xawp+SckmKVdZ6QNM1Y8yYpm9bml0eo5kKFwy1tEM8W9aV8THM0FoYowzP86eLbDEFfUTK9ZAbIiMgX9d/RvVB9Zmm8SmjobldHYBpS4K8kpu7B7vERFo0/EiVcJxREApCE1QqyAffD3cOZqhcPnSqq31E2ta+9CoIQeUUPeBf31wNEPB6LjQSmVhHJ2HV5NldsF2So3WYk5wytlTrPjkPc4fO0ypuoTw5i0ZPe1uxt97v+l5CvL5902DKMjN4ekPv6T/TRMsjnkpv5h2Ib5WUxpEqoTjiZ+KIDRR4T6ejI4LrXEtuJq6dO4sUFZA+8iO30yeLw8o0y7z08J3Kj1n/Lpj7/5WA0qZVEKAZ8P/8+bowF9eYTm9Lj5M2KvqbJPY1NHwpCpUZv+2nNi7kzfn3kdch07cNncecm8frl25RM6NovpVLf/of5SW2LZZTXJj3I6hpuk91upf2pIqcSFXKepfWiAKmwuCgEqjJVWhIsXKp/WGQgK0CfYxezNpqJxRBLo256zq4ukT7Fi7kjOH9pN99Qp+gUG07tqTux5/lqi4VpWO3bdlA4nffsnVlItIpW60aN2WKfc/TM9hoyye/6b4UApLdS7ZUDYwJlgsfzuIpWL9qqJCHr1pEG279+LphV9V23Xr8oXzPH3rGKY9/ATLP/pftTOUUPahcnxCeKVl6qqpErVh/HAm3iv/EOG1IAh4y9zpGOrP+IRwhrdsRvfwAGIDvAn38WhwfyQM0KA65NhC5ialR0QgN8WH0ibYB1mFHeyVsroMBgz6f+pvyqQS2gT7cFN8KD0iAivNqNh8TjNfV7X2q0/547fNdOk3iNnzFzB6+gzOHfmDZ6aO5fKF8+XHbV66mPefeAj/wGBmPDWfaQ/PQ1VUwBsP3csfWzebPbcEuJirFJs6GqB8tdZstYc9G9eiuJ7NXfOeRyqVUqJSoddb/pkveeO/9Bk1jvY9+9o8trH9qpGof+l8DX9NSBAEh5FKJATJZeU9sI9dUzS4WcrYAK9Gm+NkDPzbN/Mzu5GgWKnkUkoSg3t1JzzAz6aNBNWd07g5IcDTnTPXC9GaCRAm3vcg8979FJmHR/ljA8ZN4slJI1n71Sc8/r9PANi87BsSOnfjhUXflff2HjH1Dh4Y0oOd61bSb8zNJuc2AMkKVS1+avaxd1OHYJmlblWn9u/B29ePnMwM3n5kFumXUpB7ezNk0m3MeuEVPDzl5cfu/yWRv44fYeGmXWRdvWL3+EFymUiVcJHG+VdXEIRaM5dMfznpL1Z+8h7JZ0+huJ6Fp9yLmIQ2TJ49l94jxpQfN7VdlMXzdhkwmJeXrHD49Rr0etBqaOXj5/Bz1zdVA3+j7Gw9+1fsxatTAkHhwQ45p1FeicZsMAnQrkdvk8eiYuNpntCGtOSk8seKlYVExcaXB5MA3r5+yH188JDLTc5hZMuHmp8XLeSnD9+meeu2fJi4w+wxtm7ssGVTh1A9RYnGbDpFxt+p6HRa3n5kFiOn3sndT87n7KH9bF62BGVBPk++/zkA6pJivntnARNmPkBYTHO7Akpj+1VR/9J1xG+LIAhmmUumz05Po1hZxPAp0wgKi0BdUswfWzfx1sP3MefVdxhz+wwAHnvnY5PzJZ85yabvv6brwKFOuV6JVEr60b18vTWTKVOm0KpVq+pf1MgEBQUBkJOTQ8uWLR16bnt7oxsMBhQ51yvVGO3Ypz8Hft3E5qWL6TV8DKWlJWxZtgRVYQHj7zHd2WurnGvprPniI+Te1lMdbN3YYW1Th2C7Ep3O7IeBEpUSdXExY+64l3+9+BoA/cbcjFajYeuKpdzx2DNExcaz9stP0Gm03DrnMbvHNgAqrdalqRJVKxI0NSKgFATBhN5gIFWhMrkZ9Bw6kp5DR1Z6bNzds3h26lgSv/2iPKA07tSu6Oyh/UgkEgaPn+KUa+4a5s/oqZNZt24dy5Yto3///owcOdKh7RzrO3d3dwIDA8nJyXH4uS3NNlmyO3ENuZkZ3PHY0+WP/es/r1GQl8vi119i8esvAeAfFMwr36ysVT3S795ZQJuuPdHrdBQozG/cuXzhPL8u/758Y4c1BiBFoaJ9Mz9Re7AWLLU/Nc5GD6ryt2DQhFvYumIpF04cxd1dxvoln/PAS2/g5VOz5eT8Eg2lOtck7YhUCRFQCoJghqVkenPc3NwIiYgi+cxJi8doStX8sXUzHXr3JyTC8nJ4TVWsIThjxgwOHDjA77//zqVLl5g6dSohISEOH7O+CgkJcUpAaWm2yZy0lCS+XjCftt16MmzK9PLHPeReRMe1IiQ8il7DRlGsLCLxu69457H7eW3ZWiJbxtl9XWcP/8GBXzfx7pqtLH7tRYvH2buxw7ipw1IKgFA9S+1Pg0PDuZL0F4EhzSo9HnDj97SoIJ/lH/+P4PBIOvYdQFZa2VK34noWAPl5OWSlXaFZVLTVHeIlZoLJj5+fx851Ky2+5stdRwkJj2T1oo84vGMrmZcvUaxUEhIZRc+hI5n60OMEBJv/e9LUUyWa5nctCIJV1S1vlqhUlKqLURUWcnj7Vo7v2cHAcZMsHn9s13aUBfkMmXiLQ6/TXOkOiUTCgAEDiI2NZfXq1XzxxReMGzeObt26Vcrda6xCQkJISUlx+HktzTZVlZedxRtz7sXbz4+nF35VaYb4vXkPInVzY/6i78sf6z1yLP8eO4gfP3yLpz74wr5r0ulY/NqLjLrtLlq2bW/xuJpu7DBu6hBqRu7mZnZWO75jF07u301u1jWi4xPKH8/LygQgICiY6+lXufZ3Kg+P6mdy3q9efQGA7w+dw8c/wK5rGnP7DLoMGFzpMYPBwJevPEdodHNCwiOBsmYKce06Mujmych9fLianMS2VT9ydNfvvLf2N7PpFU09VUIElIIgmKhuefO7t19l64qlAEilUvqOvpn7X3rd4vl2J65B5uFJ/7HWa8fZwlJdxaqioqKYM2cOW7ZsYcOGDSQnJzNhwgTkVjZ/WNNQWrSFhIRw5MgR9Hp9tfX97GFptqkiZWEBrz94N8qCAl77YS3B4RHlz1278jfH9+zgoQWVl5v9AoNo37M3548dsfuati7/nuz0NF7+xvImr5pu7DBu6hBqLlAuK+80U9GAcRNZ+9Un/P7zT3TuN6j88W2rfsTN3Z2OfQbQLCqagrzK6QtXkv7ip4XvMOX+h2nTrSeeXpZzZg0Gg9kPkG279zJJrzh39CDq4mKGTLi1/LFnP/7a5LVtuvXi3ccf4MiOrSbL9SBSJURAKQiCieqWN8fPvJ9+Y8eTl5XJ/i2J6PU6tBrzN19VUSHHdv1Oj6Ej7J5NgMoF1mVSCfGB3sTZ2P7Mw8ODyZMnk5CQQGJiIosWLeLWW2+lRYsWNo/f0Fq0hYSEoNfryc/PL9+k4wiWZpuMStUlvDl3JumXUnh5yYpKm3EA8q9nA6CvUCfTSKvVotdpTR63pjAvl+Ufvcu0ufMsLkECNd7YYaDs90CoOUvtT+M7dGbE1DvYvno5Op2Wjr37c+bQAQ78ksitDz5KcHhEpQ8jRj5+ZX8/Ejp1o++ocVbHtmc1Ys/GdWX53ROsr6CERTcHyj44WdKUUyVEQCkIgonqljdj4lsTE98agGFTprFg9h28OXcmb63cZPKH/I9fN1GqLmFwhU//1fFwkxDoKXPY7F/Hjh2Jjo5mzZo1fPvttwwZMoQhQ4ZYncFrqC3ajPmiOTk5Dg0oLc02QdnS8/tPPMSFE0d57tNvzG6wiWgZh1QqZd/mDYy5/Z7y90nOtXTOHTlI+5597LqeHxe+g29gIONmzLZ4TFbalVpt7LB1mV8wL8DTHZlUYjYfe84rbxMaGc32NSs4tO0XmkXFMOuFV5kw8wGXXqNWo2H/lg207d6LsJjmlZ4zGAwUKnLRaXVk/J3KsvdeR+rmRsc+/a2es6mmSoiAUhAEE7Ysb1bUb+wEvnj5WdJTkyvlRAHs3rgGbz9/eg233FqvqhAvD/pH21dHsTqBgYHcd9997N69m927d5Oamsott9xCYGCgybFVW7TZG1YYj7+UX8y1IrVLW7T5+/vj5uZGTk4OCQkJ1b/ARpZmm6AsBeLw9q30Gj6aonwFuzasrvT80ElTCQgOYcTUO9i26kdeuW86fUePo0Sp5JefvqVUXcItDz5q87WkX0ph28plzHrh1fK8O4DSUjU6jYastCt4+frWemOHvb8HQmVSSdlsfVKu0uR3yF0mY/q/n2L6v5+y+Xyd+g5g9fl0h17jib07KVTkMXii6QdexfVs7h/crfzrkIhI5r37afmHaXOacqqECCgFQTBR3fJmVaXqEqBsebuivKxMzh7cz7BbpiPzsC2gktwY3xmkUinDhg0jPj6eNWvWsGjRIiZOnEjHjh3Lj3F0Vw1ji7aKO9GdSSqVEhwc7PCd3tZmmy6dOwvAkR2/cWTHbybPG8tIPfjyW7Rs24Htq3/ih/ffBCChczcefesjOvY23XxhSW7mNfR6faXyQxXNHdWX8ffeX6uNHc58HzYl8YHeXMitv+0J92xci7tMxsCbJpo85xsQyH+XLEejVpN67gwHf9tMicr699KUUyVEQCkIgglLy5v5OdcJqFLqQ6vRsGvdKjzkcmJaVc6b27t5PXq9niFmPv1bYsD6bJgjtGjRgoceeoiNGzfy888/c/HiRcaNG8cVpaZRtGhzRukga7NNC5auNvuaqtzc3bl5xmxutrJMbYsWbdry7CeLTR7/aeE7FCuLmD1/ARHNY1EVFdR4Y4cr3odNgVSnhbwsDAHNkDhwk5g1cjcpJTb07C5WKjm8/Ve6DhyKX5DpiojMw4OuA4YA0Gv4aDr3G8R/7ppMQHAzeg0fbfG8TTVVQgSUgiCYsHQjXfTysxQXFdGhV1+CwyNQXM9md+IarqZcZOZzL5vkqe1JXENwWAQd+wxwyPiOJJfLmTp1Kq1atWLLli1kKdWE9Bxc/QtrwVUt2kJCQjhz5ozDz1tfZpv8g0LMbsrY9F3ZzlxrGzbs2dghAsraSU1NZf369ag1WtpNvANXzNvJ3aQEyGWUKNXVHnvo91/Kdnfb+IG3XY/eBIWGsztxjdWAsqmmSoiAUhAEE5aWNweOm8Tvq3/i1+XfU6jIw8vHl/iOnbnn6f/Qe8TYSsdeTblI8tlTTLxvjl3la2RSCQGervnTJJFI6N69O1ExzdmdUYhBr3f6LIorWrSFhISQn5+PRqNBJnNcUOQtcyc2wMukx7szSSVQFxM+rnwfNjYajYbff/+dgwcPEhsby+TJk1HLvNiXZr6LkSP1jAwkvbDEppSdPYlrkHv70HvEGJvPrylVm6T2VNSUUyXEb4sgCCYsLW8OGj/FbP01c6LjE+xOoJdQNgvm6hpuV3XuuHnWrD6lvVzRos240zsvL4+wsDCHnrtzqD/XitQ2LSnWltxNSoy/nOQ80zag5tiy9G7Lxo66eh82Bunp6axdu5a8vDzGjh1L3759y3f0dw3zd1pKifH84T6eqDQ6ixUJjPJzczh1YA+Dxk8xSXsoUamQSDB5/MCvmyjKV9CqUxeL523KqRIioBQEway6WN40AHGBlosVO4NSozU743bx9Al2rF3JmUP7yb56Bb/AIFp37cldjz9LVFyrSsemJSfxzZsvc/7YIdxlHvQYOpL7nn+lzlq0VSwd5OiAUnajO5GrZpv8PNy4mKdy+lgV1cX70JlcUZRfp9OxZ88edu/eTUREBHPmzCE0NLTSMcb8YWcElRU3vdkS0O3bvB6dVmu2nFnG3ym8Out2Bt48iei4BCRSKclnTrI7cQ1h0c2ZcM/9Vs8tAkpBEIQK6mJ5MzbAy+XFwFMVKrPLY2u/+pTzxw8zYOwEWrZtj+J6Nlt++IZnpo7lzeUbadGmHVBWR/GlGbfg7efPXfOep0SlYsM3i7h84RxvrdyMzMPDZExnt2jz9vbG09PTKT29AcJ9PF022wQ0ifehM7iqKP/169dZu3YtGRkZDBkyhMGDB1dquVlRqyAffD3cOZqhcMgst7n2q9YqEhjtSVxLQEgzkzaMUFYeqN+Y8Zz+Yx87161Cq9ESGhXDuLtnMfWhx8xu4DFqyqkSEoPB0DS3IwmCUC2NTs9vqdkuW950dm5hVXqDgU0XM83eeM4fO0yrTl0rBYTpl1J4ctJI+o8dz+P/+wSAL199gR1rV/DR5t2ERsUAcHL/bhbMvoM5r77DmNtnmB1bJpUwPiHcacuqX3/9NaGhoUyePNkp5wfHl1gyqlpiqbG/Dx3NWlH+6tja2hTKCn8fPHiQ33//nYCAAG655Raio6PrxTWeyS4wW5HAmSRAm2Af0ctbEAShKlcvb7r6Jp6v1lqcxWjXo7fJY1Gx8TRPaENaclL5Y39s3UTPYaPLg0mArgOGEBUbz/5fNlgMKJ3dos0ZpYOqcsVsEzT+96Ejuaoof35+PuvXryc1NZU+ffowatQouzaAydyk9IgIpF2IL6kKFSnVzaIaX2dj+9WmkrJTn4iAUhAEq1y9vOlK9na0MBgMKHKul/epzsnMID/nOglmkvQTunTn2K7t1Y7vrIAyODiYixcvOuXcFYX7eDI6LpTT2QWkKspyHe3po2zrjFhjfh86iiuK8hsMBk6dOsWWLVvw9PTknnvuIT4+vsZjeMvc6RjqT/tmfg7N82wqKTv1SdP9zgVBqBdc1UHGHEWJxq7ltt2Ja8jNzOCOx54GIC+rrI1fYGi4ybFBoWEU5eehKVWb7RLk7BZtISEhqFQqiouL8fLycto4UDbbFKFX8UviTwyaNJV8qdyhs01GrtrU0RA5K/0A/vl5R3jAxo0bOX/+PF27duWmm25CLndMdQSpREKQXObQD1iurkjQuYkudRuJgFIQBKuceaOqayU6nc3BZFpKEl8vmE/bbj0ZNmU68E/LSXMbb2SeZUFkaUmJ2YDS2S3aKu70jomJqebo2jt8+DDeMjcGtW4BEonTdhW7apm9IclUqp3+O3oyq4Bf/vgdVVYG06dPp3379k4dzxFEqoRriYBSEASLXHWjckX3GHNsbZGWl53FG3PuxdvPj6cXflW+g9XjRu1KTWmpyWs06rJOHR5WZnCc2aLNlQFlcXExZ86cYciQIeVF7B0921RRxWV2Z288qe80Oj1HMhROH8eg1xPRYxAjW4YQ6O/n9PEcRaRKuE7D/S0SBMGpXHWjgrLuMRoXLEtVZUuLNGVhAa8/eDfKggJe/OpHgsMjyp8LulHjUZGdafK6vOwsfAOCzM5O2jN+TXl4eODn5+f0jTkAJ06cQK/X06NHD6ePZWTc1HFTfChtgn2QVfhZVv2pVvxaJpXQJtiHm+JD6RHR8GeVTmcXUOqC3x2JVIrEw5MUlSsaKDpWqyAfuoY5Zzm6oadKOJKYoRQEwSxX3ajANd1jzJG7uVmd3SpVl/Dm3JmkX0rh5SUryjfjGIWER+IfHMLFM6dMXnvx1HHi2ne0OLYrWrSFhISQm+vc5T6DwcDhw4fp2LEjPj6uv7E6a1NHQ2CpKD9AytlTrPjkPc4fO0ypuoTw5i0ZPe1uxt9bVpR79aKPOLxjK5mXL1GsVBISGUXPoSOZ+tDjFgvyg/OL8juLSJVwvob1jhAEwSWs3ajMST5zih8/fIu/jh/BYDDQtltP7nnmReLad7L5HHVxowqUyyy2aNPpdLz/xENcOHGU5z79hrbde5k9rt+Y8exct5LrGVdpFllWg+/UgT2kX0phwn0PWhzbFS3agoODSU+3r/2lvZKTk8nLy2PKlClOHac6ztjUUd9ZKsp/Yu9O3px7H3EdOnHb3HnIvX24duUSOZkZ5ccknz1FXLuODLp5MnIfH64mJ7Ft1Y8c3fU77639Dbm3+fI3zi7K70wiVcK5REDZCLiirZbQtFi6UZmTcvYUL949hZCIKKY/8iR6g55ff/yO/94zlbdWbiI6PsGmMeviRmUtoPvu7Vc5vH0rvYaPpihfwa4NlftED500FYCpcx7lwC+JvDxzGuPv+RclKhXrl3xOizbtGXHr7TUe3xFCQkI4ffo0BoPBrlI+9jhy5Ajh4eE0b97cKecXzNMbDKQqTHucq4oK+fj5x+k5bCRPL/yqPKe1qmc//trksTbdevHu4w9wZMdWBo2fYvZ1BiBFoaJ9M78GeT9xdv3Lpkz8VBowV7XVEpoWSzcqS3766H94yOW8uXxDeUuyoROn8u+bBvHDB2+ZvXGZUxc3Kmst2i6dOwvAkR2/cWTHbybPGwPKZpHRLFi6hm/feoVl77+Bu8yDnkNHMvO5l63mTzq7RZveYMA7JBTfFq04lHYdvdTN4R80FQoFFy5cYPz48U4LWAXzLBXl37NxLYrr2dw173mkUiklKhUecrnFwLKisOiyDwXKQusbWJxdlN8VmnKqhLOIqKIBstayquqfl4pfa/QGknKVXMhViil7wSJr3WPMOXfkIN0GD6/U3zYoLJyOvftzdOc2ipVKvGzMrXP1jUoqKfuQZa5F24Klq82+xpwWrdvy38U/2T6wwUCk3M0pN6hKHzTxJbrXYK6qNIC2/BhHfdA8evQoHh4edO7c2XHfgAs0hlUdSzVMT+3fg7evHzmZGbz9yCzSL6Ug9/ZmyKTbmPXCK+WVCaAs/7VQkYtOqyPj71SWvfc6Ujc3Ovbpb9P4DTmgNGqKqRLOIgLKBsZVbbWExsPem6e9xbY1paV4epqWxvHw8kKrKeVK0nnadOtp8/lcfaOqqxZtv61YxpVWcQwePJhmzZrV+pyWPmiamzl0xAdNrVbLsWPH6Nq1Kx5m6nDWR41pVcdSUf6Mv1PR6bS8/cgsRk69k7ufnM/ZQ/vZvGwJyoJ8nnz/83/OcT2b+wd3K/86JCKSee9+Skx8a6tjO7sov9Aw1a/fEMEqV7TVEhqPmt48VRqdXcnqUXGtuHDyKDqdrrw+o6a0lKRTxwDIybxm8zXXxY2qLlq0SSQS+owcy8kdv3Lq1Ck6duzI4MGDCQ837bhji7r4oPnnn3+iUqno3du053l90xhXdSwV5S9RKVEXFzPmjnv514uvAdBvzM1oNRq2rljKHY89Q1RsWatE34BA/rtkORq1mtRzZzj422ZKVNV/uLJWlL8xzP4KNdMkA8qG+IZ3RVstEVQ2DrW9edobjNx010y+fOV5PvvPU0y5/2EMej0/L/oQRXZZW0JjNxlbOLt7jCWubNFmlO8dzMSZD5Cf+hd79+5l0aJFtGvXjiFDhhAZGWnzeerqg+aRI0eIi4tzyOyqMzXWVR1LRfGNhfSrbqoZNOEWtq5YyoUTR8sDSpmHB10HDAGg1/DRdO43iP/cNZmA4Gb0Gj7arvEb0+yvUDNN6l+xob7hG3u3EsFxHHXztMfYO+7lekY6G5Z8zs51KwFo1akrk//1MKsXLbRYfsQSZ3aPscSVLdoqOn29iIHtO/No9+6cOnWKPXv28OWXX9K6dWuGDBlSbYebuvqgee3aNa5cucL06dOdMrajNOZVHUtF8YNDw7mS9BeBIZUD/YAbnZOKCizUyQLa9ehNUGg4uxPXVBtQGsdvjLO/Qs00iX89jU7PsWsKfknJJilXWWnDgS1v+F9Ssjl2rW46eTSFbiWCYyTnKdmXllseTLrS3U88z+K9J3nth7W8v/533vl5CwZ92XVExbay61zO7B5jjbFFm6sdzVCgR0L37t3597//zS233EJeXh6LFy9m6dKl/P3332Zf56oPmplKtcnjhw8fxs/Pj7Zt2zp1/NpwdrCdnOfavNuKDAYDEq0WDKYfvuI7dgEgN6tyqkleVlk3p4AKm+fM0ZSqURUVWj3GWJQ/U6lma2p2ebpIbWZ/f0vNNvteExqORj9D2dCXO5pCtxKh9px587SVb0Ag7Xv2Lf/61IE9hERE2lyHElzTPcYa46yTK3+WFX/vpFIpXbp0oVOnTpw7d47du3fz7bff0rJlS4YMGUJcXBwSicTlHzRHx4WWzx6VlJRw+vRpBg4caFMpmrrQ2FZ1lEolV69e5erVq6Snp5Oeno5nZAuiew02aTM5YNxE1n71Cb///BOd+w0qf3zbqh9xc3enY58BlKhUSCTg6VV59eDAr5soylfQqlMXq9djADR6vUNn9OvT7K9QM406oGzoyx2WupWcObifl2feZvY1by5PrLSj9vyxwyx99zVS/jyNt68fA26ayF1PvGCxjEtDbavVlLni5mmvfZvXc/H0CWY++1+7gg5XdI+pToSvJyezTB+/nPQXKz95j+Szp1Bcz8JT7kVMQhsmz55L7xFjKh2r1+vZumIpv61YSnpqCh5yL2LbdWDWC68Q2860HWPV3zupVErHjh3p0KEDf/31F7t372bp0qXExMQwZMgQCnxD6+yD5smTJ9HpdC7t222Pugy2HUGtVpORkVEePF69epX8/LJlam9vb6KioujduzdBkTEkm4STEN+hMyOm3sH21cvR6bR07N2fM4cOcOCXRG598FGCwyNIPXeGV2fdzsCbJxEdl4BEKiX5zEl2J64hLLo5E+65v9rrTCu0PTfaHiKnv+FqtFFDY9jEUl23kpvv+RcJnbtVeiyiZew/r7/xRyO6VQL3Pf8KOdcy2LBkERl/p/LiVz+YPWdDbqvVFLny5mnJ2cN/sOqz9+k2cCi+gUEknTzG9jUr6D54eHnfYHvUdUBp6fcuOz2NYmURw6dMIygsAnVJMX9s3cRbD9/HnFffYcztM8qP/XT+k+zZuIahk29j3N2zKCkuJvXPM+TnXDc7pqXfO4lEQrt27Wjbti0XL15k9+7drFq/gbYT7rSpkHixUsn6xZ+RdOo4F0+foChfwSNvfFBtB5+qjAGvl7sbhw8fpn379vj5+dl1DldpSKs6Wq2WzMzMSjOP2dnZAMhkMqKioujQoQPR0dFER0cTEBBQ/u+uNxi4fDHTbM3YOa+8TWhkNNvXrODQtl9oFhXDrBdeZcLMB4Cy8kD9xozn9B/72LluFVqNltCoGMbdPYupDz1WqaZsXRA5/Q1Towwo69tyR012ldvSraRDz770v2mCxed/+OAtfPwDWPD9arx9y/74h0XH8PlLz3Bi7066DRpm8pqG3larqXHlzdOSkPAIpFI31i/+nGKlkrCY5tz5+LNMvG8Obu72/YlxdveY6lj7ves5dCQ9h46s9Ni4u2fx7NSxJH77RXlAuW/LBnauW8mzHy+m7+hxNo1b3e+dRCKhdevWJCQksO/iFTJt3AhfmJfLqs8+oFlUNC3bduDsof22vbDq+JQFvF6F18nJyWHCBMt/d+pSdT3oU86eYsUn73H+2GFK1SWEN2/J6Gl3M/7e+1EXq9i+ZgWHf/+Vv5POU6JUEtkyllHTZzB6+ozyklhV2bqqo9frycnJqbR0fe3aNfR6PVKplPDwcFq2bEn//v2Jjo6mWbNmVmf3rRXld5fJmP7vp5j+76fMvtY/KISHFrxj9XrrmjNmfwXnanQBZX1a7qjNrnK1zmBTt5LioiI85HKTG7eqqJBT+3czYeYD5cEkwNDJ0/jmzVfY/0ui2YASGkdbrabA2s3TnpmpfVs2kPjtl1xNuYhU6kaL1m2Zcv/D9Bw2yqbriGgRa1+XGAsklBUZr8sPMvZ2CXJzcyMkIorkMyfLH0v89ktad+lO39Hj0Ov1lJaU2LTT3ZbfOwOQhwcSiW3XGBQWxtd7ThAUGsbF0yd5bpptAa65cVMUKoqPHyU0NJSWLVvW6DzOZm1V58Tenbw59z7iOnTitrnzkHv7cO3KJXIyMwDIvHKZxa+9SOf+g5h434N4+/hxYt9Ovnr1BZJOHOPRtxeaHdPc7LLBYCA/P7/SzGN6ejqlpaUANGvWjOjoaLp27Up0dDTh4eG42/nhC+qmKD8GA7jgd1Tk9Dc8jS6grA/LHY4ooxDiVX0w98n8JyhRKZG6udG+Z1/ufeYlEjp3BeDyhXPotFpadepa6TUyDw/i2nck9c8zVs/dWNpqNWbWbp62zkxtXrqYxa+/RM+hoxj+1Hw0ajU71q7gjYfu5ZmPvqbfmJud+j1UZADiAu0rMeRothRVL1GpKFUXoyos5PD2rRzfs4OB4yYBZR/kLp46ztg7Z/LD+2+yedkSSlRKwmJaMOOp+eXHWRvf2u+dvQGvzMOToNAwm4+3RqM3cCkzi+H9+tTLvt3WZpdVRYV8/Pzj9Bw2kqcXfmV25i8wNJT3N2ynRet/dq6PueMePp3/BNvXrOC2h+cR2TLO5HUGylKsZHmZpKf/k/eoUqkA8Pf3Jzo6msGDBxMdHU1UVBSeno5ZynV5UX4zweTHz88rLxdmzpe7juLrH+DU2V+hfmhU/0rmZmxs3cByYu9O9m3ZQNKp41xNTiIkIopF2w9VO2bVN7yjdpXnFFu+sbnLZPQbM54eQ0fgHxTMlYsX2LBkES/NuIXXf1pPfIfO5GWV7SoI+v/27js8qjJ74Ph3ZjLJpBdSCARSgFBDR3qRKkVFQUVFUKzoWnd1XVcWZXWta/+tFRtKlRo6SBEFUToBaSF0SALpMynTfn+ExISpSWYmEzif5/F5zJ07996Embln3vc950RZdt4Ii4rhj53bbR5f2mp5P0dLIpwdmVr53Ve0TOnMPz75pjJIGDxuAg8O6MqmJfM9GlAmhPrX+43DVju7qr5542XWzpsFlCfP9Bw2igemvQrAhVMnMJvN/LJyKSofH+559kUCg4JZMWsm7z4zlYCgYLr0v97qcZ1539Xr+9JsJigyho4d7WcA1xd7wfaW5YvJu5jNXU89j1KppESnw1ejqRZYhoQ3IiS8kcVzrxs6kg2L5nEm/ajVgBLAYIbFa9agKNHRtGlTunfvXhk8BgUFueYXtMGjRfmtfJEYfsdEOvbpX22b2Wzms5f+TlTTZjSKieXUkUMuG/0V3uuqCijtjdg4SmDZsnwJW1ctI7FdB8KjnW9/VvUF76nSLW269qBN1z/bnfUYPILeI8bwzM1D+P6d15j2xWxKL3cnUVvpsevr50dZie0MvfrqViKc52ikytmRqWJtIU0SkqqNOAUEBaMJDKzsuOEJGpWSFC+4adhqZ1fV6MkP0GvEaHKzMtm6KhWTyYhBXx7olVwelSrMy+W1ectJ7lSeCd198AgeHdqTHz5+z2ZA6cz7zpmA113MZjNNWiS7bHTN1ewF2/u2biEgKJhLmed547H7OHfiOJqAAAbcNJ77/vESvlZ60Vce92J5kkyIvUQVs5kx4++gXWykx0dv66sof4XWXbrTukv3atv+2Lmd0uJiBoy5Fajb6K+s6W84rpqA0tGIjaMElruffp6p/34LH7Wa/zw8iVNHDzl13ooXvJ9Kyb5s+8Vg3Sk2PpEeg0ewfd0qjEYjfpc/IPWX1+xUVVZa6jBYqI9uJcJ5rhqpan9db7atWcHKWTPpfv1wyspKWPXdl+gKCxjtROkQV+kWG+YVi++ded3HJbUiLqkVAIPG3saMKRN4bepkXp+/ojIwiY5rXhlMAvgHBtL9+mH8lLoIo8FgM1nJ0fmdCXjdRqEgKDSc3Nzcyz8qKv+r+rO9x5zdtzbsBdvnT2ZgNBp447H7GDLuTu5+5gUO/LaVld99ibYgn2fe+djqMfVlZSz/9nOi45pbDEhUpVAoKFP61ttSgIqi/N5SPmzL8iUoFAr6j7kFqNvor6zpbziumoDSmbVFthJYACJiGtf63HqTuV6DyQqRsU0w6MsoLdYRHl0+OpWbnWmxX152JhFWpsKrqq9uJcI5rhqpuv+fr1CQm8PMV6cx89VpQPlIzEtfzbcYdXCXTtEhXlMepDav+14jxvDp9Oc4l5FOxOXZjbBGURb7hTSKxKDXU1KsIzDY+miso/PX5xc9hULB2fPn+WXuKo+eEy53hqkSeCqVysrp6optsdcNIqBxnNWgrkSnpbS4mOETJnH/i68A0Gv4KAx6PWvnzWLCE89W9reu6ot//5Mzx47wwqez7FYs8IZZHXcW5Y8L1jhdd9Kg17N11TJad+lOdFwzu/s6NfqLrOlvKK6agNLRiI29BJarRebpU/j6adAEBNKsVRtUPj6kp+2tlgigLysj448D9Bl5o83j1He3EuGYq0aqfDX+NE1sQaOYJnQfNJRibRGp33zOm088wCvfLbY5auAq3tYVQ6NS1ThQL7u8vERXVEjTpJaERUWTk3XeYr/crEx8/TT4B1pfU+fM+65ev+iZzTSJbcKASZMwm82V/5U/ZP3nmj5WUFBARkYGly5doqioCLPZjEqlwmg0VgaVRqMRk8lEcHAwERERNG/eHLVaTW5IBHobI4QVMzL9Ro+ttr3fmFtYO28WR/bstAgol8z8H+sXfM+dTz5nUS7KGmvBfm1KxtVFi/BAgnx92Hk+zyVrKjWXp9PPFZY4/b7Y8/MmCvNy6X/jrXb3c3r0F1nT31BcVQGltRe8MwksDU1+ziVCI6pPH5w4dIAdG9fSpf/1KJVKAoND6Ni7Pz8tW8RtU5/G//LC8M3LfqBEp6XPDbYDSm/oViLsc9VI1X+fegilSsULn3xbua3HkBH8ZUQ/Zr/3On9991OXnOdKFTcqbxmZrBCmUVeW8bpS/qWLhDaKrLbNoNezeckCfDUa4lokA9B35E2s+PYL9v6ymU59BwJQkHuJ339cQ4dettsVOvO+q03A6zIKBYWoyPUPIiUqxKVLFAoLC9m0aRO7d+8mKCiI5ORkEhISSEhIqFZA3Ww2c+nSJU6ePMmJEyc4evQo586do0+fPkSEh5Gpsx54RETFcProYcKu+PcLbVT+OVpUUP0ffcOieXz39qsMnzCJ8VOfcup3qBrs16VkXF0T02IC/RiWGGWz0ogjFfsnhPpX/jsfz7OsdWnLluWL8VGr6WvnHgMNa/RXOOeqCShtjdg4k8Dias62aLNVbqFJYgs+XLXF5vHfefoRfDUaWnfpTmhEJGfSj7Bu/nf4avyZ+Nd/Vu5311N/54U7b2bapFsZdvtELl04T+pXn9Kp70CbiQEVJKD0bq4Yqbpw+iS7t2zkkRlvVdseHBZO2249OLRrh93nu+JG5W3sve4/mf4cxUVFtOvek4iYxuRdzOan1EWcPX6MyX+fXtnO9NaHHmfrqlTeeuLB8ozW4BDWzv0Wg0HP3U8/X+vzVzxuK+D1lBP5xVwoKnXZF4L9+/ezbNky1Go1w4cPp3v37jZrMioUCiIjI4mMjKRbt27odDq2bNnCli1baFaqICS+JWZr7Qjbd2Tv1p/IybpQrbd8blb5kqDQKlOuv/24mo+n/Y2ew0bx4L/+49TvUDG67IqSca54f6hVSro2DqNNoyAy8nQcdxTYVjxPqSApLIDEKwJbZ7/AFmu1/L5hDZ36DrTbbccVo7/C+1w1AWVNXnBXJrDYqoFVWzVp0ab29WPqK29Xe37VQuTWXDdkBFuWLyb1q88o1hYSEt6InsNGcftjz1Sbokxq35HpX81l1tuv8vVrL6EJDGTwuAlMfOYFu8ev724lwjFXjFTlX16/ZDJZfvs3GAyYjAarz1NQvqYqQK2qvFGZzWaUCkWNb1TeJtTPB7VSYXU9dt+RN/HjwjmsmfsthXm5+AcGkdQ+hXv+9k96DB5RuV9YZBSvzF7Ct2/OYPk3n2Mw6GnduTtPvvWR1T7eFZx539Xmi97Ky0lWOZeDpx0b15FzuZj3yIlTbK7ntKfEaOKXMzl1XrLw66+/smbNGjp27MjIkSPR1LCyQEBAACNGjKBnz56k/rwdk42a231G3sjizz/ixx/mkNKrX+X29Qtmo/Lxof11fYDyNqLvPvMo7br34qm3P3K6D70ZUCpgbUZ2nUvGuTJgD1D70D4qhLaRwXWaenf2C+xvP64uz+62M91d19Ff4b2895O9hmr6gquawOIogKspZ1u0Aah8VAy8aVyNjj960gNO90hu260n/5mzrEbHD1CrOJlf7NK1PcK1XDFS1Tg+EaVSyS8rlzH8jnsqkxkuXTjHHzu207bbdVafZwYiA/xIDAugbWQwcxYtRR0STlJKZ7evEXM3e+3s+o0ea7EGz5bGzeJ57sOZTp/X2S5B9gJeW5Z9+QnZ585U/rx93Uq2r1sJwIAbx9UqoKxQkQBSm6By06ZNbN68mT59+jB06NA6ZUiHhYUxYmB/fj5n/U2R1C6FweMmsGHhXIxGA+179Cbtt21sW53KrQ89TkRMY7LOnuH1R+8FBfQeMZqtq5dXO0Z867YktG5n8xrS83S1vv4ruSpgr6BUKAjXqGud2OLsF9gtqYvQBARWm4mrqi6jv8L7XTUBZU1HbKomsHiCtRZtFYxGo1sC29rKLzWwO7P8g9mVa3uE6zgzUuVoZCo0ohGDx01g/YLZvHTv7fQcNpISrZbVc76mrLSEWx563OH5lQoFF06k07VrV7o0DnXBb1b/6qOdnbNdguwFvLY406ChLvZmFRDk61Oj0bSjR4+yefNmrr/+egYMGOCS64gM8ketLLAZbD/80htExTZlw6J5/LZ+NZFN4rjvHy8zZvKDAGSdOYWusDxA/nyG5SzO7Y89YzegdIe6BOyu5MwX2PycS+zbtoV+o8fi52/5Wq7L6K8swWoYrpoIwdYL3pkEFnex16KtQmlxMfd0T6a0uJig0DD6jb6ZiX99sXI9Vn1z9doe4RrOjFQ5MzL10PTXiW/djg0L5/D9O68B0DKlM4+//gHte/SyetyqU7M6nY6ioiKio13T3s8beLydHTXrElQv/Zsd2Hk+j2GJUU59NhQVFbF06VJatmxJ//79He7vrIpg29bfxket5va//JXb//JXq4936NmHhYfOuex6XKU2AburORPQ/bJyKUaDgf5jLKe76zr6KwFlw3BVBZTWOJvAcuLwQXZsWAvA+VMZ6IoK+eHj9wCIb93O5hC+PfZatAGER0Vz8wOPktQuBbPJxO4tm1g9+xtOHDrIjG8X2s188yR3rO0RdePMSJUzI1MqHx9GTZzCqIlTnDrvlVOzWZdbfF5NASV4tp1dTbsE1UfA60jJ5WSUro3DHO67fHl5MDF27FiXFwL3xmDbFWoSsLuDM19gt6QuJrRRpEUbRqjb6K+s6W84rpp/JVsveGcTWI4f2M+c99+s9tyKnweNvb1WAaW9Fm0AE/9a/Y3Vb/RYmiQkMfu919m2ZrnT67U8ydVre0TtecPUbFZWFkqlkogI+4WJGxpPtrOrTZeg2gS8x/bvYePi+aT9tpXss6cJDgunVadu3PXkczRJbFFt35Xffcnq2V+TefoUIeER9Bl5E3c++RyaANvT8ifyi2nTKMjuSOv58+c5fPgwt9xyC4FumIXxdLBdURvT3WoSsLuDM19gX5uXavP5tR39dXZtsfAOCnNFRdmrQFp2QY3WFnnajCkT0BYW8Pr8FTY/hEpLipnYtRXX33oHj77yXw9fYc1IUFn/dl3I8/jUbNWb2vLlyzl9+jRTp0712DV4Unqu1q3t7OryHsrUltYo4H3riQc5tPt3+owYQ3zrtuRdzGbV919RotPy2tzlNE9uA8Cst19hyRf/o/eIMaT07seZY0dYM/dbOvTsy79mzrF5fAWQHBFIezujrT/88ANnz57l8ccfd9tyI73RxLqMbI+MLldlqwxchc8276RRTCx7ft7EL6uWcXTfbs6mH6VR4yZOr3O9ISmq3tay6/QGVh/P9vh56/N3FjVzVf0reft0R9UWbVVroVXlp/EnKCycovw8z15cLXjD2p5rXX1PzWZnZ191091VubOdXV2/kNW0f/ON9z7EU2//H2pf38ptfUbexDM3DWHx5x/x5FsfkZuVSerXnzHw5vE88cYHlfvFJiQx85UX+X3DWpuzNWbgeJ6OtpHBVkeUcnJyOHjwICNHjnTr2nVPji5XNfyOiRbTvWazmc9e+jtRTZvRKCYWKO9zvXXVMhLbdSA82n4L3KoUQEaezm7A7k7evrZY1L+rKrui4gXvraq2aLOluKiIwtwcQsIb2dzHm+w8n4fewyMB4k8VN09PaBqsIS27kG1nc/j59CW2nsmB2ESCm7ckt0SP6eqZ7KimRXggfeMi0Lho/ZpGpaRvXIRLRvcjKCN733an9m3TtUe1YBKgSUISzVomcyb9KACH9+zEaDDQd9TN1fbrN7r8519WLrV7Dr2pvNWgNQcPHsTHx4fOnTs7db11URFse1LrLt0ZeNO4av/FxDUrr8tYJVHl7qefZ9aOw/xnzjISWtuuS3qlioC9Pt9nKVEhLnsfOFLTtcWi/l1VASV49gVvS/6lixbbrmzRVlZaQnFRkcV+Cz5+F7PZbL+TjdlMuF95Xa76XllSsbZH1B9P3TzT83ScyNdxvqiULF0ZF7SlBMe3pCgkio0nL7LiWCZp2QXo9NYDioasop1dxRfWmr7vKvZPCPVnWGKUS0b1S0tLmTt3LmUXTtM9KrBWn3tms5m8Sxcru5roy0oB8PWrXmDcT1P+e6cf2OfwmLb6Lh87doykpCTUas9k7LYID6RT9OVSbPUUhG1ZvgSFQkH/MbdUbouIaYxPLf8G9gJ2T/DkF9jarC0W9euqG0uur+mOqpxp0ZZ15jR/u3U4/UaPpenlBfF7ftnMrs0/0qX/9fQYMsL2CRQKdi5fSJOYaKJad6BYE4Lh8uelrVqczraDrMqg1/PXsUM5k36USc9O4+b7ra+Tc2YxvnAvd07NVnXla0up/LPg8NVeYsrV7ezqwmw2s3jxYvLz87n//vuJigghNjSosu2fs35KXURO5nkmPPE3gMrPosO7fyelV9/K/Q7uKF/jl5N5we7xFFgPKEtKSjh16hSjRo1y+tpcoUV4EPt3/I4+Jh6VX91nrzQqJU2DNU4VMTfo9WxdtYzWXboTHdeszueukFeir3WBcleo6VKL2ugUHSJLqRqgqzIC8MQLvmN0CH9cLKx1i7bAkBC6DRrK3q0/sWnJfExGE43jE7j76X9w05RH7K4x8lFA3+5dOHrkCL8unY/JbKZpUiuatmyNolFjdCbL8ZOatIOssPK7L7l4/qzDv0V9r+0R5VqEBxLk68PO83keT0iocC2UmHJVO7u62LBhA4cPH+auu+4iKioK+DPg1emNZOnKHB7jzPGjfDHjBVp37sagsbcD5e1aW3XqyuLP/4+I6MZ06NmXM8eP8tlLz+OjVlcu27HFDJQYLVt5njx5ErPZTMuW1teOu1PL2CgWL5vL8Hse5KzOUOce9GnZhU4dY8/PmyjMy6W/nTaENWUrYPc0b15bLOrPVRlQgmde8CUGY61btAWGhPLkmx/W+NwKyn+39sm96N2rFyUlJRw7dowjR46w76f1JN5wGz5+lv1wa9IOEsqn7Rf8713GPvAYcz94y+41OVqMLzynYmq2YqSqrv2+6+JqLzFV13Z2tbV//35+/vlnhg0bRqtWrWp1jNzsLP7z8CQCgoP52/ufo6rS2u7ZDz7nnacf4f/++QwASpWKG+99iIO//8rZjHSHxzZa+ZJ96dIl1Go1oaGe76YUHR2NSa+nsUlHSlLTOo8ulxiNTr2ntixfjI9aTd8bbnTZ72IrYK8Prv4Cq7k8u3i1fQG9lly1ASW4/wXvDXUANRoNHTp0oEOHDuToStl02vmpfnvtIL/776s0TWzBgJvGOQwo4c+1PfU5FSPK1XZq1l28pX3c1eDs2bMsXbqUTp060bt3b6v7qJT2v9RpCwt49aG70RYU8Mr3i4mIaVzt8UYxsbw6eynnThwn72I2sfGJhEdF80D/LjRJSHJ4jdbOn5ubS0REhEdqNl4pPDy88hri4+PrPLpsLWC+UrFWy+8b1tCp78DK9amu4sz5PaWuX2CvHP29mpbIXIuu6oAS3PuC97YyCvlljr+5OtMO8ui+3WxasoBXvl+CogbpB/W9tkdU5+zUrFKBU2vC6kJKTNVdQUEBc+fOJTY2ljFjxtgMzjQqlc3PubLSEl6bOplzJ44z/ct5NGuZbPN8TRKSKgPI08eOkJudyfW33G73GhWXz3+l3NzcysDO09RqNcHBweTk/Plluy6jy44CdoDfflxdnt3twunumpzfk7xpbbGoX9fEv6I7X/D1XQewqrwSvcOA2VE7SLPZzMxXXqTPyJto3aU7WWdOO3Vt3rK2R1iyd/PUG02szfBMseL6bh/XkOn1eubNm4dSqeSOO+7Ax05b1jCNGnO+5Xaj0cg7Tz/CkT07+fv/fUXrLt2dOrfJZGLWW6/g5+/P8An32N3XjPU2uFqtlri4OKfO5w5BQUFota6ZTbIXsFfYkroITUBgrTqs2WMrYPcG3rC2WNSvayKgrOCOF7w3tWhzZm2Po3aQGxfN4+SRP/jb+5/V6Nq8aW2PcN7+7ALKPJTAU9/t4xoqs9nMsmXLyMrKYsqUKQQFBdnd31pAB+VfJn/fsJbu1w+jKD+PzcsWVnt84E3jAJj56jT0paUktG2PUa9ny4olHNu3m7+8/j5RTRwHhbbOX59cOdVuK2CvkJ9ziX3bttBv9Fj8/G23qqwNWwG7N6mvtcWi/l1TAWUFV7/gvaWMgjNra+KSWhGXVL6Qf9DY25gxZQKvTZ3M6/NXUKwt4vt3X+PmKVOJjG1a42v0prU9wjGt3mB1uUaxVsvSmf/j6L7dHNu/h6L8PB77z7sMvvUOi33PpB/lq9emc2jXb/iofek6cAj3Pv8SoRHWC/NLiama+/nnn0lLS2P8+PHExsY63D/Uzwe1UmFRgeLEHwcA2LFxHTs2rrN4XkVAmdi2Ayu+/ZwtyxehUChp2bEz07+aX62MkC2G0hLSD+yje7duzvxqDZKjgO6XlUsxGgz0H2N9uvvE4YPs2LAWgPOnMtAVFfLDx+8BEN+6ncNRTW8PKMW1Sz7VXcQbyijUZm1N1XaQPy1fhEGvp++omyunui9lngOgqCCfrDOnCY+Osei2UZfzi/qTkaezOnVXmJvDgv+9S2STpsS3bseB37Zaff6lC+eYNvEWAoJDuOup5ynR6Vj21SecOvIHr89fafV1IiWmaubw4cNs2LCBAQMG0L69c11VlAoFiWEBFhUoZsxaaPM5VQ2+9Q6rXx6coTabSMsr4+yeI0RFRuLvUz7j4xMUWm/VBqB8lNdVbAXsFbakLia0UaRFG8YKxw/sZ877b1bbVvHzoLG32w0o1UoFoX5y2xbeSV6ZLlTfZRScWdtzpartIC+eO0dRfh5PjRlksd+iTz9g0acf8PbitSS27WDxuDev7RGWTGYzGXk6q6+V8Ohovtiyh/CoaI7t38vfbxtp9RgLP/2QkmIdby5cXTkV2rJjZ2ZMmcDGxfOt1jaVElPOy8zMZNGiRbRt25ZBgwbV6Ln1UYECAE0AIU3jMSoUnC8qQalQYM6H8O4DKTXoScsuIKkekjC0Wi0BAa6ZfrYVsFd4bV6q3efXNmBXUP7vKu8b4a0koHSx+iyjYG9tT/6li4Q2iqy27cp2kKPvmcJ1Q0dc8bxLfDr9Oa6/5XZ6DBlBdFxzq8dvCGt7xJ/ySw02R1jUvn6ER0U7PMava1fQbdCwauvqOvUZQJOEJLauXmY1oAQpMeUMnU7H3LlzCQ8PZ+zYsTVeA1gfFSjg8mfd5WtVKBTVEx591PXSSclgMFBQUEBEhOvK93hDyTghvI0ElG5QX2UU7AV0zrSDTGrfkaT2Has9r2Lqu1nL1vQcan2kypnzC+9S14z8S5nnyb90kZYdOlo81rJjF3Zt3uDw/BJQWmc0Gpk/fz5lZWVMnjwZXxtLTBxJiQrhfGEJJUYjCoV3ZNY720nJZDa7LHEyNzcXwKVli7ytZJwQ3kBenW7k6TIK9tb2ONMOsi5kbU/D4kyJKXtys7IACIuKsXgsPCqaovxc9GWlqH0tgwUpMWWb2Wxm5cqVnD59msmTJxMWFlbrY+mKCjn3+0806mZ9LV99s9ZJSac3cDxPR4ajL+GXZ2LUyvLpZ3vT6BcvXgRw6QgleFfJOCG8gUQAHuCpMgr21vY40w7Smui4Ziw8dM7uPrK2p+Fxtn2cLRVrb60l3qj9yoPIspISqwGllJiy7ffff2fXrl3cdNNNNG9ufXmJMy5dusSsWbNQKBT0CvLhaJHBhVfpWnuzCjCazBRdrjpwZQB55eu06s96k9nhNPqxY8eIiIggJMS1AZk3lYwTwhvIK/QqkxQW4PFsSlnb0/DUtcST7+V+8fqyMovH9KWl5ftoLHvKu+r8V6Pjx4+zevVqevXqRZcuXWp9nAsXLvDVV1+hVqu57777SGkaRado7x7dSrtYWDl9XNNXRtVp9HUZ2WRqS/98zGzm2LFjte557khFyTh3cqZknBDeQALKq0zF2h5PMZtM5J84wh/79rq0NIdwr7qWeAqPLk/aycvOtHgsNzuLoNBwq6OTrjr/1ebSpUssWLCApKQkhg0bVuvjnD59mq+//pqQkBDuu+++ylG5FuGB9I2LQHOVj3JVTKOn55YnzGRlZVFQUEDLli3dds4W4YFuCyqdLRknhDe4uj9drlEpUSEeu3FofFSElxWwfPlyvvrqKzIzLQMM4X0qSkzVVqOYWEIiGnEsbZ/FY8f27Saxre2aiVJiqrqSkhLmzp1LYGAg48ePR6ms3Xs3PT2dWbNm0bhxYyZPnmxRJqeiAkXFF86rOaTfm1VAeq6WHTt2EBAQQEJCglvP5+qAXaNS0jcuQoJJ0aDIGsqrkCfX9nRvEk5MqxvpnJLCihUr+Oyzz+jduzcDBw5Era7bmlFXZnqK6hy1j3NGr+Gj2bRkPhfPn63srLRv2xbOnTjOmHsfsvk8KTH1J5PJxMKFCykqKuKBBx5AY2eZgD0HDx5k4cKFtGjRgttuu83me68mFSic9cMn7zPnvTdo1qo176VurNz+r3vGceD3bRb7d+43iGlfzK7FmWpmb1YBJ89l0bNnT7u9z12lPkvGCeENJKC8Snm6HWRCQgIPP/wwW7du5aeffuLAgQOMGjWqVmuX3JHpKapzFNCt/O5LdIUF5GSVjzjv2LiOnMzzAIycOIXA4BDGPfw421anMn3ybYy+535KdDqWfvkxzZPbOizcLAFlufXr15Oens7dd99No0bW21U6snv3blJTU2nfvj1jx45F5cTorzMVKHR6I/ml9pN5Ll04x6JPP0Bjo2h4o8ax3P3MC9W2RURbVgZwC7OZpj0G0CW5iWfOR/2VjBPCGyjMsvDtqpaeq/V4O8icnBxWrFjB8ePHadeuHTfccAPBwcEOj6k3muTbvYeYzGZWHMu0Wdz8kcHXkX3ujNXHPl6/nei4ZgCcOnqYr19/qbKXd7eBQ5j89+mERUbZPLdaqWB0y5hrflR5z549LF26lBEjRtCrV69aHePXX39lzZo1dOvWjVGjRtV6uvxKjl4fFd555hEKcnIwGY0U5OVYjFBeuc3jzGYSwgLo2jisXk4vsyziWiIB5TUgU1vq8XaQZrOZtLQ01qxZg16vZ/DgwfTo0cPmDS9TW8qO83mU1kPLymtVWnaBzfZx7qIAkiMCr/le3qdPn+abb76hY8eO3HjjjTXuhGM2m9m8eTObN2+mb9++DBkypMbHsCe3RM/Gkxft7nPg91956d7beHvRWma+8qLNgPK/i9dRVlqKf2DN1wPqy0qZ+8FbbF66EG1BPvGt23Lnk8/Rqe/AGh3nhqQoGfkTws1kGOcaUNfF+BX7J4T6MywxyqlATaFQkJKSwl/+8hdSUlJYvXo1X3zxBefOWda0TM/V8suZHJcEk2CZ6SmskxJT9SM/P5958+bRtGlTRo8eXatgcs2aNWzevJkhQ4YwdOhQlwaT4LjwvNFoZOYrLzJ0/F3Et25rc7/zJ45zV5eWTOzWivv7dWLO+29i0Dtf1P7D558i9evP6H/jLdz3wgyUSiWvPnwPf+zc7vQxFEBGns7p/YUQtSNf2a4R9bW2R6PRMGbMGDp37szy5cv54osvuO6667j++uvx8/Nz25Q8UHlcyZS0TtrHeV5ZWRlz587Fx8eH22+/3an1jlWZTCZSU1PZs2cPo0aNokePHm65TkedlNbO/Zbsc2eY/tU8m8eIaR5Ph559aJ7clpJiHb+uWc4PH7/HuRPp/PXdTx1ew9F9u/ll5VImPTuNm++fCsCgseN5+sbBzHrrFf4zN9Wp38UMHM/T0TYyWKaVhXCja/eT/Rrl6XaQFeLi4njwwQfZvn07mzZt4uDBg/QfeSOnlUEu+K1s25tVQJCvj0x/2yDt4zzHbDazdOlSLl26xP33309gDaeADQYDCxcu5PDhw9x6662kpKS46Urtd1IqzM1h7gdvc9vUpwiNsJ1I9Nir71T7edDN4/l42rOsX/A9N05+iOTO3exew7Y1y1GqVAy7Y2LlNl8/DUPG3cn3775WrbqAI3pT+VpG6R8vhPtIQHmN8lQ7yKpUKhV9+vShXbt2rFqzluOlSnw0ZpdP111p5/k8hiVGSaKOFdI+zj2sJWNcvJSDNiKOXrf2QOcXTG6J3ukvbGVlZcybN4+TJ09yxx130Lp1a7dev71ORrPff5OgsDBGTpxS4+PedN/DrF/wPfu2bXEYUGb8kUaThCQCgqon9LXs2Pny4wecDiihfNRVAkoh3EcCSuFxYWFhJA8Yzsl8HXhgCqrkcvZ4fWV6ejtPl5i6mtkseWU2g18gIU0DyFco2J1ZXvPKmZJXxcXFzJ49m6ysLCZOnOj2It1gu5PRuRPHWT//O+77x8vkZv3ZxKCsrBSjXk/WmdP4BwURHBZu9fmRseUlfArz8hxeQ252FuFRliWGKrZVPb8jChyvCxVC1I0ElMLjtHoDJwuKLYLJU0cPM/+j/5J+YB95F7Pw0/gT1zKZm6dMpcfg4ZX7rZv/PT8tW8jZjGNoCwqIiI6h/XW9uf2xv1aWs7nSifxi2jQKuqbX79lTsc7U0yWmGgJnSr8EqVWcKtBxsqDEYu2hGf58rSsU1R7Tm8wczdFyJEdrteRVUVER3333HQUFBUyaNImmTZ0fkauLik5KV45T5mRewGQyMfPVacx8dZrF86YO7cnoSQ8w5YUZVo+befoUgN2p8gplJSX4+PpabFf7lX8xKSstcXiMCmbKp/GFEO4jd1dRY3WtrZaRp7N6s8o+d4ZibRHXj72N8OjGlJYU8+vaFbz+6L08/PKbDL+8lirjjzSi45rTY/BwAkNDyTpzmvULvmfnpvX8d8l6ImIaW5yzItPzWi9XY0+L8ECCfH08XmLKW9W0wH6FmmbOV+x/Ir+YC0WllX+zvLw8Zs2aRVlZGffeey/Rl/une4KtTkrNk1vz3EczLbbPef9NirVFTHlhBo2bJaArKkTt61utn7vZbOaHT94DoHM/x2V/fDUaDGVlFtv1paXlj/vVrKuQvWl8IUTdSUApnOaKDjYms5mMPJ3Vm263gUPoNnBItW0j776P58aNIPXrTysDyoemv2bx3OuG3MBz429g09IF3PrQ4xaPS6anc6R9nP0C+1f+LVwdolSUvGoZqOTHBbNRqVRMmTKF8HDrU8juYquTUUh4I3oOHWmxfcU3XwBUPpa2fSvv/u1R+o0aS2x8AmUlJWxfv4pDu35n2O0TSWrf0eE1hEdFk5N5wWJ7bnb5VHd4DTvu2JrGF0K4hgSUwqHa3mCtTecV6Y0Ou29UpVKpaNS4Celpe+3uF900DgBtoe0pW8n0dI7NElNmMyazCaXyz1I3V1v7uCsL7NfXmNYxrYnwFm0Yd30/p7pMuVqonw9qpaJG79WqoprG0bZbT35bv4q8i9kolAriklrx8EtvVMvatiehTXvStm9FV1RYLTHn6N7dACS2be/09Sgon8YXQrhPw/zUFx5T1xvsldN5TYMdT1OV6HSUlRajKyzk9w1r2b1lI31H3mSxX2FuDiaTiexzZ1nwv/ISJR179bN7bMn0dN6VJaZ2HTzEicyLtEvphNF89bWPc2dN1NoIad0ZndIXz4eT5VUgEsMCnO6kNGPWwmo/x8Q152/vOa41aU/vEWNY9uUnrJv3XWUdSn1ZKRsWz6NVp641yvA2I/3jhXA3CSiFTa6+wZYYTaQ70bHimzdeZu28WQAolUp6DhvFA9NetdjvwYHd0JeVr6cKDgvn/n/+225LNsn0dI6tNbJFCjW+vr40DtJcFQFkVd4WTFaoz5JXSWEBHMmpv25TyZ260vuGG/n+3dfIz7lI4+aJbFoyn+yzp3n0lf/W+HgSUArhXhJQCqvq8wY7evID9BoxmtysTLauSsVkMlpt1/bPz75DX1bKmfSj/JS6kJJi+8GqZHra52iNrNk/hIAmwTUqedMQZGpLvTKYhPoteVUfnZSu9MQb7zPn/aZsXrYQbX55L+9/fPwt7Xv0qtFx1EoFoX4N9zUqREOgMJvNkvomqsnUlnqk0LWzZkyZgLawgNfnr7BZBP3CqRM8feNg7nn2RUbZKbgcHeBLv2aOS5ZcS+ytkXWkoSfh6I0m1mZk17mPvLMlrwDOpB/lq9emc2jXb/iofek6cAj3Pv+S3VI6NyRF1UvQrjeaWJeR7ZFOSu6iAJIjAqXCgxBu1rA+/YXb6Y0mdpzPq+/LqKbXiDEc27+HcxnpNvdp3DyBxLbt2ZK62O6xJNOzukxtKWszsitHoeqyRnZdRjaZ2lKXXp+77c8uoMwFwVLVkldTXvg34x99GoDXH72XtfO+q9zv0oVzTJt4CxdOneCup57npvseYdfmH5kx5Q70VkrkwJ8lr+pDRSelhswMJIYF1PdlCHHVkzkAUY2rbrCuVFHAWFdU6HA/Wzdl8J5Mz7rW8XQVd6yR/eVMToMpZK7VG6xO56Zt38r0yeOtPue1uakkd+5GabGODYvm8fuPazh59BAlWi2x8QmENIpk8LgJqFQqqyWvFn76ISXFOt5cuJqoJuWVCVp27MyMKRPYuHh+5X5V1XfJK090UnKnhFD/Br0kQ4iGQt5lopKtG+yVfvjkfea89wbNWrXmvdSNldsNej2LPv2AjUsWkJN5gYiYxgwZN4FbHvwLKh/HL7X8SxcJbRRZbZtBr2fzkgX4ajTEtUjGaDBQrC0iKDSs2n5H9+3m5JFD9B9zi83j13empyvqeLqKO9fIVhzX24NKWwX2K4y6535apnSutq1xfAJQ3vFl5isvktK7Hzfe+xABgcHs+WUTn7/8D47u2cXjb7xvteTVr2tX0G3QsMpgEqBTnwE0SUhi6+plVgNKqP+SV+7spOROGpWSFJnqFsIjJKAUlRzdYKF8ym7Rpx+gCbCcQnr/ub+wbfVyBo+bQIsOnTiyZxdz3n+T7HNnmfrvtxye/5Ppz1FcVES77j2JiGlM3sVsfkpdxNnjx5j89+n4BwaiLcjn4eu702fkTTRr2RqNfwAnj/zBxsXzCAgKYfzUp+yeY/fWLehbJtKiRQtUHhqtdGUdT1esUfREEsrerAKCfH28tkuOvQL7Fdp160nvG8ZYfSwsKop3lm2geavWlduGT7iHD557gk1LFzBw7G2cPHywWsmrS5nnyb90kZYdLIt6t+zYhV2bN9i95voueeXqTkqe0C02rMGt6xWioZKAUgDO3WABvnlzBsmdumEyGinI+zNx59j+PWxdlcr4R5/izieeA2DEhEmEhIeT+vVnjJx4Hwmt29k9dt+RN/HjwjmsmfsthXm5+AcGkdQ+hXv+9k96DB4BgK/GnyHj7yJt+1Z+XbOCstISwqNi6Dd6LOMfecpmL28AhcnI+ZPH2f/7r2g0Gtq2bUtKSgrx8fEole656bi6jmddWxl6co1sfZa8cSS/1OBU0e7ioiJ8NRqLEfaQ8EaEhFsm0eTnXATg5ftutyh5lZuVBUBYlGWHl/CoaIryc9GXlVZrV1jBW0peubKTUpDah7SL9pex1EWn6BCv/UIjxNVIAkoBOHeDPfD7r2xbs4K3F61l5isvVnvs4I7tAPQbNbba9r6jxrLsq0/5ZeUyhwFlv9Fj6Td6rN191L6+THlhht19rFEAyZEhjH3kEbKyskhLSyMtLY3du3cTFBREu3btSElJoWnTpjYzyWvKG9coenKNbH2WvHHEmeDsoxeepkSnRalS0bZbTyY9O42WKZ3sPqd11+7s+XkT46c+RcbBtGolryrWAqt9fS2ep/YrD3zKSkqsBpTeVPLKZiclbCzhqHielU5KKqXCLaPlDWUdrxBXEwkoBeD4Bms0Gpn5yosMHX8X8a3bWjxuuJwM46up3gnHz98fgOMH9rnoSmunItNToVAQExNDTEwMgwcP5uzZs6SlpXHgwAF+++03wsLCaN++PSkpKURHR9c6uPTGNYr21sgWa7Usnfk/ju7bzbH9eyjKz+Ox/7zL4FvvsNh35Xdfsnr212SePkVIeAR9Rt7EnU8+Z3UZxIn8Yto0CqrWy90bEpLySvQ2R9d81Gp6DR9N14GDCQmP4PSxIyz78hOmTbyFV+csJalditVj6svK+GXlMqLjmnP7Y8+g8vFhxpQJvDZ1Mq/PX4Gvn6ZyP4vnlpZnx1/5/qnKWMs2iO5yZSel2vybunoaXXM5K11GJoXwPAkoBWD/Bguwdu63ZJ87w/Sv5ll9vEliCwAO7fqdmLjmldv/uDxymZN5wZWXW2PWMj0VCgVxcXHExcUxfPhwTp48SVpaGjt37uSXX34hKiqqMriMiIhw+lzeukbR3hrZwtwcFvzvXSKbNCW+dTsO/LbV6jFmvf0KS774H71HjGH0pAc4c+wIq77/ktPHDvOvmXMs9q8oeZMYFuA1CUlQPtpn67XepmsP2nTtUflzj8Ej6D1iDM/cPITv33mNaV/Mtvq8L/79T84cO8ILn86qnCLvNWIMn05/jnMZ6YRHRwOQl51p8dzc7CyCQsOtjk5W8NaSV0qFgnCNutbrO105jd4Qa6EKcbWQgFIA9m+whbk5zP3gbW6b+pTN4stdBw4mqkkc3745Az+NP0ntO3J03y5mv/c6Kh+fyum++uBMpqdSqSQxMZHExERGjRpFeno6aWlp/PLLL2zatIkmTZrQoUMH2rdvT0iI7WN56xpFR2tkw6Oj+WLLHsKjojm2fy9/v22kxT65WZmkfv0ZA28ezxNvfFC5PTYhiZmvvMjvG9ZaFPE2A0dytBzO0XpFQlKFmo72xcYn0mPwCLavW4XRaLRI6Foy83+sX/A9dz75HN0GDqncXrXkVdOkloRENOJYmuVo/bF9u0ls297m+b2l5JW7uHIaXQhRP+QdKAD7N9jZ779JUFgYI+10oPH10/DCp7P479MP89YTDwCg9vXjnr/9k4U2ssI9paaZniqViuTkZJKTk9Hr9Rw5coS0tDR+/PFH1q5dS3x8PO3bt6ddu3YEBlafdvbWNYqO1siqff0Ij4q2e4zDe3ZiNBjoO+rmatv7jb6Zma+8yC8rl1oElFCldaPDq7T+PFclJFVVm9G+yNgmGPRllBbrCAgKrty+YdE8vnv7VYZPmFStysCVJa8Aeg0fzaYl87l4/iyRsU0B2LdtC+dOHGfMvQ/ZPHd9l7zyFFdMowsh6ocElAKwfYM9d+I46+d/x33/eJncrD+n6srKSjHq9WSdOY1/UBDBYeE0v1yX8vSxI2gL8ohrkYyvRsPXr79Eux69PfWrVFPXTE+1Wk379u1p3749JSUlHDp0iLS0NFatWsWqVato0aIF7du3p23bthiUKqtrFJ1py2cymdi0ZAHb160k4480ivLziI5rTr9RN3PTlEcq199d6co1ira4IkNYX3Z5nd8V1+KnKV8nm+7GdbKuLpquUalqPLWaefoUvn4aNAF/nv+3H1fz8bS/ERYVzbmMdOZ/9F+bJa8Axj38ONtWpzJ98m2Mvud+SnQ6ln75Mc2T21pdr1rVtRBQVqjrNLoQwvMkoBSA7RtsTuYFTCYTM1+dxsxXp1k8b+rQnoye9EBl5rVCoahWm2/n5h8xmUx07N3fjVdvnaszPTUaDZ07d6Zz585otVoOHjxIWloaS5cuZfny5bQZMAxldDO4YsSkalu+8OjGlJYU8+vaFbz+6L08/PKbDL9jIqXFxfzfC0+T3KkbwydMIjQikiN7djDvw7fZt+1nXv5mgdUEoYo1io76FDtaI+uMppfXyR7e/TspvfpWbj+44zfAM+tkXVU0PUyjrlyveaX8nEsWSztOHDrAjo1r6dL/+soSUwd+/5V3n3mUdt17cf2tt7N56Q92S14BRMY2ZcasRXz9+kt8985/8FH70m3gECb/fbrd9ZNqpYJQP/m4FkJ4L4XZbPau1EFRLzLydOzOtLzDFuRe4o+dv1lsn/P+mxRri5jywgwaN0uwmvldWlLMi3eNJTc7iw9XbcE/KMjm+VuEBXC2sKRBZnrm5+eTduAA50OaolRbloSxxmg08ty4EZSVlvLhqi3oy8pIT9tbLRkEYP7/vcO8D9/mX1/OpVOfAVaPpVYqGN0yxu7U37azOZwvcq7PdsUaSmtZ3s/fMYbTRw9z/z//TYeefTlz/CifvfQ8udmZmEwmFhw47dQ56qpvXESd/n1zS/RsPHnR6mPTJ9+Gr0ZD6y7dCY2I5Ez6EdbN/w6Vj5rX5qYS16IVWWfP8NexQzHoy5j83L/wrzIFDhDfuq3DMlnOUgDJEYEOvzQIIUR9kq+8ArA9nRYS3oieQy0TNFZ88wVAtcfefuphIqJjiGuRTHFRIRsWzSXz9Cle+PRbu8EkQPPQANpFBjfITM/Q0FDade1Bpo0AxZor2/KpfX0tgkko//vO+/BtzqYftRlQOtOWz1UlZ5794HPeefoR/u+fzwCgVKm48d6HOPj7r5zNSHfJOZxR26LpOp2OjIwMjqUfx5iYgsrKqOB1Q0awZfliUr/6jGJtYfl7YNgobn/sGWLjEwHIOnMKXWH5aOnnM16wOMbtjz3jsoCyouSVEEJ4MwkoBQChfj6olQqnuofY0rJDRzYsmse6ed/hq9HQttt1PPX2/5HYtoPd51VM5ykVigab6enMGsUSnY6y0mJ0hYX8vmFttbZ8No97sby7SnC4/bJFjtryuarkTKOYWF6dvZRzJ46TdzGb2PhEwqOieaB/F5okJLnkHM5wNiHJaDRy+vRp0tPTOX78OOfOnQMgKiqKuJhmGHyjKX81/Wn0pAcYPekBu8ft0LMPCw+dq8uv4DRrJa+EEMLbyKeUAMoXwSeGBXA0R+vUyOCMWQstto194DHGPvBYjc6rAJLCAqpN1zbETE9n1ih+88bLrJ03C8CiLZ8tS2b+j4CgYLoOGGxzH2fa8tUmCcWeJglJlQHk6WNHyM3O5Ppbbq+2jzPJSABH9+1m4+L5HN27i5NH/sBoMDgVrFlLSDKbzVy8eLEygDxx4gR6vZ6AgACSkpLo0aMHSUlJhISEoNMbWH0820V/EfdwpuSVEEJ4AwkoRaWksACO5Gg9ek5703kNKdPTXh3PCqMnP0CvEaPJzcpk66rUam35rFn4yQfs27qFB6e/RmBIqM39nGnLZy8JpS5MJhOz3noFP39/hk+4p9pjziQjAeza/CM//jCb+OS2xMQ159yJ406duyIhKSFARUZGBunp6aSnp1NYWIhKpaJ58+YMGDCAFi1a0LhxY4ukpgC1Dwmh/ja7B3mDmpa8EkKI+iJJOaKaXRfyPHqDTQj198pezzX18+lLZOksW+rZM2PKBLSFBbw+f4VFsPPLyqW8+9dHGTxuAo++8l+HxwrCQPsgJQEBAQQGBqJWq6sd014SSoWV332JrrCAnKxM1sz5hp7DRpHUrny5wsiJUwgMDmHmq9PQl5aS0LY9Rr2eLSuWcGzfbv7y+vsMunm8w+u8MhkJIO9iNv5BQfhp/Pl8xgusnv2109PJJn0ZBxZ9A2Yz0dHRJCUl0aJFC+Lj41GrHX8RuZiTy8YzeSjVviiU3hW4dYoOITEsoMGM0gshrm0yQimqSYkK4UJRqUuyrR3x9um8mvSdrs0axapt+ZomtazcvveXzXzw9yfpOnAID7/0hsPjmM1mzp49w7af11Zu8/HxqQwuAwICCAgMgtbdQGX7Lb/sy0/IPnem8uft61ayfd1KAAbcOI7A4BAS23Zgxbefs2X5IhQKJS07dmb6V/OrlRGy58pkJICwyCinnmuNUu3LyLHjaJvYnODgYMdPqOLEiRMsWLCA4NhmRPcYWOtrcCmzGRQK2jYKothgZMWxTK9oVSmEEI7IJ4+oRn255M4vZ3Lcfi5vnc7T6Q017jsdoK55W7yqbfkqHNm7izcfv58WHTry1/c+rewJbY9SoaBdcktGtk9Ep9Oh1WrRarWV/6/T6cjPy0V56hhB8ck2R+I+2WBZHupKg2+9w2EB7ivVJhmpJqKaJxIc7HwWtNlsZseOHaxevZr4+HjG33oT50vNbu+/7sSFoS/RERnozx+XiryqVaUQQjgiAaWwEBPoR6foELfeYOvawcYd9Jczh62VLXJ0M88vNdg8bv6li4Q2iqy2zVpbvjPpR/nPw/cQ1bQZL3zybWUHGkfMQHRwII0dlJaprySU2iQjOcuZhKSqDAYDK1euZPfu3fTs2ZPhw4ejVCppcflPVx9BZcVrLTrQlwv6MvKM5bXxvalVpRBCOCIBpbCqohOJO26wru5g4wqZ2lJ2nM+j9PJUvysXFn8y/TmKi4po172nzbZ8xUVF/PuBO9EW5HPz/VPZufnHasdo3Cye1l262zyHM2356isJpabJSDXhTEJShaKiIubPn8+5c+e4+eab6dy5c7XHW4QHEuTrw87zeW5d8mGt5JVSoeCPS0Uo7XTLqQlXt6oUQghHJClH2JWpLXXZDdbTHWyclZ6rdevI1M8rlvDjwjmcOnKoWlu+UROnVLblyzpzmqlDe9o8xqCxt/P46+9ZfcyZTjkV9EYT6zKyPbJG1hZ7yUg1TcoBiA7wpV+zRnb3OXfuHHPnzsVsNnPHHXcQFxdnc197I9WuEKRWkRQWSKMAX0L9fMjI07l9NkCCSiGEu8kIpbArJtCPYYlRDbKDjTPcHUwC9Bs9ln6jx9rdJzquWa0KZVur42mPJ9fI2mIrGam2HCVE7du3j9TUVGJiYrjjjjscJu+oVUqbBfZdoUhv5EhOEd38wsjWlbn99bc3q4AgXx+v+yInhLi6SEApHLJ3g/X2Djb2ZGpL6z8Ro45q05bPE2tk7bGWjFRbCsqLtltjMplYv34927Zto1OnTowZMwYfJ5KcKlQtsH8gu5Cjua6r0VoxJe3joVI/tW1VKYQQzvK+u7zwWg2xg40teqOJHefz6vsy6qy2bfncuUa2grPJSHVhxvr60eLiYhYuXMjx48cZMWIEPXv2tJhed1ZGns6lwWRVBg+tOHK2VaUQQtSWBJSixhpSBxtb9mcXUFaP6whdoa51PN2dhOJMMhJA1tkz/LTsBwDSD+wD4IeP3wMgskmcw4LpVwaU2dnZzJ07l+LiYiZOnEhSUu17jNf3KPYPn7zPnPfeoFmr1ryXurHaY/qyMpZ9+Qmbli4g++wZAoKDadGhE4+8/AaNGjexOJa1VpVCCOEq8skirjlavcGpTGdbN3OTycS6+d+xdu63XDh1Aj//AJLapTB+6lO06drDnZdejSvqeLpqjaxSAVcuM+w78iZ+XDiHNXO/rZaMdM/f/lmZjASQdeYUc95/s9pzK35u36O33YBSrVQQ6vfnx9jhw4dZtGgRYWFhPPjgg4SHh9fgt6muvkexL104x6JPP0ATYLmkwaDX859H7uHw7h0Mve1u4lu3RZufz5F9u9EWFtKoseXxKlpVtvfiZgJCiIZLsrzFNSctu4CjOVq7gdOlC+d4fGR/FAoFUU2bVQsov379ZVK//pQBN42jbbee6ArzWTvvOy6eP8urs5fSqmMXt/8O7sjc1ekNtV4jezxP5/Bv6moKIDkikPZRIZjNZrZs2cLGjRtp06YNt9xyC76+vnU6/q4LeZzML/bo71TVO888QkFODiajkYK8nGqvwSVf/B9z3n+TV75fUqPXW00qAgghRE3ICKW4ppjMZjLydA6DhG/enEFyp26VN/MKRoOBNXO/ofeIMTz55oeV23vfcCOPDu3FT6mL3B5QuqsMTF3WyCaFBXAkxz3rDG2pSEgqKytjyZIl/PHHHwwaNIgBAwbUer1kBVuj2GnbtzJ9svUR09fmppLcuZvDElBDb7uLqf9+2+75D/z+K9vWrODtRWuZ+cqL1R4zmUys+HYm1w29gVYdu2A0GDDoy/Dzd5ycVVGEvyEvVxFCeCcJKMU1Jb/U4LAEjL2bucGgp6ykxCLZJDQiEqVSia9G4/JrruCpOp61WSNbH0XTE0L9KS0q5Ju5c8nLy+OOO+6gTZs2Ljl2Rp7O7vT/qHvup2VK52rbGscnABAS0YgnqnzZqLBny0Z+Sl1Ep772+4YbjUZmvvIiQ8ffRXzrthaPnzl2hJysC8S3bsfH055l05IFGPRlNE9uy5QXZjjsq55XopeAUgjhchJQimuKozZ9jm7mfhp/WnXqyqYl82ndpTttu12HtrCAH/73HoEhoQy7faJLr9fb63hWlRIVwoWiUo8UTdeolITocvn82wVoNBruv/9+oqOjXXJsZ0ax23XrSe8bxli/toAABt40zmL7xsXzCAgKpvv1w+yef+3cb8k+d4bpX82z+vj5kxkALP/6M4JCw3n45TcAWPTph7zy4N288cNKElq3s/rcmraqFEIIZ0lAKa4peSV6uyNPjm7mAE+++SHvPP0I7z/7l8ptMc3ieXX2Uho3i7f5PAUQ4ueDTm+8Kup4XsmTRdMD8y8we8VSEhMTGT9+PP7+zvU9d4Yzo9gAxUVF+Go0qJyobZmblcmB7VsZePN4fP1sj2IX5uYw94O3uW3qU4RGWO/+U6wrX1pQrNXy9uK1RMY2BSClV1/+MqIvS7/4H0++9ZHV59akVaUQQtSE99+lhHChEqPRZjDpzM0cwD8wiGatWpPcuRsde/cn92IWiz//iDf+MoVXvl9MSLj155qBALWK6+MjG3wdT1s8UTRdceEEmzatpVevXgwbNgyl0rWjts6M4H30wtOU6LQoVSraduvJpGen0TKlk839f165FJPJRP8bb7V73Nnvv0lQWBgjJ06xuY/f5YC0TdcelcEkQFSTONp0vY5Du3fYPYfRhV1/hBCiggSU4ppi72bqzM3caDDw8n130P663jww7dXK7R179+fpG69n6cyPuedvL9p+vsl8VdTxtCcxLACd3uiWYuClWWc5u38PN48dS+dOtgO4urA3iu2jVtNr+Gi6DhxMSHgEp48dYdmXnzBt4i28OmcpSe1SrB5zS+oiwqNiSOnVz+Z5z504zvr533HfP14mNyuzcntZWSlGvZ6sM6fxDwoiPDoGwGIdb/m2RmT8kWb393PUqlIIIWpDAkpxTbF1M3X2Zn7i0AFOHT3Evc9Pr/b8JglJNE1qxaFdv9fq/FcDnd7A8TwdGS7ufV3OjNlkxjeqCUnDxnJaqcAnu4AkNywHsDeK3aZrj2q1RnsMHkHvEWN45uYhfP/Oa0z7YrbFc85lpJN+YB9jJj9kdzQ1J/MCJpOJma9OY+ar0ywenzq0J6MnPcCdTzyHj1pNTtYFy2NkZdocIQf7rSqFEKIuJKAU1xSNSmV19MnZm3lFSSCTyTLxxGjQY7SzPu1qvZnrL7f1q01hdOcpUFQJxvUmM0dztBzJ0bo8YammU8Kx8Yn0GDyC7etWYTQaUV3xb/xT6iIABjiY7m6e3JrnPpppsX3O+29SrC1iygszaNwsAf+gILoMGMzOTes5c/wocUmtADiTfpTDu3cw/A7biWG2WlUKIURdSUAprilhGjXmfMvtzt7MDfry9XU/r1hKl/7XV+53/MA+zmWkM9ROlvfVeDPP1Jay43wepZczuz25Oq/iXCfyi7lQVOqykkq1GUWOjG2CQV9GabGOgKDgao9tWbGEJoktaNGho91jhIQ3oufQkRbbV3zzBUC1x+5++h/s3/YzL02+nVH3lC/RWDnrS4JCw7j14Sfsnudqew0KIbyDBJTimmLrZlqTm3mnPgPYtGQ+xdpCOvUdSG5WJqu+/wpfjYYxkx6o1fkbovRcbb32ua6qxGjilzM5Lin6bmsU257M06fw9dOgCah+7iN7d3HhZAYTnni2Ttd0pWYtk/n3rIXM+u+rLPzkfRQKJR169WXSs9NoFBNr83lXtqoUQghXkU8WcU0J9fNBrVTUaY3f3//3Fcu+/ISfVy5l95aN+Kh9advtOu588jmaJrW0+byr6WbuTcFkVRXXVJeg0tYoNkB+ziWLCgAnDh1gx8a1dOl/vcUayS3LFwPQf8wttb6eGbMWWt2e1L4j07+0Xd7qSgrKOxo1tMoBQoiGQXp5i2uOM728Xa1q3+mGLlNb6pFak3XRNy6i1tPfuSV6Np68aPWx6ZNvw1ejoXWX7oRGRHIm/Qjr5n+HykfNa3NTiWvRqnJfo9HIQwO7Et20Oa/NS63VtbjaDUlRDaKmqRCi4ZFPFnHNqc++0w2d3mhix/m8+r4Mh3aez2NYYlStEnXsjWJfN2QEW5YvJvWrzyjWFpYvlRg2itsfe4bY+MRq++7buoW8i9mMc7Cm0VMSQv0lmBRCuI2MUIpr0q4LeR7vO921cZjHzucuuy7kcTK/2KOju7VVl795fYxiu5NGpax1gC2EEM6Qr6vimuTpvtMpV8FUt1ZvsBqEp23fyvTJ460+57W5qSR37gbAwk8+4PeNa8k8dYJirZZGsU3oNnAI4x55snJd4g+fvM+c996gWavWvJe6EYCsM6eZOrSnzesaettdTP332xbbT+QX06ZRUK1G5epjFNudusWGSTAphHArCSjFNcmTfaevlpt5Rp7ObvbzqHvup2VK52rbGscnVP5/+oF9JLZpT79RN6MJDORs+lHWL5jNzs0/8t/F69AW5LHo0w/QBFRfGhAS0Ygn3vzQ4nx7tmzkp9RFdOo70Or1KC5fc23WrQaofUgI9ffoKLa7dIoOcUk5JSGEsEcCSnHN8kTf6avlZm4ym8nI09mdAm7XrSe9bxhj8/HnPvzCYlty5+68/eSD7Ni4lt9+XE1yp26YjEYK8v4M9DUBAQy8aZzFczcunkdAUDDdrx9m9Xxm4HiejraRwbXKbPbkKLaPUoHBDT22XVFGSQghnNHwh02EqIMW4YF0inbPdPTVdDPPLzU4VWqpuKgIo8Hg9HGjmzYD4Nj+vWxbs4L7/vGyU8/LzcrkwPat9Bw2El8/jc399CYz+aXOX09VFaPYntCzSTh94yLQuGgkW6NS0jcu4qp5/QkhvJ+MUIprXovwQIJ8fdh5Ps8lo1Gay4HI1TAyWSGvRO9wn49eeJoSnRalSkXbbj2Z9Ow0WqZ0qraP2WymMC8Ho8HI+ZMZfPffV1GqVOzctJ6h4+8ivnVbp67n55VLMZlM9HfQzrDi2sNrWVDe06PYwxKjat3GsmJ/V7eiFEIIZ0hAKQTlgYPczG3LK9Hb/Jv4qNX0Gj6argMHExIeweljR1j25SdMm3gLr85ZSlK7lD+PczGbB/p3rvy5UeNYBt18G7+uW8mEJ59z+nq2pC4iPCqGlF797O6nwLlg2J6KUT53BJVXjmKrVUq6Ng6jTaMgMvJ0HM/TVY4MX/n3r/qzWqkgKSyAxLAAKQ0khKgX8skjxGVyM7etxGi0GWC36dqDNl17VP7cY/AIeo8YwzM3D+H7d15j2hezKx8LCg3jX1/ORV9aSsYfaWxdlcovq5Yx4fG/WXSgseVcRjrpB/YxZvJDFp1prmS+fO115elR7AC1D+2jQmgbGUx+qYG8Ej15JXpKjEaMJjMqpQKNSkWYRk2YRk2on490wBFC1Kur8+4nRB3IzdySsYYJI7HxifQYPILt61ZhNBpRqVQAqH196dRnAADdrx/G8YP7OXX0ENHN4p0+9k+piwAY4MR0d22u3Zb6GMVWKhSEa9S1nrIXQghPkYBSCBvkZv4nlbLmAXNkbBMM+jJKi3UEBAVbPH7uxHF2bFhLQFAwGxfNJaltBwDKykox6vVknTmNf1AQwWHh1Z63ZcUSmiS2oEWHjm67dltkFFsIIayTTzYhhEMalarGI3KZp0/h66dBE2A90zgn8wImkwldUSE7Nq5jx8Z11R6fOrQnoyc9wJQXZlRuO7J3FxdOZjDhiWedugbF5Wt3NRnFFkKI6iSgFEI4FKZRY863/lh+ziWL9Y8nDh1gx8a1dOl/PUqlkhKdDoUC/Pz/LFrePLk1N98/laUzP6b3DTfSf8xYAOa8/ybF2iKmvDCDxs0Sqh13y/LFAPQfc4tT122+fO3uIqPYQghRTgJKIYRD9oKyd55+BF+NhtZduhMaEcmZ9COsm/8dvhp/Jv71nwCcP3mcl++7g76jbqJpYksUSiXpaXv5KXUR0U2b8fD01wgOjwBgxTflBdB7Dh1Z7TxGo5Gtq5aR3KkbjZsnuOTahRBCuIYElEIIh0L9fFArFVaLm183ZARbli8m9avPKNYWEhLeiJ7DRnH7Y88QG58IlJcH6jV8NPt//YVNSxZg0BuIahLHyLvvY9wjT1QGk/bs27qFvIvZjHv4CaevW61UEOonH3NCCOFuCrPZ7Pp+X0KIq87e87mk5xdDA1kLqACSIwJr1ctbCCFEzVxd1ZeFEC5nMBjYtm0bP/4wu0ZJOfXNDCSGBTjcTwghRN3JXJAQwiqTycT+/fvZuHEjBQUFdOnShegANWeLa9cb29MSQv2lRI8QQniIfNoKIaoxm82kp6ezfv16MjMzadOmDRMnTiQyMhK90cSljGyXdItxJ41KSYpMdQshhMfIGkohRKWzZ8+yfv16Tpw4QfPmzRk6dCjNmjWrtk+mtpRfzuTU0xU6p29chM22hkIIIVxPAkohBJcuXWLDhg0cPHiQqKgohg4dSqtWrVDYSMBJz9WyN6vAw1fpnE7RIbQIt15MXQghhHtIQClEPTOZzfXWbaWoqIjNmzeza9cugoKCuP766+nYsSNKpeN8PW8MKiWYFEKI+iEBpRD1RKc3cDxPR0YN+kEnhgWQ5IJ+0KWlpWzdupVt27ahUqno378/PXr0QK2uWRHwTG0pO8/n1fuaSo1KSbfYMJnmFkKIeiIBpRAepjea2J9dwIn84hr3x67YPyHUn5SoENSqmlX+MhqN7Nixg59++omysjJ69uxJ37598ff3r9Fxqsov0bPjQh75pZ7N/q7r30IIIYTrSEAphAdlakvZcT6PUheM6NVkVM5sNpOWlsaGDRvIz8+nU6dODBo0iNDQ0Fqfvy6BcYVQXxU9moTho1SSkafjeA1Ga5PCAkh0wWitEEKIupOAUggPcdeaQ0frBitKAF24cIHWrVszePBgoqOj63ROdwXG9bmeVAghRO1JQCmEB7g7gcVaUHnu3Dl+/PFHjh8/TrNmzRg6dCjNmzev87nqKzAWQgjhvSSgFMLNPFW3saL2Yk5ODhs3biQtLY3IyEiGDBlC69atbZYAqon6CIyFEEJ4PwkohXAjvdHE2oxsl0wNO+KnVKBI38vO338jMDCQQYMG0blzZ6dKADnD04GxEEKIhkMCSiHcaNeFPE7mF9cqYaWmzCYT+SePkRykomfPnjUuAWSPJwNjjUrJsMQoydoWQogGRD6xhXATrd7ACSvBZNr2rYxr08Tqf0f27LR+rIJ87uuTwrg2Tdi2ernVfRRKJWGJyXTt2culwSTA/uwCyjxUa7Lkcva4EEKIhkPqbQjhJhl5OrvldEbdcz8tUzpX29Y4PsHqvnM/eIuykmKH51RcPm/7qJCaXKpdFYHxldK2b2X65PFWn/Pa3FSSO3cDwGQysW7+d6yd+y0XTp3Azz+ApHYpjJ/6FG269rD6/BP5xbRpFCQlgYQQooGQT2sh3MBkNpORp7M71d2uW0963zDG4bFOHTnEmrnfctujTzP3g7fs7msGjufpaBsZ7LKyOnUNjL9989+kfv0pA24ax4g770VXmM/aed/xr0njeHX2Ulp17GJxTHcExkIIIdxHAkoh3CC/1FBZoNue4qIifDUaVD6234pf/udfXDd0JG279XTq3HpTeS3HcE3dp73rGhgbDQbWzP2G3iPG8OSbH1Zu733DjTw6tBc/pS6yGlC6IzAWQgjhPhJQCuEGeSV6h/t89MLTlOi0KFUq2nbryaRnp9EypVO1fbauTuXw7h28v2IzWWdP1+j8rggo6xoYGwx6ykpKCG0UWW17aEQkSqUSX43G5jFdGRgLIYRwLwkohXCDvBK9zWliH7WaXsNH03XgYELCIzh97AjLvvyEaRNv4dU5S0lqlwJAaUkx37w5gzGTHyQ6rpnTAaUC5wJaZ38PR+wFxn4af1p16sqmJfNp3aU7bbtdh7awgB/+9x6BIaEMu32iw/NLQCmEEN5PAkoh3KDEaLQ5Tdyma49qySg9Bo+g94gxPHPzEL5/5zWmfTEbgMWffYRRb+DWh5+o0bnNl8/vCq4IjJ9880PeefoR3n/2L5XPjWkWz6uzl9K4WbzNc7syMBZCCOFeElAK4QZGJ6aJq4qNT6TH4BFsX7cKo9HIpfPnWPrlxzw47T/4B9a8c0xNz2+LKwJj/8AgmrVqTXLnbnTs3Z/ci1ks/vwj3vjLFF75fjEh4Y2sHt+VgbEQQgj3kjqUQriBSlnzRJLI2CYY9GWUFuuY++FbRMTE0r5nH7LOnCbrzGnyLmYBkJ97iawzpzGZbNeFrM35raltYJy2fStGoxGjwcDL991BQFAwD/7rP/QcNpIb7pzM9C/nkXn6JEtnfuzS8wshhKgfMkIphBtoVCq7pXasyTx9Cl8/DZqAQC6eO8uFkxk8OrSXxX6fv/wPAL797Q8CQ0ItHldcPr8r1DUwTk/by6mjh7j3+enV9mmSkETTpFYc2vW7y88vhBDC8ySgFA2ayVyeCZxXoievRE+J0YjRZEalVKBRqQjTqAnTqAn18/Fo+ZkwjRpzvvXH8nMuERpRfZr3xKED7Ni4li79r0epVHLnU89RkFu9b/bpo4eZ8/6bjH3gUZI7d8PPP8Dq8c2Xz+8KdQ2M8y5mA1gdTTUa9BjtTGm7MjAWQgjhXhJQigZJpzdwPE9HRp6usqzNlYGPAiqDOrVSQWJYAElhAR7pvmIvoHvn6Ufw1Who3aU7oRGRnEk/wrr53+Gr8WfiX/8JYLXmZGBw+Whkyw6d6Tl0ZK3PXxN1DYybJLQA4OcVS+nS//rK/Y4f2Me5jHSG2snydmVgLIQQwr0koBQNiv5yn+cT+cUWAeSVo2hVf9abzBzN0XIkR0tCqD8pUSGoVa5fQqzT6di/fz979u4lvNcwfPws6yxeN2QEW5YvJvWrzyjWFhIS3oiew0Zx+2PPEBufWOdrUCsVhPq55q1d18C4RYeOdOozgE1L5lOsLaRT34HkZmWy6vuv8NVoGDPpgVqfXwghhPdQmM1mWfUuGoRMbSk7zudRarSdjOIsjUpJt9gwYgL96nwsk8nEsWPH2LNnD4cPHwYgOTmZ2M49uYRfjaaL60oBJEcEuqxloclsZsWxTKvFzVd8+wVbli/m/MkTlYFxSu9+FoFxaUkxy778hJ9XLiXrzCl81L607XYddz75HIltO9g8t1qpYHTLGOmUI4QQDYAElKJBSM/VsjerwOXH7RQdQovwmpflAcjOzmbPnj3s27ePoqIiYmJi6Ny5MykpKQQGBqLTG1h9PNvFV+zYDUlRLp3WT8su4GiOtkEHxkIIIdxLpryF13NXMAlUHtfZoLKkpIS0tDT27NnD2bNn8ff3JyUlhc6dOxMbG1tt3wC1Dwmh/pzIL3b5dduSEOrv8jWiSWEBHMnRuvSYjpiBxDDrSUdCCCG8jwSUwqtlakvdFkxW2JtVQJCvj83pb7PZTEZGBnv27OGPP/7AaDTSsmVLbrvtNpKTk/HxsXwbVWSfh/j6oFKA0QPDexqVkhQ3jOhdLYGxEEII95FPbOG19EYTO87neeRcO8/nMSwxqlqiTk5ODnv27GHv3r0UFBQQGRnJoEGD6NixI8HBwVaPYyv73BO6xYa5JdEIICUqhAtFpZS4YP2qI+4KjIUQQriPBJTCa+3PLqDMAwEMQMnl7PEOEQEcPHiQPXv2cPLkSfz8/Gjfvj1dunShadOmKGwkiNQk+9wdOkWHuCTByBb15SSmX87kON65jtwZGAshhHAPScoRDtVH8XCt3sAaKwktadu3Mn3yeKvPeW1uKsmduwHwr3vGceD3bRb7dO43qLLHtAWzmWOrF1Ccn0dSUhKdO3emTZs2qNX2S9e4Mvu8NuqSWFRT7lzPCp79XYQQQriOjFAKm+qzeHhGns5uh5ZR99xPy5TO1bY1jk+o9nOjxrHc/cwL1bZFRMfYPKcZMyn9h9C7RRxhYWFOXae7Ayx7XFn6yFkVwZ63ZdwLIYSoXxJQCgv1XTzcZDaTkaezO1XcrltPet8wxu5xAoJDGHjTOKfPq1AoMYREEhJq2R/bmvoIJiv+PdxZnN2RFuGBBPn6sPN8nkvWVNZHYCyEEMK1JKAU1Vw5fVvT9RAV+5/IL+ZCUWmtAoX8UoPVQtpXKi4qwlejQWUly7qC0WCgrLQU/0DnRr70pvLp/XAHHVo8kX1+JbVSQVJYAIkeah9pT0ygH8MSo2x+8XDEGwJjIYQQriMBpajk6hG3EqOJX87k1HgqM69E73Cfj154mhKdFqVKRdtuPZn07DRapnSqts/5E8e5q0tLDPoywiKjGHrb3dz26NP4OFgTmVeitxtQejL7XKWA9pEhNArwdekaVVdQq5R0bRxGm0ZBZOTpOO5oaUTF87woMBZCCOEa8mkuAO8qHp5Xorc54uWjVtNr+Gi6DhxMSHgEp48dYdmXnzBt4i28OmcpSe1SAIhpHk+Hnn1ontyWkmIdv65Zzg8fv8e5E+n89d1PbZ5bgeOA1pPZ50YzFJTpaRnhvWsLA9Q+tI8KoW1ksMeTt4QQQngHyfIWZGpLPVIOpm9chFPT39vO5nC+qNTp454/mcEzNw+hXfdetjO4gY+nPcv6Bd9Xywa3JjbIj95NI6w+Vtfsc4Nez6JPP2DjkgXkZF4gIqYxQ8ZN4JYH/2J36t7V7RSFEEIIV5I71DWuvouHW2N0Yv1kVbHxifQYPILt61ZhNBpRqVRW97vpvodZv+B79m3bYjegtHf+umafv//cX9i2ejmDx02gRYdOHNmziznvv0n2ubNM/fdbVo+puHxe6WsthBDCW0lAeY2rj+LhXRuH2d1Ppaz5dGhkbBMM+jJKi3UEBFnvYhMZ2wSAwry8Wp2/rtnnx/bvYeuqVMY/+hR3PvEcACMmTCIkPJzUrz9j5MT7SGjdzuJ5ZuB4no62kcEyVSyEEMIrSWrlNUyrN3Aiv9giQErbvpVxbZpY/e/Inp3V9tWXlbHwkw94fGR/JnRMZErfjrz68D1cunDO6jlP5Bej0xtsXlNpaSml2iIw1yzIzTx9Cl8/DZoA22sNM0+fAiA0opHNfRSAxsYIZ02yz40Gy9/x4I7tAPQbNbba9r6jxmI2m/ll5TKbx6zIPhdCCCG8kYxQXsPqOn1r0Ov5zyP3cHj3Dobedjfxrduizc/nyL7daAsLadTY8phXTt+WlJRw6tQpTpw4wcmTJzl//jxhSa1p2r2/1R7Y+TmXLALCE4cOsGPjWrr0vx6lUomuqBC1ry9q3z/Xa5rNZn745D0AOvcbaPNvYgbCbGR41zX73FBWBoCvRlPtOX7+/gAcP7DP7rEdZZ8LIYQQ9UUCymuUK4qHL//mMw7+/iuvfL+EVh27OHVeM3D0UiGndm7l1MmTXLhwAYDg4GASEhLo2rUrEU2bszvf+mjcO08/gq9GQ+su3QmNiORM+hHWzf8OX40/E//6TwCOH9jPu397lH6jxhIbn0BZSQnb16/i0K7fGXb7RJLad7R7jfYCyrpknzdJbAHAoV2/ExPXvPK5f1weuczJvGDzmpzJPhdCCCHqiwSUDVRd+2vXtXi4yWRixbczuW7oDbTq2AWjwYBBX4aff4Dja1coOX4uk6YxMVx33XXEx8cTHh6O4vJ1msxm0gozrV7fdUNGsGX5YlK/+oxibSEh4Y3oOWwUtz/2DLHxiQBENY2jbbee/LZ+FXkXs1EoFcQlteLhl95g2B0T7V6bWqkg1M/626LEaLQZgLfp2oM2XXtU/txj8Ah6jxjDMzcP4ft3XmPaF7PpOnAwUU3i+PbNGfhp/Elq35Gj+3Yx+73XUfn4UFZaYvO6zJfPL4QQQngjKRvUwDjdX/vy/9vqr52Rp2N3Zr7Vc1SUwNEEBNqcvj115BBP3zSYO5/6O9lnz7BpyQIM+jKaJ7dlygszSOnV1+7v0SUmlMSwAJuBsVZvRKv3bAClAJIjAm1mU/98+hJZurIaHfOdZ6ayfd0qZu9JR6VSceroYf779MOcOXYEALWvH/f87Z8s/PQDwqOi+e+S9TaPFR3gS79mttd/CiGEEPVFRigbCFf3167r9O35kxkALP/6M4JCw3n45TcAWPTph7zy4N288cNKqxnLUB64ZetK0eoNdgNjTzMDiWG2R1hdkX3evFVr3kvdyOljR9AW5BHXIhlfjYavX3+Jdj162z1Wbc4vhBBCeIIElA2AO/pr13X6tlinBaBYq+XtxWuJjG0KQEqvvvxlRF+WfvE/nnzrI5vXc6awxGFg7GkJof52i4drVKoaB73Wss8VCgXNW7Wu/Hnn5h8xmUx07N3f5nHsZZ8LIYQQ9U3KBnm59Fwtv5zJqQwm66qiv3ZhDUvQVBQPT9u+FaPRiJ9feaZym649KoNJgKgmcbTpeh2Hdu9weMz6DiCr0qiUpDgoHB6mUdu85vycSxbbKrLPO/UdgFJp/a1WWlLM3PffJDwqhv6jx9o8t73scyGEEKK+yQilF3Nnf+2iWqxPrDp9Gx4dA0Boo0iL/UIbNSLjj7Q6X6MndYsNc9jBx15A50z2OcDbTz1MRHQMcS2SKS4qZMOiuWSePsULn36Lf1BQrc8vhBBC1CcJKL1UprbUbcFkbVWdvo1PbouPWk1OlmWpm5ysTELCG07ySKfoEKd6jIf6+aBWKmqdfQ7QskNHNiyax7p53+Gr0dC223U89fb/kdi2g91z28s+F0IIIeqb3KG8kCf7a1vjTPFw/6AgugwYzM5N6zlz/ChxSa0AOJN+lMO7dzDcQXkeb9EpOoQW4ba761SlVJRnzB/N0VpMfY+e9ACjJz3g8BhjH3iMsQ88VqNrVABJYQHSdlEIIYTXkrJBXmjXhTxOWmmJ6CnTJ99mdfpW5aPmtbmpxLUoDx5PHzvC87ePxj8wiFH3TAFg5awvMRoNvL14LY1iYuvpN3BMo1LSLTbMqZHJqnR6A6uPZ7vpqmy7ISnKbsKQEEIIUZ8koPQyWr2BNTYCluMH9jHvo/9yaNfvlJWWENMsnmG33V05Mrbn5038smoZR/ft5mz6URo1bsInG36r8TWs+PYLtixfzPmTJyqnb1N697OYvq24pln/fZUje3aiUCjp0Ksvk56dRpOEpJr/8m5WkaFdtXxSbey6kMeJ/GKXXps9CaH+dG0c5rHzCSGEEDUlAaWXScsusDqluufnTbw29V4S23Wg78ib0AQEcuH0CcwmE5OenQbAh88/xdZVy0hs14GL58+iVKpqFVC6m6PAGMrbE856+xWOH9xPQFAwfW64kbue/gf+gc5NT4NlgfeksAASryjwXht6o4l1GdmUuCjz3h6NSsmwxKhaB79CCCGEJ0hA6UVMZjMrjlm2HNQVFfL4Df1o3aU7f3v/c5slaHIyLxAS0QgftZr/PDyJU0cPeV1A6UxgnPFHGi9MuImmLVoy7PaJXLpwnmVffkKHnn148fPv7R4/UK0iUK1yugVlbWVqS/nlTI7LjmdL37iIGk/LCyGEEJ4mi7K8iK3+2luWLybvYjZ3PfU8SqWSEp0OX43GIrCMiGnsqUutFV1RIR8+/yTdBg2xGxh//+7rBIaEMuPbhQQEBQMQ3TSOj6c9y56fN9G53yCb5ygzmhiWGOX2BJaYQD86RYe4NRPf2exzIYQQor7JPJoXySvRW92+b+sWAoKCuZR5nsdv6MfdXVtyT/dkPn3pecpKSzx8lbVnLTA2mapPG+uKCtm39ScG3HRrZTAJMPDm29AEBLJ1dardc+hN5b3BPaFFeCCdou0XQ6+tmmSfCyGEEPVNAkovUtFf+0rnT2ZgNBp447H76NxvEM9+8AWDb53A2rnf8tE/nvb4ddaWM4HxqSN/YDQYaNGhU7Xnqn19SWzbnoyDjgum2wrM3aFFeCB94yLQuGiNo0alpG9chASTQgghGhSZ8vYitvprl+i0lBYXM3zCJO5/8RUAeg0fhUGvZ+28WUx44lmvzKq+UtXAeMi4O7n7mRc48NtWVn73JdqCfJ5552Nys7IACI+KsXh+WFQMf+zcbvccCjwbUEL59PewxCj2ZxdwIr+4xv2+XZV9LoQQQtQXCSi9iNHK+kkAX0153+x+V/R67jfmFtbOm8WRPTtdElAGq1UU1qIlo7OcCYxLL49Uqn19LZ7v6+dHWYn9KX4z5YG5p6lVSro2DqNNoyAy8nQcz9NVroe9MsB0V/a5EEIIUV/kDuZFVErriSQRUTGcPnqYsCv6Zoc2Ku9mU1SQ75LzB/n50DEmlJ3n89xSEseZwNhP4w+AvqzM4vllpaWVx7DHVmDuCQFqH9pHhdA2Mpj8UgN5JXrySvSUGI0YTWa3Z58LIYQQ9UECSi+iUamsTpcmte/I3q0/kZN1gaZJLSu352ZlAhAaHlHncysun99V07fWOBMYN24eD0BudqbF8/OyM4mwMhV+JVuBuScpFQrCNWrCNer6vhQhhBDC7WSxlhcJ06itBmN9Rt4IwI8/zKm2ff2C2ah8fGh/XZ86n9t8+fzw5/TtDUlRJEcEoq4SoF0ZqlX9Wa1UkBwRSLNgjdXkoqT2HQHIybpQbXvVwLhZqzaofHxIT9tbbR99WRkZfxwgoW17u79HRWAshBBCCM+REUovEmZjNCupXQqDx01gw8K5GI0G2vfoTdpv29i2OpVbH3q8sv7kicMH2bFhLQDnT2WgKyrkh4/fAyC+dTt6DB5eo/PXdvo2I0/H6ULLtY59Rt7I4s8/4scf5pDSq1/l9qqBcWBwCB179+enZYu4berT+AcFAbB52Q+U6LT0ueFGu79D1cBYCCGEEJ4hAaUXCfXzQa1UWC1u/vBLbxAV25QNi+bx2/rVRDaJ475/vMyYyQ9W7nP8wH7mvP9mtedV/Dxo7O12A0q1UkGon/WXQ02nb+saGN/11N954c6bmTbp1spOOalffUqnvgPp0v/6Wp9fCCGEEO4hrRe9jK1e3u6kAJIjAmkf5Zoi3bZaSAIY9HoWffoBGxbNIzc7k8gmcYy8695qgTHAHzu3M+vtV8k4mIYmMJA+N9zIxGdeqByxtEWtVDC6ZYwkugghhBAeJAGll9HpDaw+nu3x896QFOXSsjVXQ2AshBBCCOdIUo6XCVD7kBDq79FzJoT6u7wGYlJYgEeDSShfP5kYFuDhswohhBBCAkovlBIV4rJWfo5oVEpS3DCid7UExkIIIYRwTAJKL6RWKekWG+aRc3WLDXNbq7+rITAWQgghhGMSUHqpmEA/OkW7N0DqFB1CTKCf245/tQTGQgghhLBP7sBerEV4oNuCyk7RIbQID3TLsau6GgJjIYQQQtgnWd4NQKa21GX9tTWXRw09HYCl52rZm1Xg8uN6KjAWQgghhG0SUDYQeqOpzv21E0L9SYkKqbep4ashMBZCCCGEJQkoGxid3kBGno7jebrKwuFXBphVf1YrFSSFBZAYFuAVGdBXQ2AshBBCiOokoGygTGZzjfpre5uGHhgLIYQQ4k8SUIp61dADYyGEEEJIQCmEEEIIIepIFqEJIYQQQog6kYBSCCGEEELUiQSUQgghhBCiTiSgFEIIIYQQdSIBpRBCCCGEqBMJKIUQQgghRJ1IQCmEEEIIIepEAkohhBBCCFEnElAKIYQQQog6kYBSCCGEEELUiQSUQgghhBCiTiSgFEIIIYQQdSIBpRBCCCGEqBMJKIUQQgghRJ1IQCmEEEIIIepEAkohhBBCCFEnElAKIYQQQog6kYBSCCGEEELUiQSUQgghhBCiTiSgFEIIIYQQdSIBpRBCCCGEqBMJKIUQQgghRJ1IQCmEEEIIIepEAkohhBBCCFEnElAKIYQQQog6kYBSCCGEEELUiQSUQgghhBCiTiSgFEIIIYQQdSIBpRBCCCGEqBMJKIUQQgghRJ1IQCmEEEIIIepEAkohhBBCCFEnElAKIYQQQog6kYBSCCGEEELUyf8D4/3P+x8yo40AAAAASUVORK5CYII=\n"
          },
          "metadata": {}
        }
      ],
      "source": [
        "import networkx as nx\n",
        "\n",
        "from matplotlib import pyplot as plt\n",
        "\n",
        "# Create graph\n",
        "G = nx.Graph(adj_matrix_array)\n",
        "\n",
        "# Plot graph\n",
        "nx.draw(G, with_labels=True, node_color='lightblue', node_size=500, edge_color='gray')\n",
        "plt.show()"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 69,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 617
        },
        "id": "JHdLWTp9Mjca",
        "outputId": "a8e60dd4-60b1-4bfb-f129-d931745cf4a6"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/html": [
              "<html>\n",
              "<head><meta charset=\"utf-8\" /></head>\n",
              "<body>\n",
              "    <div>            <script src=\"https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js?config=TeX-AMS-MML_SVG\"></script><script type=\"text/javascript\">if (window.MathJax && window.MathJax.Hub && window.MathJax.Hub.Config) {window.MathJax.Hub.Config({SVG: {font: \"STIX-Web\"}});}</script>                <script type=\"text/javascript\">window.PlotlyConfig = {MathJaxConfig: 'local'};</script>\n",
              "        <script charset=\"utf-8\" src=\"https://cdn.plot.ly/plotly-2.24.1.min.js\"></script>                <div id=\"e69df403-3111-4e7c-a83e-e488826b11a9\" class=\"plotly-graph-div\" style=\"height:600px; width:800px;\"></div>            <script type=\"text/javascript\">                                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"e69df403-3111-4e7c-a83e-e488826b11a9\")) {                    Plotly.newPlot(                        \"e69df403-3111-4e7c-a83e-e488826b11a9\",                        [{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"1\",\"x\":[549.0],\"y\":[1242.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"2\",\"x\":[369.0],\"y\":[1170.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"3\",\"x\":[297.0],\"y\":[1098.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"4\",\"x\":[249.0],\"y\":[1026.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"5\",\"x\":[224.0],\"y\":[954.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"6\",\"x\":[194.0],\"y\":[882.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"7\",\"x\":[175.0],\"y\":[810.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"8\",\"x\":[151.0],\"y\":[738.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"9\",\"x\":[126.0],\"y\":[666.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"10\",\"x\":[99.0],\"y\":[594.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"11\",\"x\":[369.0],\"y\":[1098.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"12\",\"x\":[321.0],\"y\":[1026.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"13\",\"x\":[296.0],\"y\":[954.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"14\",\"x\":[266.0],\"y\":[882.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"15\",\"x\":[247.0],\"y\":[810.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"16\",\"x\":[223.0],\"y\":[738.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"17\",\"x\":[198.0],\"y\":[666.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"18\",\"x\":[171.0],\"y\":[594.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"19\",\"x\":[99.0],\"y\":[522.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"20\",\"x\":[513.0],\"y\":[1170.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"21\",\"x\":[441.0],\"y\":[1098.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"22\",\"x\":[397.0],\"y\":[1026.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"23\",\"x\":[377.0],\"y\":[954.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"24\",\"x\":[356.0],\"y\":[882.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"25\",\"x\":[343.0],\"y\":[810.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"26\",\"x\":[319.0],\"y\":[738.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"27\",\"x\":[297.0],\"y\":[666.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"28\",\"x\":[279.0],\"y\":[594.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"29\",\"x\":[243.0],\"y\":[522.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"30\",\"x\":[207.0],\"y\":[450.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"31\",\"x\":[171.0],\"y\":[378.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"32\",\"x\":[135.0],\"y\":[306.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"33\",\"x\":[99.0],\"y\":[234.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"34\",\"x\":[63.0],\"y\":[162.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"35\",\"x\":[27.0],\"y\":[90.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"36\",\"x\":[513.0],\"y\":[1098.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"37\",\"x\":[469.0],\"y\":[1026.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"38\",\"x\":[449.0],\"y\":[954.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"39\",\"x\":[428.0],\"y\":[882.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"40\",\"x\":[415.0],\"y\":[810.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"41\",\"x\":[391.0],\"y\":[738.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"42\",\"x\":[369.0],\"y\":[666.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"43\",\"x\":[351.0],\"y\":[594.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"44\",\"x\":[315.0],\"y\":[522.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"45\",\"x\":[279.0],\"y\":[450.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"46\",\"x\":[243.0],\"y\":[378.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"47\",\"x\":[207.0],\"y\":[306.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"48\",\"x\":[171.0],\"y\":[234.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"49\",\"x\":[135.0],\"y\":[162.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"50\",\"x\":[99.0],\"y\":[90.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"51\",\"x\":[27.0],\"y\":[18.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"52\",\"x\":[585.0],\"y\":[1170.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"53\",\"x\":[585.0],\"y\":[1098.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"54\",\"x\":[541.0],\"y\":[1026.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"55\",\"x\":[521.0],\"y\":[954.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"56\",\"x\":[506.0],\"y\":[882.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"57\",\"x\":[657.0],\"y\":[1098.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"58\",\"x\":[613.0],\"y\":[1026.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"59\",\"x\":[593.0],\"y\":[954.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"60\",\"x\":[578.0],\"y\":[882.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"61\",\"x\":[506.0],\"y\":[810.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"62\",\"x\":[729.0],\"y\":[1170.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"63\",\"x\":[729.0],\"y\":[1098.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"64\",\"x\":[705.0],\"y\":[1026.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"65\",\"x\":[679.0],\"y\":[954.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"66\",\"x\":[651.0],\"y\":[882.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"67\",\"x\":[581.0],\"y\":[810.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"68\",\"x\":[511.0],\"y\":[738.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"69\",\"x\":[468.0],\"y\":[666.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"70\",\"x\":[423.0],\"y\":[594.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"71\",\"x\":[801.0],\"y\":[1098.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"72\",\"x\":[777.0],\"y\":[1026.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"73\",\"x\":[751.0],\"y\":[954.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"74\",\"x\":[723.0],\"y\":[882.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"75\",\"x\":[653.0],\"y\":[810.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"76\",\"x\":[583.0],\"y\":[738.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"77\",\"x\":[540.0],\"y\":[666.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"78\",\"x\":[495.0],\"y\":[594.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"79\",\"x\":[423.0],\"y\":[522.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"red\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"0\",\"x\":[549.0],\"y\":[1314.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[549.0,369.0],\"y\":[1242.0,1170.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[549.0,513.0],\"y\":[1242.0,1170.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[549.0,585.0],\"y\":[1242.0,1170.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[549.0,729.0],\"y\":[1242.0,1170.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[369.0,297.0],\"y\":[1170.0,1098.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[369.0,369.0],\"y\":[1170.0,1098.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[297.0,249.0],\"y\":[1098.0,1026.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[297.0,321.0],\"y\":[1098.0,1026.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[249.0,224.0],\"y\":[1026.0,954.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[249.0,296.0],\"y\":[1026.0,954.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[224.0,194.0],\"y\":[954.0,882.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[224.0,266.0],\"y\":[954.0,882.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[194.0,175.0],\"y\":[882.0,810.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[194.0,247.0],\"y\":[882.0,810.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[175.0,151.0],\"y\":[810.0,738.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[175.0,223.0],\"y\":[810.0,738.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[151.0,126.0],\"y\":[738.0,666.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[151.0,198.0],\"y\":[738.0,666.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[126.0,99.0],\"y\":[666.0,594.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[126.0,171.0],\"y\":[666.0,594.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[99.0,99.0],\"y\":[594.0,522.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[513.0,441.0],\"y\":[1170.0,1098.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[513.0,513.0],\"y\":[1170.0,1098.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[441.0,397.0],\"y\":[1098.0,1026.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[441.0,469.0],\"y\":[1098.0,1026.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[397.0,377.0],\"y\":[1026.0,954.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[397.0,449.0],\"y\":[1026.0,954.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[377.0,356.0],\"y\":[954.0,882.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[377.0,428.0],\"y\":[954.0,882.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[356.0,343.0],\"y\":[882.0,810.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[356.0,415.0],\"y\":[882.0,810.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[343.0,319.0],\"y\":[810.0,738.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[343.0,391.0],\"y\":[810.0,738.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[319.0,297.0],\"y\":[738.0,666.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[319.0,369.0],\"y\":[738.0,666.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[297.0,279.0],\"y\":[666.0,594.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[297.0,351.0],\"y\":[666.0,594.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[279.0,243.0],\"y\":[594.0,522.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[279.0,315.0],\"y\":[594.0,522.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[243.0,207.0],\"y\":[522.0,450.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[243.0,279.0],\"y\":[522.0,450.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[207.0,171.0],\"y\":[450.0,378.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[207.0,243.0],\"y\":[450.0,378.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[171.0,135.0],\"y\":[378.0,306.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[171.0,207.0],\"y\":[378.0,306.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[135.0,99.0],\"y\":[306.0,234.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[135.0,171.0],\"y\":[306.0,234.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[99.0,63.0],\"y\":[234.0,162.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[99.0,135.0],\"y\":[234.0,162.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[63.0,27.0],\"y\":[162.0,90.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[63.0,99.0],\"y\":[162.0,90.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[27.0,27.0],\"y\":[90.0,18.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[585.0,585.0],\"y\":[1170.0,1098.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[585.0,657.0],\"y\":[1170.0,1098.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[585.0,541.0],\"y\":[1098.0,1026.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[585.0,613.0],\"y\":[1098.0,1026.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[541.0,521.0],\"y\":[1026.0,954.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[541.0,593.0],\"y\":[1026.0,954.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[521.0,506.0],\"y\":[954.0,882.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[521.0,578.0],\"y\":[954.0,882.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[506.0,506.0],\"y\":[882.0,810.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[729.0,729.0],\"y\":[1170.0,1098.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[729.0,801.0],\"y\":[1170.0,1098.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[729.0,705.0],\"y\":[1098.0,1026.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[729.0,777.0],\"y\":[1098.0,1026.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[705.0,679.0],\"y\":[1026.0,954.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[705.0,751.0],\"y\":[1026.0,954.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[679.0,651.0],\"y\":[954.0,882.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[679.0,723.0],\"y\":[954.0,882.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[651.0,581.0],\"y\":[882.0,810.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[651.0,653.0],\"y\":[882.0,810.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[581.0,511.0],\"y\":[810.0,738.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[581.0,583.0],\"y\":[810.0,738.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[511.0,468.0],\"y\":[738.0,666.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[511.0,540.0],\"y\":[738.0,666.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[468.0,423.0],\"y\":[666.0,594.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[468.0,495.0],\"y\":[666.0,594.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[423.0,423.0],\"y\":[594.0,522.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"red\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[549.0,549.0],\"y\":[1314.0,1242.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"red\",\"size\":10},\"mode\":\"markers\",\"name\":\"Bus 0 (Slack)\",\"showlegend\":true,\"x\":[null],\"y\":[null],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"name\":\"Consumers\",\"showlegend\":true,\"x\":[null],\"y\":[null],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"name\":\"Prosumers\",\"showlegend\":true,\"x\":[null],\"y\":[null],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"name\":\"iddle\",\"showlegend\":true,\"x\":[null],\"y\":[null],\"type\":\"scatter\"}],                        {\"template\":{\"data\":{\"histogram2dcontour\":[{\"type\":\"histogram2dcontour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"choropleth\":[{\"type\":\"choropleth\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"histogram2d\":[{\"type\":\"histogram2d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmap\":[{\"type\":\"heatmap\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmapgl\":[{\"type\":\"heatmapgl\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"contourcarpet\":[{\"type\":\"contourcarpet\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"contour\":[{\"type\":\"contour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"surface\":[{\"type\":\"surface\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"mesh3d\":[{\"type\":\"mesh3d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"scatter\":[{\"fillpattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2},\"type\":\"scatter\"}],\"parcoords\":[{\"type\":\"parcoords\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolargl\":[{\"type\":\"scatterpolargl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"scattergeo\":[{\"type\":\"scattergeo\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolar\":[{\"type\":\"scatterpolar\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"scattergl\":[{\"type\":\"scattergl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatter3d\":[{\"type\":\"scatter3d\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattermapbox\":[{\"type\":\"scattermapbox\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterternary\":[{\"type\":\"scatterternary\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattercarpet\":[{\"type\":\"scattercarpet\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}]},\"layout\":{\"autotypenumbers\":\"strict\",\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"hovermode\":\"closest\",\"hoverlabel\":{\"align\":\"left\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"bgcolor\":\"#E5ECF6\",\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"ternary\":{\"bgcolor\":\"#E5ECF6\",\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]]},\"xaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"yaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"geo\":{\"bgcolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"subunitcolor\":\"white\",\"showland\":true,\"showlakes\":true,\"lakecolor\":\"white\"},\"title\":{\"x\":0.05},\"mapbox\":{\"style\":\"light\"}}},\"legend\":{\"orientation\":\"h\",\"x\":0,\"y\":1.1},\"xaxis\":{\"visible\":false},\"yaxis\":{\"visible\":false,\"scaleanchor\":\"x\",\"scaleratio\":0.5},\"font\":{\"family\":\"'CMU Serif', serif\",\"size\":18,\"color\":\"black\"},\"width\":800,\"height\":600,\"plot_bgcolor\":\"white\",\"showlegend\":true},                        {\"responsive\": true}                    ).then(function(){\n",
              "                            \n",
              "var gd = document.getElementById('e69df403-3111-4e7c-a83e-e488826b11a9');\n",
              "var x = new MutationObserver(function (mutations, observer) {{\n",
              "        var display = window.getComputedStyle(gd).display;\n",
              "        if (!display || display === 'none') {{\n",
              "            console.log([gd, 'removed!']);\n",
              "            Plotly.purge(gd);\n",
              "            observer.disconnect();\n",
              "        }}\n",
              "}});\n",
              "\n",
              "// Listen for the removal of the full notebook cells\n",
              "var notebookContainer = gd.closest('#notebook-container');\n",
              "if (notebookContainer) {{\n",
              "    x.observe(notebookContainer, {childList: true});\n",
              "}}\n",
              "\n",
              "// Listen for the clearing of the current output cell\n",
              "var outputEl = gd.closest('.output');\n",
              "if (outputEl) {{\n",
              "    x.observe(outputEl, {childList: true});\n",
              "}}\n",
              "\n",
              "                        })                };                            </script>        </div>\n",
              "</body>\n",
              "</html>"
            ]
          },
          "metadata": {}
        }
      ],
      "source": [
        "import pandapower as pp\n",
        "import pandapower.networks as pn\n",
        "import networkx as nx\n",
        "import plotly.graph_objs as go\n",
        "import plotly.io as pio\n",
        "from networkx.drawing.nx_agraph import graphviz_layout\n",
        "import kaleido\n",
        "\n",
        "# Create graph\n",
        "G = nx.Graph(adj_matrix_array)\n",
        "\n",
        "# Extract the edges from the pandapower graph\n",
        "edges_from_graph = list(G.edges())\n",
        "\n",
        "# Extract the edges\n",
        "edges_from_lines = list(net.line[['from_bus', 'to_bus']].itertuples(index=False))\n",
        "edges_from_trafos = list(net.trafo[['hv_bus', 'lv_bus']].itertuples(index=False))\n",
        "edges_from_switches = [(switch.bus, switch.element) for switch in net.switch[net.switch.closed].itertuples(index=False)]\n",
        "\n",
        "\n",
        "# Create a new directed graph (DiGraph)\n",
        "G = nx.DiGraph()\n",
        "\n",
        "# Add the edges from lines and trafos to make it hierarchical\n",
        "G.add_edges_from(edges_from_lines)\n",
        "G.add_edges_from(edges_from_trafos)\n",
        "G.add_edges_from(edges_from_switches)\n",
        "\n",
        "# Modify node colors\n",
        "\n",
        "# Remove selected buses from extreme_buses (this was calculate before to assign node, where loads to all with degree less than 1, then 50% get sgen)\n",
        "extreme_buses_1 = [bus_id for bus_id in extreme_buses if bus_id not in selected_buses]\n",
        "\n",
        "# Create a dictionary to specify colors for the nodes\n",
        "node_colors = {node: 'red' if node == 0 else 'green' if node in extreme_buses_1 else 'orange' if node in selected_buses else 'grey' for node in net.bus.index}\n",
        "\n",
        "# edge colors\n",
        "edge_colors = {\n",
        "    (0, 1): 'red',\n",
        "    (0, 2): 'black',\n",
        "}\n",
        "\n",
        "# Get the layout of the graph\n",
        "pos = graphviz_layout(G, prog=\"dot\")\n",
        "\n",
        "# Manually adjust the positions of bus 0 and bus 1, 23 to create a vertical alignment\n",
        "#pos[0] = (333, 810)\n",
        "#pos[1] = (333, 810)\n",
        "#pos[23] = (333, 810)\n",
        "\n",
        "fig = go.Figure()\n",
        "\n",
        "# Loop through nodes and add them to the plot, set showlegend to False\n",
        "for node in G.nodes:\n",
        "    x, y = pos[node]\n",
        "    color = node_colors.get(node, 'grey')\n",
        "    fig.add_trace(go.Scatter(x=[x], y=[y], mode='markers',\n",
        "                             marker=dict(size=10, color=color),\n",
        "                             text=str(node), showlegend=False))\n",
        "\n",
        "# Loop through edges and add them to the plot, set showlegend to False\n",
        "for lv_bus, hv_bus in G.edges:\n",
        "    x1, y1 = pos[lv_bus]\n",
        "    x2, y2 = pos[hv_bus]\n",
        "    color = edge_colors.get((lv_bus, hv_bus), 'black')\n",
        "    fig.add_trace(go.Scatter(x=[x1, x2], y=[y1, y2], mode='lines',\n",
        "                             line=dict(width=2, color=color), showlegend=False))\n",
        "# Add legend with colors\n",
        "legend_colors = {\n",
        "    'Bus 0 (Slack)': 'red',\n",
        "    'Consumers': 'green',\n",
        "    'Prosumers': 'orange',\n",
        "    'iddle': 'grey'\n",
        "}\n",
        "\n",
        "# legend with colors, attribute set to True\n",
        "for label, color in legend_colors.items():\n",
        "    fig.add_trace(go.Scatter(x=[None], y=[None], mode='markers',\n",
        "                             marker=dict(size=10, color=color),\n",
        "                             name=label, showlegend=True))\n",
        "\n",
        "\n",
        "#layout\n",
        "fig.update_layout(width=800, height=600, plot_bgcolor='white',\n",
        "                  showlegend=True, legend=dict(orientation='h', x=0, y=1.1),\n",
        "                  xaxis_visible=False, yaxis_visible=False,\n",
        "                  font=dict(\n",
        "                      family=\"'CMU Serif', serif\",  # This is a font resembles LaTeX font\n",
        "                      size=18,\n",
        "                      color=\"black\"\n",
        "    ))\n",
        "\n",
        "fig.update_yaxes(scaleanchor='x', scaleratio=0.5)\n",
        "\n",
        "\n",
        "# Show the plot\n",
        "fig.show()\n",
        "\n",
        "# Save the figure with high resolution\n",
        "#fig.write_image(\"images/network_44_WB.pdf\", width=800, height=600, scale=2)\n",
        "fig.write_image(\"images/network_80_WB.pdf\", width=800, height=600, scale=2)"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 119,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "AyibuUkFC5wT",
        "outputId": "1a647103-898d-422a-8b74-ae0aae9d9be2"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "[[ 1.00000000e+06-2.60416667e+03j  0.00000000e+00+2.60416667e+03j\n",
            "   0.00000000e+00+0.00000000e+00j ...  0.00000000e+00+0.00000000e+00j\n",
            "   0.00000000e+00+0.00000000e+00j  0.00000000e+00+0.00000000e+00j]\n",
            " [ 0.00000000e+00+2.60416667e+03j  1.67525773e+01-2.61060997e+03j\n",
            "  -4.18814433e+00+1.61082474e+00j ...  0.00000000e+00+0.00000000e+00j\n",
            "   0.00000000e+00+0.00000000e+00j  0.00000000e+00+0.00000000e+00j]\n",
            " [ 0.00000000e+00+0.00000000e+00j -4.18814433e+00+1.61082474e+00j\n",
            "   9.90831444e+00-3.41971512e+00j ...  0.00000000e+00+0.00000000e+00j\n",
            "   0.00000000e+00+0.00000000e+00j  0.00000000e+00+0.00000000e+00j]\n",
            " ...\n",
            " [ 0.00000000e+00+0.00000000e+00j  0.00000000e+00+0.00000000e+00j\n",
            "   0.00000000e+00+0.00000000e+00j ...  1.53202578e+00-1.98065638e-01j\n",
            "   0.00000000e+00+0.00000000e+00j  0.00000000e+00+0.00000000e+00j]\n",
            " [ 0.00000000e+00+0.00000000e+00j  0.00000000e+00+0.00000000e+00j\n",
            "   0.00000000e+00+0.00000000e+00j ...  0.00000000e+00+0.00000000e+00j\n",
            "   1.53202578e+00-1.98065638e-01j  0.00000000e+00+0.00000000e+00j]\n",
            " [ 0.00000000e+00+0.00000000e+00j  0.00000000e+00+0.00000000e+00j\n",
            "   0.00000000e+00+0.00000000e+00j ...  0.00000000e+00+0.00000000e+00j\n",
            "   0.00000000e+00+0.00000000e+00j  1.53202578e+00-1.98065638e-01j]]\n"
          ]
        }
      ],
      "source": [
        "import numpy as np\n",
        "\n",
        "# Initialize Ybus as a zeros matrix\n",
        "Ybus = np.zeros((n_buses,n_buses), dtype=complex)\n",
        "\n",
        "# Iterate over lines in the network\n",
        "for _, line in net.line.iterrows():\n",
        "    # Get the from and to buses\n",
        "    from_bus = int(line.from_bus)\n",
        "    to_bus = int(line.to_bus)\n",
        "\n",
        "    # Calculate the line admittance\n",
        "    z = complex(line.r_ohm_per_km, line.x_ohm_per_km)  # r and x are given per km\n",
        "    y = 1 / z\n",
        "\n",
        "    # Populate the Ybus matrix\n",
        "    Ybus[from_bus][from_bus] += y\n",
        "    Ybus[to_bus][to_bus] += y\n",
        "    Ybus[from_bus][to_bus] -= y\n",
        "    Ybus[to_bus][from_bus] -= y\n",
        "\n",
        "# Include switches (assumed open)\n",
        "for _, switch in net.switch.iterrows():\n",
        "    bus = int(switch.bus)\n",
        "    Ybus[bus][bus] += 1e-6  # Small admittance to represent open switch\n",
        "\n",
        "# Include external grid (slack bus)\n",
        "slack_bus = 0\n",
        "Ybus[slack_bus][slack_bus] += 1e6  # Large admittance to represent external grid\n",
        "\n",
        "# Include transformers (equivalent pi-model)\n",
        "for _, trafo in net.trafo.iterrows():\n",
        "    hv_bus = int(trafo.hv_bus)\n",
        "    lv_bus = int(trafo.lv_bus)\n",
        "\n",
        "\n",
        "    # Manually specify transformer parameters in per unit values\n",
        "    vk_percent = trafo.vk_percent\n",
        "    vkr_percent = trafo.vkr_percent\n",
        "\n",
        "    # Calculate series and shunt admittances\n",
        "    z_series = complex(0, vkr_percent / 100 * vk_percent / 100)  # Assuming vk_percent and vkr_percent are given in per unit\n",
        "    y_series = 1 / z_series\n",
        "\n",
        "    # Populate the Ybus matrix\n",
        "    Ybus[hv_bus][hv_bus] += y_series\n",
        "    Ybus[lv_bus][lv_bus] += y_series\n",
        "    Ybus[hv_bus][lv_bus] -= y_series\n",
        "    Ybus[lv_bus][hv_bus] -= y_series\n",
        "\n",
        "print(Ybus)"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "EcbUBJIS5a-3"
      },
      "source": [
        "## Fixing Ybus"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 120,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "bG6DGD4FahoJ",
        "outputId": "b569d003-274f-4766-8bba-86c83d51efe1"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "   name  bus  vm_pu  va_degree  slack_weight  in_service\n",
            "0  None    0    1.0        0.0           1.0        True\n",
            "Empty DataFrame\n",
            "Columns: [name, std_type, from_bus, to_bus, length_km, r_ohm_per_km, x_ohm_per_km, c_nf_per_km, g_us_per_km, max_i_ka, df, parallel, type, in_service]\n",
            "Index: []\n",
            "   name               std_type  hv_bus  lv_bus  sn_mva  vn_hv_kv  vn_lv_kv  \\\n",
            "0  None  0.25 MVA 20/0.4 kV vc       0       1    0.25      20.0       0.4   \n",
            "\n",
            "   vk_percent  vkr_percent  pfe_kw  i0_percent  shift_degree tap_side  \\\n",
            "0         4.0         0.96     0.8        0.32         150.0       hv   \n",
            "\n",
            "   tap_neutral  tap_min  tap_max  tap_step_percent  tap_step_degree  tap_pos  \\\n",
            "0            0       -2        2               2.5              0.0        0   \n",
            "\n",
            "   tap_phase_shifter  parallel   df  in_service  \n",
            "0              False         1  1.0        True  \n",
            "(80, 80)\n"
          ]
        }
      ],
      "source": [
        "net_N[\"_ppc\"]['internal']['Ybus']\n",
        "\n",
        "orphaned_buses = set(net_N.bus.index) - set(net_N.line.from_bus) - set(net_N.line.to_bus) - set(net_N.trafo.hv_bus) - set(net_N.trafo.lv_bus)\n",
        "if orphaned_buses:\n",
        "    print(f\"Orphaned buses detected: {orphaned_buses}\")\n",
        "\n",
        "print(net_N.ext_grid)\n",
        "\n",
        "connected_lines = net_N.line[(net_N.line.from_bus == 0) | (net_N.line.to_bus == 0)]\n",
        "print(connected_lines)\n",
        "\n",
        "connected_trafos = net_N.trafo[(net_N.trafo.hv_bus == 0) | (net_N.trafo.lv_bus == 0)]\n",
        "print(connected_trafos)\n",
        "\n",
        "pp.create_ext_grid(net_N, bus=0, vm_pu=1.0, name=\"Grid Connection\")\n",
        "bus_hv = 0  # This is the bus where the external grid is connected.\n",
        "#bus_lv = pp.create_bus(net, vn_kv=20.0, name=\"LV Bus\")\n",
        "#pp.create_transformer(net, hv_bus=bus_hv, lv_bus=bus_lv, std_type=\"25 MVA 110/20 kV\", name=\"T1\")\n",
        "\n",
        "from pandapower.pypower.makeYbus import makeYbus\n",
        "Ybus1, Yf, Yt = makeYbus(net_N._ppc['baseMVA'], net_N._ppc['bus'], net_N._ppc['branch'])\n",
        "Ybus_dense_check = Ybus1.todense()\n",
        "print(Ybus_dense_check.shape)"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "wGj_WDnfbh5N"
      },
      "source": [
        "# Gurobi"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 121,
      "metadata": {
        "id": "R_uM_nvAxoEC"
      },
      "outputs": [],
      "source": [
        "formatted_matches = seller_matches # extreme_added_flow"
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "seller_matches"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "_gSuNgvSmpce",
        "outputId": "8f77e406-7f0d-4ced-b3fe-dc280d0d75c9"
      },
      "execution_count": 122,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "[(11.0, 12.0, 0.0012150000000000002, 0.05),\n",
              " (13.0, 12.0, 0.0012150000000000002, 0.05),\n",
              " (79.0, 76.0, 0.0012150000000000002, 0.05),\n",
              " (45.0, 76.0, 0.0012150000000000002, 0.05),\n",
              " (15.0, 74.0, 0.0012150000000000002, 0.05),\n",
              " (17.0, 74.0, 0.0012150000000000002, 0.05),\n",
              " (19.0, 72.0, 0.0012150000000000002, 0.05),\n",
              " (37.0, 72.0, 0.0012150000000000002, 0.05),\n",
              " (39.0, 61.0, 0.0012150000000000002, 0.05),\n",
              " (41.0, 61.0, 0.0012150000000000002, 0.05),\n",
              " (43.0, 59.0, 0.0012150000000000002, 0.05),\n",
              " (47.0, 59.0, 0.0012150000000000002, 0.05),\n",
              " (77.0, 57.0, 0.0012150000000000002, 0.05),\n",
              " (49.0, 57.0, 0.0012150000000000002, 0.05),\n",
              " (51.0, 50.0, 0.0012150000000000002, 0.05),\n",
              " (58.0, 50.0, 0.0012150000000000002, 0.05),\n",
              " (60.0, 48.0, 0.0012150000000000002, 0.05),\n",
              " (71.0, 48.0, 0.0012150000000000002, 0.05),\n",
              " (73.0, 46.0, 0.0012150000000000002, 0.05),\n",
              " (75.0, 46.0, 0.0012150000000000002, 0.05)]"
            ]
          },
          "metadata": {},
          "execution_count": 122
        }
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 123,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "7DMwy9h4koV7",
        "outputId": "4796e21e-fa59-4362-961e-f29d9fd8184f"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Set parameter Method to value 2\n",
            "Set parameter Presolve to value 0\n",
            "Gurobi Optimizer version 11.0.0 build v11.0.0rc2 (linux64 - \"Ubuntu 22.04.3 LTS\")\n",
            "\n",
            "CPU model: Intel(R) Xeon(R) CPU @ 2.20GHz, instruction set [SSE2|AVX|AVX2]\n",
            "Thread count: 1 physical cores, 2 logical processors, using up to 2 threads\n",
            "\n",
            "Academic license 2433683 - for non-commercial use only - registered to di___@andrew.cmu.edu\n",
            "Optimize a model with 1543 rows, 180 columns and 3201 nonzeros\n",
            "Model fingerprint: 0x94fb5c98\n",
            "Coefficient statistics:\n",
            "  Matrix range     [1e-03, 3e+03]\n",
            "  Objective range  [1e-03, 1e-03]\n",
            "  Bounds range     [1e+00, 1e+02]\n",
            "  RHS range        [2e-03, 1e+00]\n",
            "Ordering time: 0.02s\n",
            "\n",
            "Barrier statistics:\n",
            " Free vars  : 64\n",
            " AA' NZ     : 5.791e+04\n",
            " Factor NZ  : 6.619e+04 (roughly 1 MB of memory)\n",
            " Factor Ops : 3.162e+06 (less than 1 second per iteration)\n",
            " Threads    : 1\n",
            "\n",
            "                  Objective                Residual\n",
            "Iter       Primal          Dual         Primal    Dual     Compl     Time\n",
            "   0   7.08103139e+01  5.31901713e+00  1.04e+01 5.85e-01  4.02e+00     0s\n",
            "   1   4.14690364e-01  6.71390153e+02  5.52e-02 1.59e-04  4.36e-01     0s\n",
            "   2   1.48250416e-01  5.01542185e+01  1.64e-02 1.02e-05  3.25e-02     0s\n",
            "   3   4.93827264e-02  1.66464615e+00  3.48e-03 7.54e-07  1.13e-03     0s\n",
            "   4   2.20072168e-02  6.62432750e-02  8.25e-07 7.76e-08  2.80e-05     0s\n",
            "   5   2.42802328e-02  2.44063077e-02  3.80e-09 1.75e-09  7.97e-08     0s\n",
            "   6   2.42999524e-02  2.43001501e-02  6.18e-12 1.69e-11  1.25e-10     0s\n",
            "   7   2.42999999e-02  2.43000002e-02  2.22e-12 2.71e-14  2.26e-13     0s\n",
            "\n",
            "Barrier solved model in 7 iterations and 0.12 seconds (0.01 work units)\n",
            "Optimal objective 2.42999999e-02\n",
            "\n",
            "Crossover log...\n",
            "\n",
            "      40 DPushes remaining with DInf 0.0000000e+00                 0s\n",
            "\n",
            "      79 PPushes remaining with PInf 0.0000000e+00                 0s\n",
            "       0 PPushes remaining with PInf 0.0000000e+00                 0s\n",
            "\n",
            "  Push phase complete: Pinf 0.0000000e+00, Dinf 0.0000000e+00      0s\n",
            "\n",
            "Iteration    Objective       Primal Inf.    Dual Inf.      Time\n",
            "      82    2.4300000e-02   0.000000e+00   0.000000e+00      0s\n",
            "\n",
            "Solved in 82 iterations and 0.14 seconds (0.01 work units)\n",
            "Optimal objective  2.430000000e-02\n",
            "\n",
            "User-callback calls 197, time in user-callback 0.01 sec\n",
            "Optimal solution found:\n",
            "Bus 0 Theta: 0.000000\n",
            "Bus 1 Theta: 0.000096\n",
            "Bus 2 Theta: 0.061481\n",
            "Bus 3 Theta: 0.122112\n",
            "Bus 4 Theta: 0.184251\n",
            "Bus 5 Theta: 0.245636\n",
            "Bus 6 Theta: 0.308523\n",
            "Bus 7 Theta: 0.370655\n",
            "Bus 8 Theta: 0.434289\n",
            "Bus 9 Theta: 0.433542\n",
            "Bus 10 Theta: 0.434296\n",
            "Bus 11 Theta: 0.067615\n",
            "Bus 12 Theta: 0.109843\n",
            "Bus 13 Theta: 0.190386\n",
            "Bus 14 Theta: 0.233424\n",
            "Bus 15 Theta: 0.314657\n",
            "Bus 16 Theta: 0.358443\n",
            "Bus 17 Theta: 0.957888\n",
            "Bus 18 Theta: 0.421330\n",
            "Bus 19 Theta: 0.440430\n",
            "Bus 20 Theta: 0.099184\n",
            "Bus 21 Theta: 0.158313\n",
            "Bus 22 Theta: 0.216688\n",
            "Bus 23 Theta: 0.276565\n",
            "Bus 24 Theta: 0.335687\n",
            "Bus 25 Theta: 0.396311\n",
            "Bus 26 Theta: 0.456180\n",
            "Bus 27 Theta: 0.517551\n",
            "Bus 28 Theta: 0.578168\n",
            "Bus 29 Theta: 0.640287\n",
            "Bus 30 Theta: 0.701651\n",
            "Bus 31 Theta: 0.764523\n",
            "Bus 32 Theta: 0.826642\n",
            "Bus 33 Theta: 0.890269\n",
            "Bus 34 Theta: 0.953142\n",
            "Bus 35 Theta: 1.017523\n",
            "Bus 36 Theta: 0.424159\n",
            "Bus 37 Theta: 0.164447\n",
            "Bus 38 Theta: 0.204476\n",
            "Bus 39 Theta: 0.282699\n",
            "Bus 40 Theta: 0.323475\n",
            "Bus 41 Theta: 0.402445\n",
            "Bus 42 Theta: 0.443968\n",
            "Bus 43 Theta: 0.523686\n",
            "Bus 44 Theta: 0.565956\n",
            "Bus 45 Theta: 0.646421\n",
            "Bus 46 Theta: 0.689382\n",
            "Bus 47 Theta: 0.770658\n",
            "Bus 48 Theta: 0.814373\n",
            "Bus 49 Theta: 0.896403\n",
            "Bus 50 Theta: 0.940873\n",
            "Bus 51 Theta: 1.541122\n",
            "Bus 52 Theta: -0.002921\n",
            "Bus 53 Theta: -0.004430\n",
            "Bus 54 Theta: -0.006692\n",
            "Bus 55 Theta: -0.007447\n",
            "Bus 56 Theta: -0.008955\n",
            "Bus 57 Theta: -0.015190\n",
            "Bus 58 Theta: 0.001705\n",
            "Bus 59 Theta: -0.018961\n",
            "Bus 60 Theta: -0.001312\n",
            "Bus 61 Theta: -0.021224\n",
            "Bus 62 Theta: -0.002160\n",
            "Bus 63 Theta: -0.005170\n",
            "Bus 64 Theta: -0.006672\n",
            "Bus 65 Theta: -0.008927\n",
            "Bus 66 Theta: -0.009675\n",
            "Bus 67 Theta: -0.011176\n",
            "Bus 68 Theta: -0.011169\n",
            "Bus 69 Theta: -0.011917\n",
            "Bus 70 Theta: -0.011162\n",
            "Bus 71 Theta: 0.003974\n",
            "Bus 72 Theta: -0.017439\n",
            "Bus 73 Theta: -0.000537\n",
            "Bus 74 Theta: -0.021196\n",
            "Bus 75 Theta: -0.003540\n",
            "Bus 76 Theta: -0.023445\n",
            "Bus 77 Theta: -0.005035\n",
            "Bus 78 Theta: -0.024129\n",
            "Bus 79 Theta: -0.005028\n",
            "Trade 0: Execution level (x[0]): 1.000000, Quantity: 0.0012150000000000002, Executed Quantity: 0.001215\n",
            "Trade 1: Execution level (x[1]): 1.000000, Quantity: 0.0012150000000000002, Executed Quantity: 0.001215\n",
            "Trade 2: Execution level (x[2]): 1.000000, Quantity: 0.0012150000000000002, Executed Quantity: 0.001215\n",
            "Trade 3: Execution level (x[3]): 1.000000, Quantity: 0.0012150000000000002, Executed Quantity: 0.001215\n",
            "Trade 4: Execution level (x[4]): 1.000000, Quantity: 0.0012150000000000002, Executed Quantity: 0.001215\n",
            "Trade 5: Execution level (x[5]): 1.000000, Quantity: 0.0012150000000000002, Executed Quantity: 0.001215\n",
            "Trade 6: Execution level (x[6]): 1.000000, Quantity: 0.0012150000000000002, Executed Quantity: 0.001215\n",
            "Trade 7: Execution level (x[7]): 1.000000, Quantity: 0.0012150000000000002, Executed Quantity: 0.001215\n",
            "Trade 8: Execution level (x[8]): 1.000000, Quantity: 0.0012150000000000002, Executed Quantity: 0.001215\n",
            "Trade 9: Execution level (x[9]): 1.000000, Quantity: 0.0012150000000000002, Executed Quantity: 0.001215\n",
            "Trade 10: Execution level (x[10]): 1.000000, Quantity: 0.0012150000000000002, Executed Quantity: 0.001215\n",
            "Trade 11: Execution level (x[11]): 1.000000, Quantity: 0.0012150000000000002, Executed Quantity: 0.001215\n",
            "Trade 12: Execution level (x[12]): 1.000000, Quantity: 0.0012150000000000002, Executed Quantity: 0.001215\n",
            "Trade 13: Execution level (x[13]): 1.000000, Quantity: 0.0012150000000000002, Executed Quantity: 0.001215\n",
            "Trade 14: Execution level (x[14]): 1.000000, Quantity: 0.0012150000000000002, Executed Quantity: 0.001215\n",
            "Trade 15: Execution level (x[15]): 1.000000, Quantity: 0.0012150000000000002, Executed Quantity: 0.001215\n",
            "Trade 16: Execution level (x[16]): 1.000000, Quantity: 0.0012150000000000002, Executed Quantity: 0.001215\n",
            "Trade 17: Execution level (x[17]): 1.000000, Quantity: 0.0012150000000000002, Executed Quantity: 0.001215\n",
            "Trade 18: Execution level (x[18]): 1.000000, Quantity: 0.0012150000000000002, Executed Quantity: 0.001215\n",
            "Trade 19: Execution level (x[19]): 1.000000, Quantity: 0.0012150000000000002, Executed Quantity: 0.001215\n",
            "Slack Power: -0.021769\n",
            "Total load across all buses: 0.048488\n",
            "Optimization was stopped with status 2\n"
          ]
        }
      ],
      "source": [
        "from gurobipy import Model, GRB, quicksum, LinExpr\n",
        "import numpy as np\n",
        "import time\n",
        "\n",
        "# Set Method\n",
        "# -1 = automatic (default)\n",
        "# 0 = primal simplex\n",
        "# 1 = dual simplex\n",
        "# 2 = barrier\n",
        "# 3 = concurrent\n",
        "# 4 = deterministic concurrent\n",
        "\n",
        "# Create a new model\n",
        "m = Model(\"p2p_optimization\",env=env) # if more than 2000 variables need academic licence\n",
        "m.setParam(\"Method\", 2) # Set Method to Interior Point (Barrier)\n",
        "m.setParam('OutputFlag', 1)\n",
        "m.setParam('Presolve', 0) #have to remove presolve otherwise will mess with updates and just remove all from the start\n",
        "\n",
        "B = np.imag(Ybus)  # Susceptance matrix from the imaginary part of Ybus\n",
        "n_buses = B.shape[0]\n",
        "n_trades = len(formatted_matches)  # Number of P2P trades\n",
        "\n",
        "# Define variables\n",
        "theta = m.addVars(n_buses, lb=-GRB.INFINITY, ub=GRB.INFINITY, name=\"theta\")\n",
        "slack_power = m.addVar(lb=-100, ub=100, name=\"slack_power\")\n",
        "x = m.addVars(len(formatted_matches), lb=0, ub=1, name=\"trade_vars\")\n",
        "#P_balance = m.addVars(n_buses, lb=-GRB.INFINITY, ub=GRB.INFINITY, name=\"P\")\n",
        "\n",
        "\n",
        "slack_bus_index = 0  # Define bus 0 as the slack bus\n",
        "total_power_mismatch = 0\n",
        "total_demand = 0\n",
        "total_gen = 0\n",
        "\n",
        "for i in range(n_buses):\n",
        "    sgen_indices = [t for t in net.sgen.index if net.sgen.at[t, 'bus'] == i]\n",
        "    load_indices = [t for t in net.load.index if net.load.at[t, 'bus'] == i]\n",
        "\n",
        "    generation_i = quicksum(net.sgen.at[t, 'p_mw'] for t in sgen_indices)\n",
        "    demand_i = quicksum(net.load.at[t, 'p_mw'] for t in load_indices)\n",
        "\n",
        "    # Adjust generation and demand based on P2P trades this is tilde_g (adjustment plus mapping)\n",
        "    for t, (source_bus, dest_bus, quantity, _) in enumerate(formatted_matches):\n",
        "        if source_bus == i:\n",
        "            generation_i += x[t] * quantity\n",
        "        if dest_bus == i:\n",
        "            demand_i += x[t] * quantity\n",
        "\n",
        "    net_power_injection = generation_i - demand_i #this is g_0 + tilde_g as was uptdated by tilde_g\n",
        "    #total_power_mismatch += net_power_injection\n",
        "    total_demand += demand_i  # Increment total demand\n",
        "    total_gen += generation_i  # Increment total mismatch\n",
        "\n",
        "    power_flow_in_i = quicksum(B[i, j] * (theta[i] - theta[j]) for j in range(n_buses) if j != i)\n",
        "    power_flow_out_i = quicksum(B[j, i] * (theta[j] - theta[i]) for j in range(n_buses) if j != i) #not being used\n",
        "\n",
        "    # Apply power balance constraint for each bus\n",
        "    if i != slack_bus_index:\n",
        "      relax_var = m.addVar(name=\"dummy placeholder\")\n",
        "      m.addConstr(net_power_injection == power_flow_in_i - relax_var, name=f\"net_power_balance_{i}\")\n",
        "      #m.addConstr(net_power_injection - power_flow_in_i - relax_var == 0, name=f\"net_power_balance_{i}\")\n",
        "\n",
        "    if i == slack_bus_index:\n",
        "        # Update the mismatch specifically for the slack bus\n",
        "        slack_bus_mismatch = net_power_injection\n",
        "    else:\n",
        "        # Update total mismatch for all other buses\n",
        "        total_power_mismatch += net_power_injection\n",
        "\n",
        "    #g_i = generation_i - demand_i  # Initial g_i calculation or g_0\n",
        "\n",
        "    # Adjust net generation based on P2P transactions\n",
        "    #for t, (source_bus, dest_bus, quantity, _) in enumerate(formatted_matches):\n",
        "    #    if source_bus == i:\n",
        "    #        g_i += x[t] * quantity\n",
        "\n",
        "    #m.addConstr(P_balance[i] == g_i , name=f\"power_balance_{i}\")\n",
        "    #g_i = generation_i - demand_i #this is g_0 + tilde_g as was uptdated by tilde_g on each bus\n",
        "    # Enforce lower bound on g_i\n",
        "    #m.addConstr(g_i <= x[t] * quantity, name=f\"g_upper_bound_{i}\")\n",
        "    #m.addConstr(g_i >= x[t] * quantity, name=f\"g_lower_bound_{i}\")\n",
        "    #total_demand += demand_i\n",
        "    #total_gen += generation_i #this is updated g\n",
        "    #total_power_mismatch = generation_i - total_demand\n",
        "    #total_gen = generation_i + total_power_mismatch\n",
        "    #m.addConstr(P_balance[i] == g_i + power_flow_in_i, name=f\"power_balance_{i}\")\n",
        "    #m.addConstr(P_balance[i] == 0, name=f\"power_balance_{i}\")\n",
        "\n",
        "#m.addConstr(0 == g_i + power_flow_in_i, name=f\"power_balance_{i}\")\n",
        "#m.addConstr(P_balance[i] == 0, name=f\"power_balance_{i}\")\n",
        "\n",
        "# If the total mismatch is positive, the slack bus will absorb power (acts as load).\n",
        "# If the total mismatch is negative, the slack bus will supply power (acts as generator).\n",
        "m.addConstr(slack_power == total_power_mismatch, name=\"slack_power_balance\")\n",
        "\n",
        "# Reference Bus Constraint\n",
        "m.addConstr(theta[slack_bus_index] == 0)\n",
        "\n",
        "#if needed that matrix is fine....\n",
        "# Define 'lines' based on the B matrix\n",
        "lines = [(i, j) for i in range(n_buses) for j in range(n_buses) if B[i, j] != 0 and i != j]\n",
        "# Define line_capacity using adj_matrix\n",
        "line_capacity = {(i, j): adj_matrix[i, j] for i in range(n_buses) for j in range(n_buses) if adj_matrix[i, j] != 0 and i != j}\n",
        "# Line flow constraints using B matrix and theta variables\n",
        "for (i, j) in lines:\n",
        "    m.addConstr(B[i, j] * (theta[i] - theta[j]) <= adj_matrix[i, j], \"LineCapacity\" + str(i) + \"_\" + str(j))\n",
        "\n",
        "# Angle difference constraints\n",
        "# Power flow constraints\n",
        "max_angle_diff = np.pi / 6  # 30 degrees\n",
        "for i in range(n_buses):\n",
        "    for j in range(n_buses):\n",
        "        if i != j and B[i, j] > 0: #connection between buses i and j\n",
        "            power_flow = B[i, j] * (theta[i] - theta[j])\n",
        "            m.addConstr(power_flow <= adj_matrix[i, j], name=f\"P_flow_max_{i}_{j}\")\n",
        "            m.addConstr(power_flow >= -adj_matrix[i, j], name=f\"P_flow_min_{i}_{j}\")\n",
        "            m.addConstr(theta[i] - theta[j] <= max_angle_diff, name=f\"angle_diff_max_{i}_{j}\")\n",
        "            m.addConstr(theta[i] - theta[j] >= -max_angle_diff, name=f\"angle_diff_min_{i}_{j}\")\n",
        "\n",
        "#gurobi does not work with abs, so need to set 2 constraints\n",
        "\n",
        "# Adding line capacity constraints\n",
        "for i in range(n_buses):\n",
        "    for j in range(n_buses):\n",
        "        if i != j and B[i, j] != 0:\n",
        "            # Constraint for the power flow not exceeding line capacity\n",
        "            m.addConstr(B[i, j] * (theta[i] - theta[j]) <= line_capacity.get((i, j), GRB.INFINITY), name=f\"line_cap_{i}_{j}_upper\")\n",
        "            m.addConstr(B[i, j] * (theta[i] - theta[j]) >= -line_capacity.get((i, j), GRB.INFINITY), name=f\"line_cap_{i}_{j}_lower\")\n",
        "\n",
        "# Line flow constraints using B matrix and theta variables\n",
        "for (i, j) in lines:\n",
        "    power_flow = B[i, j] * (theta[i] - theta[j])\n",
        "    m.addConstr(power_flow <= line_capacity.get((i, j), GRB.INFINITY), name=f\"line_cap_upper_{i}_{j}\")\n",
        "    m.addConstr(power_flow >= -line_capacity.get((i, j), GRB.INFINITY), name=f\"line_cap_lower_{i}_{j}\")\n",
        "\n",
        "# Add agreed P2P contracts constraints\n",
        "for t in net['sgen'].index:\n",
        "    agreed_capacity = net['sgen'].at[t, 'p_mw']\n",
        "    m.addConstr(x[t] * agreed_capacity <= agreed_capacity)\n",
        "    m.addConstr(x[t] * agreed_capacity >= 0)\n",
        "\n",
        "# list to store the trade quantities\n",
        "trade_quantities = [quantity for _, _, quantity, _ in formatted_matches]\n",
        "objective = quicksum(trade_quantities[t] * x[t] for t in range(len(formatted_matches)))\n",
        "\n",
        "# Set the objective function in the model\n",
        "m.setObjective(objective, GRB.MAXIMIZE)\n",
        "\n",
        "# Callback function definition\n",
        "def data_cb(model, where):\n",
        "    if where == GRB.Callback.BARRIER:\n",
        "        cur_obj = model.cbGet(GRB.Callback.BARRIER_PRIMOBJ)\n",
        "        runtime = time.time() - model._start\n",
        "        model._data.append([runtime, cur_obj])\n",
        "\n",
        "m._obj = None\n",
        "m._bd = None\n",
        "m._data = []\n",
        "m._start = time.time()\n",
        "\n",
        "m.optimize(data_cb)\n",
        "\n",
        "# Output\n",
        "if m.status == GRB.OPTIMAL or m.status == GRB.SUBOPTIMAL:\n",
        "\n",
        "    print(\"Optimal solution found:\")\n",
        "\n",
        "    # Print theta values for each bus\n",
        "    for i in range(n_buses):\n",
        "        print(f\"Bus {i} Theta: {theta[i].X:.6f}\")\n",
        "        #print(f\"Bus {i} P: {relax_var[i].X:.6f}\")\n",
        "\n",
        "    # Print trade execution levels (x[t]) along with associated quantities\n",
        "    #total_executed_quantity = 0\n",
        "    for t, (source_bus, dest_bus, quantity, _) in enumerate(formatted_matches):\n",
        "        executed_quantity = x[t].X * quantity\n",
        "        print(f\"Trade {t}: Execution level (x[{t}]): {x[t].X:.6f}, Quantity: {quantity}, Executed Quantity: {executed_quantity:.6f}\")\n",
        "    #total_executed_quantity += executed_quantity\n",
        "    # Print slack power\n",
        "    print(f\"Slack Power: {slack_power.X:.6f}\")\n",
        "\n",
        "    # After optimization, retrieve the objective value\n",
        "    objective_value = m.ObjVal\n",
        "\n",
        "    # Calculate total demand value\n",
        "    total_demand_value = total_demand.getValue()\n",
        "\n",
        "    # Sum the objective value and total demand value\n",
        "    total_sum = objective_value + total_demand_value\n",
        "\n",
        "    print(f\"Total load across all buses: {total_demand_value:.6f}\")\n",
        "\n",
        "if m.status == GRB.INF_OR_UNBD:\n",
        "    print('Model is infeasible or unbounded')\n",
        "elif m.status == GRB.INFEASIBLE:\n",
        "    m.computeIIS()\n",
        "    m.write(\"model.ilp\")\n",
        "    # Check the values of the slack/surplus variables\n",
        "    for c in m.getConstrs():\n",
        "        if c.IISConstr:\n",
        "            print(f\"Constraint {c.constrName} is part of the IIS.\")\n",
        "    for v in m.getVars():\n",
        "        if v.VarName.startswith('ArtN_') or v.VarName.startswith('ArtS_'):\n",
        "            if v.X > 1e-5:  # A threshold to determine if the slack variable is significant\n",
        "                print(f\"Constraint {v.VarName} was relaxed by {v.X}\")\n",
        "    # Perform a feasibility relaxation to identify which constraints are problematic\n",
        "    m.feasRelaxS(0, False, False, True)\n",
        "    m.optimize()\n",
        "        # Print trade execution levels (x[t]) along with associated quantities\n",
        "        # Print theta values for each bus\n",
        "\n",
        "    objective_value = m.ObjVal\n",
        "\n",
        "    print(f\"Total P2P traded: {objective_value:.6f}\")\n",
        "\n",
        "    # Calculate total demand value\n",
        "    total_demand_value = total_demand.getValue()\n",
        "\n",
        "    # Sum the objective value and total demand value\n",
        "    total_sum = objective_value + total_demand_value\n",
        "\n",
        "    print(f\"Total invariable load across all buses: {total_sum:.6f}\")\n",
        "\n",
        "    for i in range(n_buses):\n",
        "        print(f\"Bus {i} Theta: {theta[i].X:.6f}\")\n",
        "\n",
        "        # Print P variable value for each bus\n",
        "    for i in range(n_buses):\n",
        "       print(f\"Bus {i} P: {relax_var[i].X:.6f}\")\n",
        "    for t, (source_bus, dest_bus, quantity, _) in enumerate(formatted_matches):\n",
        "        executed_quantity = x[t].X * quantity\n",
        "        print(f\"Trade {t}: Execution level (x[{t}]): {x[t].X:.6f}, Quantity: {quantity}, Executed Quantity: {executed_quantity:.6f}\")\n",
        "\n",
        "    print('Model is infeasible')\n",
        "elif m.status == GRB.UNBOUNDED:\n",
        "    print('Model is unbounded')\n",
        "else:\n",
        "    print(f'Optimization was stopped with status {m.status}')"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 124,
      "metadata": {
        "id": "eoZKz0G8h5k-"
      },
      "outputs": [],
      "source": [
        "    # For net_power_balance constraints\n",
        "    for bus_id in [36, 22,23]:\n",
        "        sgen_indices = [t for t in net.sgen.index if net.sgen.at[t, 'bus'] == bus_id]\n",
        "        load_indices = [t for t in net.load.index if net.load.at[t, 'bus'] == bus_id]\n",
        "\n",
        "        generation = sum(net.sgen.at[t, 'p_mw'] * x[t].X for t in sgen_indices)\n",
        "        demand = sum(net.load.at[t, 'p_mw'] for t in load_indices)\n",
        "        net_power_injection = generation - demand\n",
        "\n",
        "        #power_flow_out = sum(B[bus_id, j] * (theta[bus_id].X - theta[j].X) for j in range(n_buses) if j != bus_id)\n",
        "        #power_flow_in = sum(B[j, bus_id] * (theta[j].X - theta[bus_id].X) for j in range(n_buses) if j != bus_id)\n",
        "\n",
        "    #    print(f\"Bus {bus_id} Net Power Balance: Generation - Demand + Power In - Power Out = {net_power_injection + power_flow_in - power_flow_out}\")\n",
        "\n",
        "    # For transit_power_balance constraint\n",
        "    bus_id = 20\n",
        "    #transit_bus_power_in = sum(B[bus_id, j] * (theta[bus_id].X - theta[j].X) for j in range(n_buses) if j != bus_id)\n",
        "    #transit_bus_power_out = sum(B[j, bus_id] * (theta[j].X - theta[bus_id].X) for j in range(n_buses) if j != bus_id)\n",
        "\n",
        "   # print(f\"Bus {bus_id} Transit Power Balance: Power In - Power Out = {transit_bus_power_in - transit_bus_power_out}\")\n"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 125,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "49KQCtvPQ2qb",
        "outputId": "1224f2f0-9d5e-4f85-af68-b659923c019f"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Bus 0 Power Balance Details:\n",
            "Generation_i: 0.0012150000000000002\n",
            "Demand_i: 0.0\n",
            "Bus 1 Power Balance Details:\n",
            "Generation_i: 0.0012150000000000002\n",
            "Demand_i: 0.0\n",
            "Bus 43 Power Balance Details:\n",
            "Generation_i: 0.0012150000000000002\n",
            "Demand_i: 0.0\n"
          ]
        }
      ],
      "source": [
        "for i in range(n_buses):\n",
        "    if i == 1 or i == 0 or i == 43:\n",
        "        print(f\"Bus {i} Power Balance Details:\")\n",
        "        # Assuming `generation_i` and `demand_i` are Gurobi expressions.\n",
        "        print(f\"Generation_i: {generation_i.getValue()}\")\n",
        "        print(f\"Demand_i: {demand_i.getValue()}\")"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 126,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 472
        },
        "id": "JWLiSF9v35BF",
        "outputId": "edde1a6b-3a27-4aa3-e2ea-c517895f6a87"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 640x480 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ],
      "source": [
        "import matplotlib.pyplot as plt\n",
        "\n",
        "m_data = m._data\n",
        "# Extract time and objective values\n",
        "times = [x[0] for x in m_data]\n",
        "objs = [x[1] for x in m_data]\n",
        "\n",
        "# Assuming x* is the final objective value\n",
        "x_star = objs[-1]\n",
        "\n",
        "# Calculate x - x* for each iteration\n",
        "gap = [x - x_star for x in objs]\n",
        "\n",
        "# Iteration count\n",
        "iterations = list(range(1, len(objs) + 1))\n",
        "\n",
        "# Create the plot\n",
        "plt.plot(iterations, objs)\n",
        "plt.xlabel('Iteration')\n",
        "plt.ylabel('x - x*')\n",
        "plt.title('Objective gap over iterations')\n",
        "plt.show()"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 127,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 542
        },
        "id": "IWB3mqQ-Qgn7",
        "outputId": "978a10b0-6ef4-4bbb-cd37-88796cfd79eb"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/html": [
              "<html>\n",
              "<head><meta charset=\"utf-8\" /></head>\n",
              "<body>\n",
              "    <div>            <script src=\"https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js?config=TeX-AMS-MML_SVG\"></script><script type=\"text/javascript\">if (window.MathJax && window.MathJax.Hub && window.MathJax.Hub.Config) {window.MathJax.Hub.Config({SVG: {font: \"STIX-Web\"}});}</script>                <script type=\"text/javascript\">window.PlotlyConfig = {MathJaxConfig: 'local'};</script>\n",
              "        <script charset=\"utf-8\" src=\"https://cdn.plot.ly/plotly-2.24.1.min.js\"></script>                <div id=\"34f168c5-6cd0-4f2a-afd9-aa57f356a894\" class=\"plotly-graph-div\" style=\"height:525px; width:100%;\"></div>            <script type=\"text/javascript\">                                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"34f168c5-6cd0-4f2a-afd9-aa57f356a894\")) {                    Plotly.newPlot(                        \"34f168c5-6cd0-4f2a-afd9-aa57f356a894\",                        [{\"mode\":\"lines+markers\",\"name\":\"Solution Values\",\"y\":[70.78601387153303,0.39039036441981684,0.12395041653253404,0.025082726481099937,-0.0022927830609871767,-1.9767112478405457e-05,-4.7491436366842166e-08,0.0],\"type\":\"scatter\"}],                        {\"template\":{\"data\":{\"histogram2dcontour\":[{\"type\":\"histogram2dcontour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"choropleth\":[{\"type\":\"choropleth\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"histogram2d\":[{\"type\":\"histogram2d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmap\":[{\"type\":\"heatmap\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmapgl\":[{\"type\":\"heatmapgl\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"contourcarpet\":[{\"type\":\"contourcarpet\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"contour\":[{\"type\":\"contour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"surface\":[{\"type\":\"surface\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"mesh3d\":[{\"type\":\"mesh3d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"scatter\":[{\"fillpattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2},\"type\":\"scatter\"}],\"parcoords\":[{\"type\":\"parcoords\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolargl\":[{\"type\":\"scatterpolargl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"scattergeo\":[{\"type\":\"scattergeo\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolar\":[{\"type\":\"scatterpolar\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"scattergl\":[{\"type\":\"scattergl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatter3d\":[{\"type\":\"scatter3d\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattermapbox\":[{\"type\":\"scattermapbox\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterternary\":[{\"type\":\"scatterternary\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattercarpet\":[{\"type\":\"scattercarpet\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}]},\"layout\":{\"autotypenumbers\":\"strict\",\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"hovermode\":\"closest\",\"hoverlabel\":{\"align\":\"left\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"bgcolor\":\"#E5ECF6\",\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"ternary\":{\"bgcolor\":\"#E5ECF6\",\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]]},\"xaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"yaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"geo\":{\"bgcolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"subunitcolor\":\"white\",\"showland\":true,\"showlakes\":true,\"lakecolor\":\"white\"},\"title\":{\"x\":0.05},\"mapbox\":{\"style\":\"light\"}}},\"font\":{\"family\":\"Times New Roman\"},\"title\":{\"text\":\"Objective gap over iterations\",\"x\":0.5},\"legend\":{\"orientation\":\"h\",\"x\":1,\"y\":1.1,\"xanchor\":\"right\"},\"xaxis\":{\"title\":{\"text\":\"Iteration\"}},\"yaxis\":{\"title\":{\"text\":\"x - x*\"}}},                        {\"responsive\": true}                    ).then(function(){\n",
              "                            \n",
              "var gd = document.getElementById('34f168c5-6cd0-4f2a-afd9-aa57f356a894');\n",
              "var x = new MutationObserver(function (mutations, observer) {{\n",
              "        var display = window.getComputedStyle(gd).display;\n",
              "        if (!display || display === 'none') {{\n",
              "            console.log([gd, 'removed!']);\n",
              "            Plotly.purge(gd);\n",
              "            observer.disconnect();\n",
              "        }}\n",
              "}});\n",
              "\n",
              "// Listen for the removal of the full notebook cells\n",
              "var notebookContainer = gd.closest('#notebook-container');\n",
              "if (notebookContainer) {{\n",
              "    x.observe(notebookContainer, {childList: true});\n",
              "}}\n",
              "\n",
              "// Listen for the clearing of the current output cell\n",
              "var outputEl = gd.closest('.output');\n",
              "if (outputEl) {{\n",
              "    x.observe(outputEl, {childList: true});\n",
              "}}\n",
              "\n",
              "                        })                };                            </script>        </div>\n",
              "</body>\n",
              "</html>"
            ]
          },
          "metadata": {}
        }
      ],
      "source": [
        "import plotly.graph_objects as go\n",
        "fig = go.Figure()\n",
        "fig.add_trace(go.Scatter(y=gap , mode='lines+markers', name='Solution Values'))\n",
        "fig.update_layout(title='Objective gap over iterations',\n",
        "                   xaxis_title='Iteration',\n",
        "                   yaxis_title='x - x*',\n",
        "                  font=dict(family=\"Times New Roman\"),\n",
        "    title_x=0.5,\n",
        "    legend=dict(orientation=\"h\", x=1, y=1.1, xanchor=\"right\"))\n",
        "\n",
        "fig.write_image(\"images/it_gap.pdf\")\n",
        "fig.show()"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 128,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "B9GE97YNaUy7",
        "outputId": "8e498820-7513-4ffb-f5ec-24ffbd2faca2"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "net_power_balance_1 2604.166666666667 theta[0] + -2610.609965635739 theta[1] + 1.6108247422680413 theta[2] + 1.6108247422680413 theta[20] + 1.6108247422680413 theta[52] + 1.6108247422680413 theta[62] + dummy placeholder\n",
            "net_power_balance_2 1.6108247422680413 theta[1] + -3.419715123011407 theta[2] + 1.6108247422680413 theta[3] + 0.19806563847532416 theta[11] + dummy placeholder\n",
            "net_power_balance_3 1.6108247422680413 theta[2] + -3.419715123011407 theta[3] + 1.6108247422680413 theta[4] + 0.19806563847532416 theta[12] + dummy placeholder\n",
            "net_power_balance_4 1.6108247422680413 theta[3] + -3.419715123011407 theta[4] + 1.6108247422680413 theta[5] + 0.19806563847532416 theta[13] + dummy placeholder\n",
            "net_power_balance_5 1.6108247422680413 theta[4] + -3.419715123011407 theta[5] + 1.6108247422680413 theta[6] + 0.19806563847532416 theta[14] + dummy placeholder\n",
            "net_power_balance_6 1.6108247422680413 theta[5] + -3.419715123011407 theta[6] + 1.6108247422680413 theta[7] + 0.19806563847532416 theta[15] + dummy placeholder\n",
            "net_power_balance_7 1.6108247422680413 theta[6] + -3.419715123011407 theta[7] + 1.6108247422680413 theta[8] + 0.19806563847532416 theta[16] + dummy placeholder\n",
            "net_power_balance_8 1.6108247422680413 theta[7] + -3.419715123011407 theta[8] + 1.6108247422680413 theta[9] + 0.19806563847532416 theta[17] + dummy placeholder\n",
            "net_power_balance_9 1.6108247422680413 theta[8] + -3.419715123011407 theta[9] + 1.6108247422680413 theta[10] + 0.19806563847532416 theta[18] + dummy placeholder\n",
            "net_power_balance_10 1.6108247422680413 theta[9] + -1.8088903807433654 theta[10] + 0.19806563847532416 theta[19] + dummy placeholder\n",
            "net_power_balance_11 0.19806563847532416 theta[2] + -0.19806563847532416 theta[11] + 0.0012150000000000002 trade_vars[0] + dummy placeholder\n",
            "net_power_balance_12 0.19806563847532416 theta[3] + -0.19806563847532416 theta[12] + -0.0012150000000000002 trade_vars[0] + -0.0012150000000000002 trade_vars[1] + dummy placeholder\n",
            "net_power_balance_13 0.19806563847532416 theta[4] + -0.19806563847532416 theta[13] + 0.0012150000000000002 trade_vars[1] + dummy placeholder\n",
            "net_power_balance_14 0.19806563847532416 theta[5] + -0.19806563847532416 theta[14] + dummy placeholder\n",
            "net_power_balance_15 0.19806563847532416 theta[6] + -0.19806563847532416 theta[15] + 0.0012150000000000002 trade_vars[4] + dummy placeholder\n",
            "net_power_balance_16 0.19806563847532416 theta[7] + -0.19806563847532416 theta[16] + dummy placeholder\n",
            "net_power_balance_17 0.19806563847532416 theta[8] + -0.19806563847532416 theta[17] + 0.0012150000000000002 trade_vars[5] + dummy placeholder\n",
            "net_power_balance_18 0.19806563847532416 theta[9] + -0.19806563847532416 theta[18] + dummy placeholder\n",
            "net_power_balance_19 0.19806563847532416 theta[10] + -0.19806563847532416 theta[19] + 0.0012150000000000002 trade_vars[6] + dummy placeholder\n",
            "net_power_balance_20 1.6108247422680413 theta[1] + -3.419715123011407 theta[20] + 1.6108247422680413 theta[21] + 0.19806563847532416 theta[36] + dummy placeholder\n",
            "net_power_balance_21 1.6108247422680413 theta[20] + -3.419715123011407 theta[21] + 1.6108247422680413 theta[22] + 0.19806563847532416 theta[37] + dummy placeholder\n",
            "net_power_balance_22 1.6108247422680413 theta[21] + -3.419715123011407 theta[22] + 1.6108247422680413 theta[23] + 0.19806563847532416 theta[38] + dummy placeholder\n",
            "net_power_balance_23 1.6108247422680413 theta[22] + -3.419715123011407 theta[23] + 1.6108247422680413 theta[24] + 0.19806563847532416 theta[39] + dummy placeholder\n",
            "net_power_balance_24 1.6108247422680413 theta[23] + -3.419715123011407 theta[24] + 1.6108247422680413 theta[25] + 0.19806563847532416 theta[40] + dummy placeholder\n",
            "net_power_balance_25 1.6108247422680413 theta[24] + -3.419715123011407 theta[25] + 1.6108247422680413 theta[26] + 0.19806563847532416 theta[41] + dummy placeholder\n",
            "net_power_balance_26 1.6108247422680413 theta[25] + -3.419715123011407 theta[26] + 1.6108247422680413 theta[27] + 0.19806563847532416 theta[42] + dummy placeholder\n",
            "net_power_balance_27 1.6108247422680413 theta[26] + -3.419715123011407 theta[27] + 1.6108247422680413 theta[28] + 0.19806563847532416 theta[43] + dummy placeholder\n",
            "net_power_balance_28 1.6108247422680413 theta[27] + -3.419715123011407 theta[28] + 1.6108247422680413 theta[29] + 0.19806563847532416 theta[44] + dummy placeholder\n",
            "net_power_balance_29 1.6108247422680413 theta[28] + -3.419715123011407 theta[29] + 1.6108247422680413 theta[30] + 0.19806563847532416 theta[45] + dummy placeholder\n",
            "net_power_balance_30 1.6108247422680413 theta[29] + -3.419715123011407 theta[30] + 1.6108247422680413 theta[31] + 0.19806563847532416 theta[46] + dummy placeholder\n",
            "net_power_balance_31 1.6108247422680413 theta[30] + -3.419715123011407 theta[31] + 1.6108247422680413 theta[32] + 0.19806563847532416 theta[47] + dummy placeholder\n",
            "net_power_balance_32 1.6108247422680413 theta[31] + -3.419715123011407 theta[32] + 1.6108247422680413 theta[33] + 0.19806563847532416 theta[48] + dummy placeholder\n",
            "net_power_balance_33 1.6108247422680413 theta[32] + -3.419715123011407 theta[33] + 1.6108247422680413 theta[34] + 0.19806563847532416 theta[49] + dummy placeholder\n",
            "net_power_balance_34 1.6108247422680413 theta[33] + -3.419715123011407 theta[34] + 1.6108247422680413 theta[35] + 0.19806563847532416 theta[50] + dummy placeholder\n",
            "net_power_balance_35 1.6108247422680413 theta[34] + -1.8088903807433654 theta[35] + 0.19806563847532416 theta[51] + dummy placeholder\n",
            "net_power_balance_36 0.19806563847532416 theta[20] + -0.19806563847532416 theta[36] + dummy placeholder\n",
            "net_power_balance_37 0.19806563847532416 theta[21] + -0.19806563847532416 theta[37] + 0.0012150000000000002 trade_vars[7] + dummy placeholder\n",
            "net_power_balance_38 0.19806563847532416 theta[22] + -0.19806563847532416 theta[38] + dummy placeholder\n",
            "net_power_balance_39 0.19806563847532416 theta[23] + -0.19806563847532416 theta[39] + 0.0012150000000000002 trade_vars[8] + dummy placeholder\n",
            "net_power_balance_40 0.19806563847532416 theta[24] + -0.19806563847532416 theta[40] + dummy placeholder\n",
            "net_power_balance_41 0.19806563847532416 theta[25] + -0.19806563847532416 theta[41] + 0.0012150000000000002 trade_vars[9] + dummy placeholder\n",
            "net_power_balance_42 0.19806563847532416 theta[26] + -0.19806563847532416 theta[42] + dummy placeholder\n",
            "net_power_balance_43 0.19806563847532416 theta[27] + -0.19806563847532416 theta[43] + 0.0012150000000000002 trade_vars[10] + dummy placeholder\n",
            "net_power_balance_44 0.19806563847532416 theta[28] + -0.19806563847532416 theta[44] + dummy placeholder\n",
            "net_power_balance_45 0.19806563847532416 theta[29] + -0.19806563847532416 theta[45] + 0.0012150000000000002 trade_vars[3] + dummy placeholder\n",
            "net_power_balance_46 0.19806563847532416 theta[30] + -0.19806563847532416 theta[46] + -0.0012150000000000002 trade_vars[18] + -0.0012150000000000002 trade_vars[19] + dummy placeholder\n",
            "net_power_balance_47 0.19806563847532416 theta[31] + -0.19806563847532416 theta[47] + 0.0012150000000000002 trade_vars[11] + dummy placeholder\n",
            "net_power_balance_48 0.19806563847532416 theta[32] + -0.19806563847532416 theta[48] + -0.0012150000000000002 trade_vars[16] + -0.0012150000000000002 trade_vars[17] + dummy placeholder\n",
            "net_power_balance_49 0.19806563847532416 theta[33] + -0.19806563847532416 theta[49] + 0.0012150000000000002 trade_vars[13] + dummy placeholder\n",
            "net_power_balance_50 0.19806563847532416 theta[34] + -0.19806563847532416 theta[50] + -0.0012150000000000002 trade_vars[14] + -0.0012150000000000002 trade_vars[15] + dummy placeholder\n",
            "net_power_balance_51 0.19806563847532416 theta[35] + -0.19806563847532416 theta[51] + 0.0012150000000000002 trade_vars[14] + dummy placeholder\n",
            "net_power_balance_52 1.6108247422680413 theta[1] + -3.419715123011407 theta[52] + 1.6108247422680413 theta[53] + 0.19806563847532416 theta[57] + dummy placeholder\n",
            "net_power_balance_53 1.6108247422680413 theta[52] + -3.419715123011407 theta[53] + 1.6108247422680413 theta[54] + 0.19806563847532416 theta[58] + dummy placeholder\n",
            "net_power_balance_54 1.6108247422680413 theta[53] + -3.419715123011407 theta[54] + 1.6108247422680413 theta[55] + 0.19806563847532416 theta[59] + dummy placeholder\n",
            "net_power_balance_55 1.6108247422680413 theta[54] + -3.419715123011407 theta[55] + 1.6108247422680413 theta[56] + 0.19806563847532416 theta[60] + dummy placeholder\n",
            "net_power_balance_56 1.6108247422680413 theta[55] + -1.8088903807433654 theta[56] + 0.19806563847532416 theta[61] + dummy placeholder\n",
            "net_power_balance_57 0.19806563847532416 theta[52] + -0.19806563847532416 theta[57] + -0.0012150000000000002 trade_vars[12] + -0.0012150000000000002 trade_vars[13] + dummy placeholder\n",
            "net_power_balance_58 0.19806563847532416 theta[53] + -0.19806563847532416 theta[58] + 0.0012150000000000002 trade_vars[15] + dummy placeholder\n",
            "net_power_balance_59 0.19806563847532416 theta[54] + -0.19806563847532416 theta[59] + -0.0012150000000000002 trade_vars[10] + -0.0012150000000000002 trade_vars[11] + dummy placeholder\n",
            "net_power_balance_60 0.19806563847532416 theta[55] + -0.19806563847532416 theta[60] + 0.0012150000000000002 trade_vars[16] + dummy placeholder\n",
            "net_power_balance_61 0.19806563847532416 theta[56] + -0.19806563847532416 theta[61] + -0.0012150000000000002 trade_vars[8] + -0.0012150000000000002 trade_vars[9] + dummy placeholder\n",
            "net_power_balance_62 1.6108247422680413 theta[1] + -3.419715123011407 theta[62] + 1.6108247422680413 theta[63] + 0.19806563847532416 theta[71] + dummy placeholder\n",
            "net_power_balance_63 1.6108247422680413 theta[62] + -3.419715123011407 theta[63] + 1.6108247422680413 theta[64] + 0.19806563847532416 theta[72] + dummy placeholder\n",
            "net_power_balance_64 1.6108247422680413 theta[63] + -3.419715123011407 theta[64] + 1.6108247422680413 theta[65] + 0.19806563847532416 theta[73] + dummy placeholder\n",
            "net_power_balance_65 1.6108247422680413 theta[64] + -3.419715123011407 theta[65] + 1.6108247422680413 theta[66] + 0.19806563847532416 theta[74] + dummy placeholder\n",
            "net_power_balance_66 1.6108247422680413 theta[65] + -3.419715123011407 theta[66] + 1.6108247422680413 theta[67] + 0.19806563847532416 theta[75] + dummy placeholder\n",
            "net_power_balance_67 1.6108247422680413 theta[66] + -3.419715123011407 theta[67] + 1.6108247422680413 theta[68] + 0.19806563847532416 theta[76] + dummy placeholder\n",
            "net_power_balance_68 1.6108247422680413 theta[67] + -3.419715123011407 theta[68] + 1.6108247422680413 theta[69] + 0.19806563847532416 theta[77] + dummy placeholder\n",
            "net_power_balance_69 1.6108247422680413 theta[68] + -3.419715123011407 theta[69] + 1.6108247422680413 theta[70] + 0.19806563847532416 theta[78] + dummy placeholder\n",
            "net_power_balance_70 1.6108247422680413 theta[69] + -1.8088903807433654 theta[70] + 0.19806563847532416 theta[79] + dummy placeholder\n",
            "net_power_balance_71 0.19806563847532416 theta[62] + -0.19806563847532416 theta[71] + 0.0012150000000000002 trade_vars[17] + dummy placeholder\n",
            "net_power_balance_72 0.19806563847532416 theta[63] + -0.19806563847532416 theta[72] + -0.0012150000000000002 trade_vars[6] + -0.0012150000000000002 trade_vars[7] + dummy placeholder\n",
            "net_power_balance_73 0.19806563847532416 theta[64] + -0.19806563847532416 theta[73] + 0.0012150000000000002 trade_vars[18] + dummy placeholder\n",
            "net_power_balance_74 0.19806563847532416 theta[65] + -0.19806563847532416 theta[74] + -0.0012150000000000002 trade_vars[4] + -0.0012150000000000002 trade_vars[5] + dummy placeholder\n",
            "net_power_balance_75 0.19806563847532416 theta[66] + -0.19806563847532416 theta[75] + 0.0012150000000000002 trade_vars[19] + dummy placeholder\n",
            "net_power_balance_76 0.19806563847532416 theta[67] + -0.19806563847532416 theta[76] + -0.0012150000000000002 trade_vars[2] + -0.0012150000000000002 trade_vars[3] + dummy placeholder\n",
            "net_power_balance_77 0.19806563847532416 theta[68] + -0.19806563847532416 theta[77] + 0.0012150000000000002 trade_vars[12] + dummy placeholder\n",
            "net_power_balance_78 0.19806563847532416 theta[69] + -0.19806563847532416 theta[78] + dummy placeholder\n",
            "net_power_balance_79 0.19806563847532416 theta[70] + -0.19806563847532416 theta[79] + 0.0012150000000000002 trade_vars[2] + dummy placeholder\n",
            "slack_power_balance slack_power\n",
            "R80 theta[0]\n",
            "LineCapacity0_1 2604.166666666667 theta[0] + -2604.166666666667 theta[1]\n",
            "LineCapacity1_0 -2604.166666666667 theta[0] + 2604.166666666667 theta[1]\n",
            "LineCapacity1_2 1.6108247422680413 theta[1] + -1.6108247422680413 theta[2]\n",
            "LineCapacity1_20 1.6108247422680413 theta[1] + -1.6108247422680413 theta[20]\n",
            "LineCapacity1_52 1.6108247422680413 theta[1] + -1.6108247422680413 theta[52]\n",
            "LineCapacity1_62 1.6108247422680413 theta[1] + -1.6108247422680413 theta[62]\n",
            "LineCapacity2_1 -1.6108247422680413 theta[1] + 1.6108247422680413 theta[2]\n",
            "LineCapacity2_3 1.6108247422680413 theta[2] + -1.6108247422680413 theta[3]\n",
            "LineCapacity2_11 0.19806563847532416 theta[2] + -0.19806563847532416 theta[11]\n",
            "LineCapacity3_2 -1.6108247422680413 theta[2] + 1.6108247422680413 theta[3]\n",
            "LineCapacity3_4 1.6108247422680413 theta[3] + -1.6108247422680413 theta[4]\n",
            "LineCapacity3_12 0.19806563847532416 theta[3] + -0.19806563847532416 theta[12]\n",
            "LineCapacity4_3 -1.6108247422680413 theta[3] + 1.6108247422680413 theta[4]\n",
            "LineCapacity4_5 1.6108247422680413 theta[4] + -1.6108247422680413 theta[5]\n",
            "LineCapacity4_13 0.19806563847532416 theta[4] + -0.19806563847532416 theta[13]\n",
            "LineCapacity5_4 -1.6108247422680413 theta[4] + 1.6108247422680413 theta[5]\n",
            "LineCapacity5_6 1.6108247422680413 theta[5] + -1.6108247422680413 theta[6]\n",
            "LineCapacity5_14 0.19806563847532416 theta[5] + -0.19806563847532416 theta[14]\n",
            "LineCapacity6_5 -1.6108247422680413 theta[5] + 1.6108247422680413 theta[6]\n",
            "LineCapacity6_7 1.6108247422680413 theta[6] + -1.6108247422680413 theta[7]\n",
            "LineCapacity6_15 0.19806563847532416 theta[6] + -0.19806563847532416 theta[15]\n",
            "LineCapacity7_6 -1.6108247422680413 theta[6] + 1.6108247422680413 theta[7]\n",
            "LineCapacity7_8 1.6108247422680413 theta[7] + -1.6108247422680413 theta[8]\n",
            "LineCapacity7_16 0.19806563847532416 theta[7] + -0.19806563847532416 theta[16]\n",
            "LineCapacity8_7 -1.6108247422680413 theta[7] + 1.6108247422680413 theta[8]\n",
            "LineCapacity8_9 1.6108247422680413 theta[8] + -1.6108247422680413 theta[9]\n",
            "LineCapacity8_17 0.19806563847532416 theta[8] + -0.19806563847532416 theta[17]\n",
            "LineCapacity9_8 -1.6108247422680413 theta[8] + 1.6108247422680413 theta[9]\n",
            "LineCapacity9_10 1.6108247422680413 theta[9] + -1.6108247422680413 theta[10]\n",
            "LineCapacity9_18 0.19806563847532416 theta[9] + -0.19806563847532416 theta[18]\n",
            "LineCapacity10_9 -1.6108247422680413 theta[9] + 1.6108247422680413 theta[10]\n",
            "LineCapacity10_19 0.19806563847532416 theta[10] + -0.19806563847532416 theta[19]\n",
            "LineCapacity11_2 -0.19806563847532416 theta[2] + 0.19806563847532416 theta[11]\n",
            "LineCapacity12_3 -0.19806563847532416 theta[3] + 0.19806563847532416 theta[12]\n",
            "LineCapacity13_4 -0.19806563847532416 theta[4] + 0.19806563847532416 theta[13]\n",
            "LineCapacity14_5 -0.19806563847532416 theta[5] + 0.19806563847532416 theta[14]\n",
            "LineCapacity15_6 -0.19806563847532416 theta[6] + 0.19806563847532416 theta[15]\n",
            "LineCapacity16_7 -0.19806563847532416 theta[7] + 0.19806563847532416 theta[16]\n",
            "LineCapacity17_8 -0.19806563847532416 theta[8] + 0.19806563847532416 theta[17]\n",
            "LineCapacity18_9 -0.19806563847532416 theta[9] + 0.19806563847532416 theta[18]\n",
            "LineCapacity19_10 -0.19806563847532416 theta[10] + 0.19806563847532416 theta[19]\n",
            "LineCapacity20_1 -1.6108247422680413 theta[1] + 1.6108247422680413 theta[20]\n",
            "LineCapacity20_21 1.6108247422680413 theta[20] + -1.6108247422680413 theta[21]\n",
            "LineCapacity20_36 0.19806563847532416 theta[20] + -0.19806563847532416 theta[36]\n",
            "LineCapacity21_20 -1.6108247422680413 theta[20] + 1.6108247422680413 theta[21]\n",
            "LineCapacity21_22 1.6108247422680413 theta[21] + -1.6108247422680413 theta[22]\n",
            "LineCapacity21_37 0.19806563847532416 theta[21] + -0.19806563847532416 theta[37]\n",
            "LineCapacity22_21 -1.6108247422680413 theta[21] + 1.6108247422680413 theta[22]\n",
            "LineCapacity22_23 1.6108247422680413 theta[22] + -1.6108247422680413 theta[23]\n",
            "LineCapacity22_38 0.19806563847532416 theta[22] + -0.19806563847532416 theta[38]\n",
            "LineCapacity23_22 -1.6108247422680413 theta[22] + 1.6108247422680413 theta[23]\n",
            "LineCapacity23_24 1.6108247422680413 theta[23] + -1.6108247422680413 theta[24]\n",
            "LineCapacity23_39 0.19806563847532416 theta[23] + -0.19806563847532416 theta[39]\n",
            "LineCapacity24_23 -1.6108247422680413 theta[23] + 1.6108247422680413 theta[24]\n",
            "LineCapacity24_25 1.6108247422680413 theta[24] + -1.6108247422680413 theta[25]\n",
            "LineCapacity24_40 0.19806563847532416 theta[24] + -0.19806563847532416 theta[40]\n",
            "LineCapacity25_24 -1.6108247422680413 theta[24] + 1.6108247422680413 theta[25]\n",
            "LineCapacity25_26 1.6108247422680413 theta[25] + -1.6108247422680413 theta[26]\n",
            "LineCapacity25_41 0.19806563847532416 theta[25] + -0.19806563847532416 theta[41]\n",
            "LineCapacity26_25 -1.6108247422680413 theta[25] + 1.6108247422680413 theta[26]\n",
            "LineCapacity26_27 1.6108247422680413 theta[26] + -1.6108247422680413 theta[27]\n",
            "LineCapacity26_42 0.19806563847532416 theta[26] + -0.19806563847532416 theta[42]\n",
            "LineCapacity27_26 -1.6108247422680413 theta[26] + 1.6108247422680413 theta[27]\n",
            "LineCapacity27_28 1.6108247422680413 theta[27] + -1.6108247422680413 theta[28]\n",
            "LineCapacity27_43 0.19806563847532416 theta[27] + -0.19806563847532416 theta[43]\n",
            "LineCapacity28_27 -1.6108247422680413 theta[27] + 1.6108247422680413 theta[28]\n",
            "LineCapacity28_29 1.6108247422680413 theta[28] + -1.6108247422680413 theta[29]\n",
            "LineCapacity28_44 0.19806563847532416 theta[28] + -0.19806563847532416 theta[44]\n",
            "LineCapacity29_28 -1.6108247422680413 theta[28] + 1.6108247422680413 theta[29]\n",
            "LineCapacity29_30 1.6108247422680413 theta[29] + -1.6108247422680413 theta[30]\n",
            "LineCapacity29_45 0.19806563847532416 theta[29] + -0.19806563847532416 theta[45]\n",
            "LineCapacity30_29 -1.6108247422680413 theta[29] + 1.6108247422680413 theta[30]\n",
            "LineCapacity30_31 1.6108247422680413 theta[30] + -1.6108247422680413 theta[31]\n",
            "LineCapacity30_46 0.19806563847532416 theta[30] + -0.19806563847532416 theta[46]\n",
            "LineCapacity31_30 -1.6108247422680413 theta[30] + 1.6108247422680413 theta[31]\n",
            "LineCapacity31_32 1.6108247422680413 theta[31] + -1.6108247422680413 theta[32]\n",
            "LineCapacity31_47 0.19806563847532416 theta[31] + -0.19806563847532416 theta[47]\n",
            "LineCapacity32_31 -1.6108247422680413 theta[31] + 1.6108247422680413 theta[32]\n",
            "LineCapacity32_33 1.6108247422680413 theta[32] + -1.6108247422680413 theta[33]\n",
            "LineCapacity32_48 0.19806563847532416 theta[32] + -0.19806563847532416 theta[48]\n",
            "LineCapacity33_32 -1.6108247422680413 theta[32] + 1.6108247422680413 theta[33]\n",
            "LineCapacity33_34 1.6108247422680413 theta[33] + -1.6108247422680413 theta[34]\n",
            "LineCapacity33_49 0.19806563847532416 theta[33] + -0.19806563847532416 theta[49]\n",
            "LineCapacity34_33 -1.6108247422680413 theta[33] + 1.6108247422680413 theta[34]\n",
            "LineCapacity34_35 1.6108247422680413 theta[34] + -1.6108247422680413 theta[35]\n",
            "LineCapacity34_50 0.19806563847532416 theta[34] + -0.19806563847532416 theta[50]\n",
            "LineCapacity35_34 -1.6108247422680413 theta[34] + 1.6108247422680413 theta[35]\n",
            "LineCapacity35_51 0.19806563847532416 theta[35] + -0.19806563847532416 theta[51]\n",
            "LineCapacity36_20 -0.19806563847532416 theta[20] + 0.19806563847532416 theta[36]\n",
            "LineCapacity37_21 -0.19806563847532416 theta[21] + 0.19806563847532416 theta[37]\n",
            "LineCapacity38_22 -0.19806563847532416 theta[22] + 0.19806563847532416 theta[38]\n",
            "LineCapacity39_23 -0.19806563847532416 theta[23] + 0.19806563847532416 theta[39]\n",
            "LineCapacity40_24 -0.19806563847532416 theta[24] + 0.19806563847532416 theta[40]\n",
            "LineCapacity41_25 -0.19806563847532416 theta[25] + 0.19806563847532416 theta[41]\n",
            "LineCapacity42_26 -0.19806563847532416 theta[26] + 0.19806563847532416 theta[42]\n",
            "LineCapacity43_27 -0.19806563847532416 theta[27] + 0.19806563847532416 theta[43]\n",
            "LineCapacity44_28 -0.19806563847532416 theta[28] + 0.19806563847532416 theta[44]\n",
            "LineCapacity45_29 -0.19806563847532416 theta[29] + 0.19806563847532416 theta[45]\n",
            "LineCapacity46_30 -0.19806563847532416 theta[30] + 0.19806563847532416 theta[46]\n",
            "LineCapacity47_31 -0.19806563847532416 theta[31] + 0.19806563847532416 theta[47]\n",
            "LineCapacity48_32 -0.19806563847532416 theta[32] + 0.19806563847532416 theta[48]\n",
            "LineCapacity49_33 -0.19806563847532416 theta[33] + 0.19806563847532416 theta[49]\n",
            "LineCapacity50_34 -0.19806563847532416 theta[34] + 0.19806563847532416 theta[50]\n",
            "LineCapacity51_35 -0.19806563847532416 theta[35] + 0.19806563847532416 theta[51]\n",
            "LineCapacity52_1 -1.6108247422680413 theta[1] + 1.6108247422680413 theta[52]\n",
            "LineCapacity52_53 1.6108247422680413 theta[52] + -1.6108247422680413 theta[53]\n",
            "LineCapacity52_57 0.19806563847532416 theta[52] + -0.19806563847532416 theta[57]\n",
            "LineCapacity53_52 -1.6108247422680413 theta[52] + 1.6108247422680413 theta[53]\n",
            "LineCapacity53_54 1.6108247422680413 theta[53] + -1.6108247422680413 theta[54]\n",
            "LineCapacity53_58 0.19806563847532416 theta[53] + -0.19806563847532416 theta[58]\n",
            "LineCapacity54_53 -1.6108247422680413 theta[53] + 1.6108247422680413 theta[54]\n",
            "LineCapacity54_55 1.6108247422680413 theta[54] + -1.6108247422680413 theta[55]\n",
            "LineCapacity54_59 0.19806563847532416 theta[54] + -0.19806563847532416 theta[59]\n",
            "LineCapacity55_54 -1.6108247422680413 theta[54] + 1.6108247422680413 theta[55]\n",
            "LineCapacity55_56 1.6108247422680413 theta[55] + -1.6108247422680413 theta[56]\n",
            "LineCapacity55_60 0.19806563847532416 theta[55] + -0.19806563847532416 theta[60]\n",
            "LineCapacity56_55 -1.6108247422680413 theta[55] + 1.6108247422680413 theta[56]\n",
            "LineCapacity56_61 0.19806563847532416 theta[56] + -0.19806563847532416 theta[61]\n",
            "LineCapacity57_52 -0.19806563847532416 theta[52] + 0.19806563847532416 theta[57]\n",
            "LineCapacity58_53 -0.19806563847532416 theta[53] + 0.19806563847532416 theta[58]\n",
            "LineCapacity59_54 -0.19806563847532416 theta[54] + 0.19806563847532416 theta[59]\n",
            "LineCapacity60_55 -0.19806563847532416 theta[55] + 0.19806563847532416 theta[60]\n",
            "LineCapacity61_56 -0.19806563847532416 theta[56] + 0.19806563847532416 theta[61]\n",
            "LineCapacity62_1 -1.6108247422680413 theta[1] + 1.6108247422680413 theta[62]\n",
            "LineCapacity62_63 1.6108247422680413 theta[62] + -1.6108247422680413 theta[63]\n",
            "LineCapacity62_71 0.19806563847532416 theta[62] + -0.19806563847532416 theta[71]\n",
            "LineCapacity63_62 -1.6108247422680413 theta[62] + 1.6108247422680413 theta[63]\n",
            "LineCapacity63_64 1.6108247422680413 theta[63] + -1.6108247422680413 theta[64]\n",
            "LineCapacity63_72 0.19806563847532416 theta[63] + -0.19806563847532416 theta[72]\n",
            "LineCapacity64_63 -1.6108247422680413 theta[63] + 1.6108247422680413 theta[64]\n",
            "LineCapacity64_65 1.6108247422680413 theta[64] + -1.6108247422680413 theta[65]\n",
            "LineCapacity64_73 0.19806563847532416 theta[64] + -0.19806563847532416 theta[73]\n",
            "LineCapacity65_64 -1.6108247422680413 theta[64] + 1.6108247422680413 theta[65]\n",
            "LineCapacity65_66 1.6108247422680413 theta[65] + -1.6108247422680413 theta[66]\n",
            "LineCapacity65_74 0.19806563847532416 theta[65] + -0.19806563847532416 theta[74]\n",
            "LineCapacity66_65 -1.6108247422680413 theta[65] + 1.6108247422680413 theta[66]\n",
            "LineCapacity66_67 1.6108247422680413 theta[66] + -1.6108247422680413 theta[67]\n",
            "LineCapacity66_75 0.19806563847532416 theta[66] + -0.19806563847532416 theta[75]\n",
            "LineCapacity67_66 -1.6108247422680413 theta[66] + 1.6108247422680413 theta[67]\n",
            "LineCapacity67_68 1.6108247422680413 theta[67] + -1.6108247422680413 theta[68]\n",
            "LineCapacity67_76 0.19806563847532416 theta[67] + -0.19806563847532416 theta[76]\n",
            "LineCapacity68_67 -1.6108247422680413 theta[67] + 1.6108247422680413 theta[68]\n",
            "LineCapacity68_69 1.6108247422680413 theta[68] + -1.6108247422680413 theta[69]\n",
            "LineCapacity68_77 0.19806563847532416 theta[68] + -0.19806563847532416 theta[77]\n",
            "LineCapacity69_68 -1.6108247422680413 theta[68] + 1.6108247422680413 theta[69]\n",
            "LineCapacity69_70 1.6108247422680413 theta[69] + -1.6108247422680413 theta[70]\n",
            "LineCapacity69_78 0.19806563847532416 theta[69] + -0.19806563847532416 theta[78]\n",
            "LineCapacity70_69 -1.6108247422680413 theta[69] + 1.6108247422680413 theta[70]\n",
            "LineCapacity70_79 0.19806563847532416 theta[70] + -0.19806563847532416 theta[79]\n",
            "LineCapacity71_62 -0.19806563847532416 theta[62] + 0.19806563847532416 theta[71]\n",
            "LineCapacity72_63 -0.19806563847532416 theta[63] + 0.19806563847532416 theta[72]\n",
            "LineCapacity73_64 -0.19806563847532416 theta[64] + 0.19806563847532416 theta[73]\n",
            "LineCapacity74_65 -0.19806563847532416 theta[65] + 0.19806563847532416 theta[74]\n",
            "LineCapacity75_66 -0.19806563847532416 theta[66] + 0.19806563847532416 theta[75]\n",
            "LineCapacity76_67 -0.19806563847532416 theta[67] + 0.19806563847532416 theta[76]\n",
            "LineCapacity77_68 -0.19806563847532416 theta[68] + 0.19806563847532416 theta[77]\n",
            "LineCapacity78_69 -0.19806563847532416 theta[69] + 0.19806563847532416 theta[78]\n",
            "LineCapacity79_70 -0.19806563847532416 theta[70] + 0.19806563847532416 theta[79]\n",
            "P_flow_max_0_1 2604.166666666667 theta[0] + -2604.166666666667 theta[1]\n",
            "P_flow_min_0_1 2604.166666666667 theta[0] + -2604.166666666667 theta[1]\n",
            "angle_diff_max_0_1 theta[0] + -1.0 theta[1]\n",
            "angle_diff_min_0_1 theta[0] + -1.0 theta[1]\n",
            "P_flow_max_1_0 -2604.166666666667 theta[0] + 2604.166666666667 theta[1]\n",
            "P_flow_min_1_0 -2604.166666666667 theta[0] + 2604.166666666667 theta[1]\n",
            "angle_diff_max_1_0 -1.0 theta[0] + theta[1]\n",
            "angle_diff_min_1_0 -1.0 theta[0] + theta[1]\n",
            "P_flow_max_1_2 1.6108247422680413 theta[1] + -1.6108247422680413 theta[2]\n",
            "P_flow_min_1_2 1.6108247422680413 theta[1] + -1.6108247422680413 theta[2]\n",
            "angle_diff_max_1_2 theta[1] + -1.0 theta[2]\n",
            "angle_diff_min_1_2 theta[1] + -1.0 theta[2]\n",
            "P_flow_max_1_20 1.6108247422680413 theta[1] + -1.6108247422680413 theta[20]\n",
            "P_flow_min_1_20 1.6108247422680413 theta[1] + -1.6108247422680413 theta[20]\n",
            "angle_diff_max_1_20 theta[1] + -1.0 theta[20]\n",
            "angle_diff_min_1_20 theta[1] + -1.0 theta[20]\n",
            "P_flow_max_1_52 1.6108247422680413 theta[1] + -1.6108247422680413 theta[52]\n",
            "P_flow_min_1_52 1.6108247422680413 theta[1] + -1.6108247422680413 theta[52]\n",
            "angle_diff_max_1_52 theta[1] + -1.0 theta[52]\n",
            "angle_diff_min_1_52 theta[1] + -1.0 theta[52]\n",
            "P_flow_max_1_62 1.6108247422680413 theta[1] + -1.6108247422680413 theta[62]\n",
            "P_flow_min_1_62 1.6108247422680413 theta[1] + -1.6108247422680413 theta[62]\n",
            "angle_diff_max_1_62 theta[1] + -1.0 theta[62]\n",
            "angle_diff_min_1_62 theta[1] + -1.0 theta[62]\n",
            "P_flow_max_2_1 -1.6108247422680413 theta[1] + 1.6108247422680413 theta[2]\n",
            "P_flow_min_2_1 -1.6108247422680413 theta[1] + 1.6108247422680413 theta[2]\n",
            "angle_diff_max_2_1 -1.0 theta[1] + theta[2]\n",
            "angle_diff_min_2_1 -1.0 theta[1] + theta[2]\n",
            "P_flow_max_2_3 1.6108247422680413 theta[2] + -1.6108247422680413 theta[3]\n",
            "P_flow_min_2_3 1.6108247422680413 theta[2] + -1.6108247422680413 theta[3]\n",
            "angle_diff_max_2_3 theta[2] + -1.0 theta[3]\n",
            "angle_diff_min_2_3 theta[2] + -1.0 theta[3]\n",
            "P_flow_max_2_11 0.19806563847532416 theta[2] + -0.19806563847532416 theta[11]\n",
            "P_flow_min_2_11 0.19806563847532416 theta[2] + -0.19806563847532416 theta[11]\n",
            "angle_diff_max_2_11 theta[2] + -1.0 theta[11]\n",
            "angle_diff_min_2_11 theta[2] + -1.0 theta[11]\n",
            "P_flow_max_3_2 -1.6108247422680413 theta[2] + 1.6108247422680413 theta[3]\n",
            "P_flow_min_3_2 -1.6108247422680413 theta[2] + 1.6108247422680413 theta[3]\n",
            "angle_diff_max_3_2 -1.0 theta[2] + theta[3]\n",
            "angle_diff_min_3_2 -1.0 theta[2] + theta[3]\n",
            "P_flow_max_3_4 1.6108247422680413 theta[3] + -1.6108247422680413 theta[4]\n",
            "P_flow_min_3_4 1.6108247422680413 theta[3] + -1.6108247422680413 theta[4]\n",
            "angle_diff_max_3_4 theta[3] + -1.0 theta[4]\n",
            "angle_diff_min_3_4 theta[3] + -1.0 theta[4]\n",
            "P_flow_max_3_12 0.19806563847532416 theta[3] + -0.19806563847532416 theta[12]\n",
            "P_flow_min_3_12 0.19806563847532416 theta[3] + -0.19806563847532416 theta[12]\n",
            "angle_diff_max_3_12 theta[3] + -1.0 theta[12]\n",
            "angle_diff_min_3_12 theta[3] + -1.0 theta[12]\n",
            "P_flow_max_4_3 -1.6108247422680413 theta[3] + 1.6108247422680413 theta[4]\n",
            "P_flow_min_4_3 -1.6108247422680413 theta[3] + 1.6108247422680413 theta[4]\n",
            "angle_diff_max_4_3 -1.0 theta[3] + theta[4]\n",
            "angle_diff_min_4_3 -1.0 theta[3] + theta[4]\n",
            "P_flow_max_4_5 1.6108247422680413 theta[4] + -1.6108247422680413 theta[5]\n",
            "P_flow_min_4_5 1.6108247422680413 theta[4] + -1.6108247422680413 theta[5]\n",
            "angle_diff_max_4_5 theta[4] + -1.0 theta[5]\n",
            "angle_diff_min_4_5 theta[4] + -1.0 theta[5]\n",
            "P_flow_max_4_13 0.19806563847532416 theta[4] + -0.19806563847532416 theta[13]\n",
            "P_flow_min_4_13 0.19806563847532416 theta[4] + -0.19806563847532416 theta[13]\n",
            "angle_diff_max_4_13 theta[4] + -1.0 theta[13]\n",
            "angle_diff_min_4_13 theta[4] + -1.0 theta[13]\n",
            "P_flow_max_5_4 -1.6108247422680413 theta[4] + 1.6108247422680413 theta[5]\n",
            "P_flow_min_5_4 -1.6108247422680413 theta[4] + 1.6108247422680413 theta[5]\n",
            "angle_diff_max_5_4 -1.0 theta[4] + theta[5]\n",
            "angle_diff_min_5_4 -1.0 theta[4] + theta[5]\n",
            "P_flow_max_5_6 1.6108247422680413 theta[5] + -1.6108247422680413 theta[6]\n",
            "P_flow_min_5_6 1.6108247422680413 theta[5] + -1.6108247422680413 theta[6]\n",
            "angle_diff_max_5_6 theta[5] + -1.0 theta[6]\n",
            "angle_diff_min_5_6 theta[5] + -1.0 theta[6]\n",
            "P_flow_max_5_14 0.19806563847532416 theta[5] + -0.19806563847532416 theta[14]\n",
            "P_flow_min_5_14 0.19806563847532416 theta[5] + -0.19806563847532416 theta[14]\n",
            "angle_diff_max_5_14 theta[5] + -1.0 theta[14]\n",
            "angle_diff_min_5_14 theta[5] + -1.0 theta[14]\n",
            "P_flow_max_6_5 -1.6108247422680413 theta[5] + 1.6108247422680413 theta[6]\n",
            "P_flow_min_6_5 -1.6108247422680413 theta[5] + 1.6108247422680413 theta[6]\n",
            "angle_diff_max_6_5 -1.0 theta[5] + theta[6]\n",
            "angle_diff_min_6_5 -1.0 theta[5] + theta[6]\n",
            "P_flow_max_6_7 1.6108247422680413 theta[6] + -1.6108247422680413 theta[7]\n",
            "P_flow_min_6_7 1.6108247422680413 theta[6] + -1.6108247422680413 theta[7]\n",
            "angle_diff_max_6_7 theta[6] + -1.0 theta[7]\n",
            "angle_diff_min_6_7 theta[6] + -1.0 theta[7]\n",
            "P_flow_max_6_15 0.19806563847532416 theta[6] + -0.19806563847532416 theta[15]\n",
            "P_flow_min_6_15 0.19806563847532416 theta[6] + -0.19806563847532416 theta[15]\n",
            "angle_diff_max_6_15 theta[6] + -1.0 theta[15]\n",
            "angle_diff_min_6_15 theta[6] + -1.0 theta[15]\n",
            "P_flow_max_7_6 -1.6108247422680413 theta[6] + 1.6108247422680413 theta[7]\n",
            "P_flow_min_7_6 -1.6108247422680413 theta[6] + 1.6108247422680413 theta[7]\n",
            "angle_diff_max_7_6 -1.0 theta[6] + theta[7]\n",
            "angle_diff_min_7_6 -1.0 theta[6] + theta[7]\n",
            "P_flow_max_7_8 1.6108247422680413 theta[7] + -1.6108247422680413 theta[8]\n",
            "P_flow_min_7_8 1.6108247422680413 theta[7] + -1.6108247422680413 theta[8]\n",
            "angle_diff_max_7_8 theta[7] + -1.0 theta[8]\n",
            "angle_diff_min_7_8 theta[7] + -1.0 theta[8]\n",
            "P_flow_max_7_16 0.19806563847532416 theta[7] + -0.19806563847532416 theta[16]\n",
            "P_flow_min_7_16 0.19806563847532416 theta[7] + -0.19806563847532416 theta[16]\n",
            "angle_diff_max_7_16 theta[7] + -1.0 theta[16]\n",
            "angle_diff_min_7_16 theta[7] + -1.0 theta[16]\n",
            "P_flow_max_8_7 -1.6108247422680413 theta[7] + 1.6108247422680413 theta[8]\n",
            "P_flow_min_8_7 -1.6108247422680413 theta[7] + 1.6108247422680413 theta[8]\n",
            "angle_diff_max_8_7 -1.0 theta[7] + theta[8]\n",
            "angle_diff_min_8_7 -1.0 theta[7] + theta[8]\n",
            "P_flow_max_8_9 1.6108247422680413 theta[8] + -1.6108247422680413 theta[9]\n",
            "P_flow_min_8_9 1.6108247422680413 theta[8] + -1.6108247422680413 theta[9]\n",
            "angle_diff_max_8_9 theta[8] + -1.0 theta[9]\n",
            "angle_diff_min_8_9 theta[8] + -1.0 theta[9]\n",
            "P_flow_max_8_17 0.19806563847532416 theta[8] + -0.19806563847532416 theta[17]\n",
            "P_flow_min_8_17 0.19806563847532416 theta[8] + -0.19806563847532416 theta[17]\n",
            "angle_diff_max_8_17 theta[8] + -1.0 theta[17]\n",
            "angle_diff_min_8_17 theta[8] + -1.0 theta[17]\n",
            "P_flow_max_9_8 -1.6108247422680413 theta[8] + 1.6108247422680413 theta[9]\n",
            "P_flow_min_9_8 -1.6108247422680413 theta[8] + 1.6108247422680413 theta[9]\n",
            "angle_diff_max_9_8 -1.0 theta[8] + theta[9]\n",
            "angle_diff_min_9_8 -1.0 theta[8] + theta[9]\n",
            "P_flow_max_9_10 1.6108247422680413 theta[9] + -1.6108247422680413 theta[10]\n",
            "P_flow_min_9_10 1.6108247422680413 theta[9] + -1.6108247422680413 theta[10]\n",
            "angle_diff_max_9_10 theta[9] + -1.0 theta[10]\n",
            "angle_diff_min_9_10 theta[9] + -1.0 theta[10]\n",
            "P_flow_max_9_18 0.19806563847532416 theta[9] + -0.19806563847532416 theta[18]\n",
            "P_flow_min_9_18 0.19806563847532416 theta[9] + -0.19806563847532416 theta[18]\n",
            "angle_diff_max_9_18 theta[9] + -1.0 theta[18]\n",
            "angle_diff_min_9_18 theta[9] + -1.0 theta[18]\n",
            "P_flow_max_10_9 -1.6108247422680413 theta[9] + 1.6108247422680413 theta[10]\n",
            "P_flow_min_10_9 -1.6108247422680413 theta[9] + 1.6108247422680413 theta[10]\n",
            "angle_diff_max_10_9 -1.0 theta[9] + theta[10]\n",
            "angle_diff_min_10_9 -1.0 theta[9] + theta[10]\n",
            "P_flow_max_10_19 0.19806563847532416 theta[10] + -0.19806563847532416 theta[19]\n",
            "P_flow_min_10_19 0.19806563847532416 theta[10] + -0.19806563847532416 theta[19]\n",
            "angle_diff_max_10_19 theta[10] + -1.0 theta[19]\n",
            "angle_diff_min_10_19 theta[10] + -1.0 theta[19]\n",
            "P_flow_max_11_2 -0.19806563847532416 theta[2] + 0.19806563847532416 theta[11]\n",
            "P_flow_min_11_2 -0.19806563847532416 theta[2] + 0.19806563847532416 theta[11]\n",
            "angle_diff_max_11_2 -1.0 theta[2] + theta[11]\n",
            "angle_diff_min_11_2 -1.0 theta[2] + theta[11]\n",
            "P_flow_max_12_3 -0.19806563847532416 theta[3] + 0.19806563847532416 theta[12]\n",
            "P_flow_min_12_3 -0.19806563847532416 theta[3] + 0.19806563847532416 theta[12]\n",
            "angle_diff_max_12_3 -1.0 theta[3] + theta[12]\n",
            "angle_diff_min_12_3 -1.0 theta[3] + theta[12]\n",
            "P_flow_max_13_4 -0.19806563847532416 theta[4] + 0.19806563847532416 theta[13]\n",
            "P_flow_min_13_4 -0.19806563847532416 theta[4] + 0.19806563847532416 theta[13]\n",
            "angle_diff_max_13_4 -1.0 theta[4] + theta[13]\n",
            "angle_diff_min_13_4 -1.0 theta[4] + theta[13]\n",
            "P_flow_max_14_5 -0.19806563847532416 theta[5] + 0.19806563847532416 theta[14]\n",
            "P_flow_min_14_5 -0.19806563847532416 theta[5] + 0.19806563847532416 theta[14]\n",
            "angle_diff_max_14_5 -1.0 theta[5] + theta[14]\n",
            "angle_diff_min_14_5 -1.0 theta[5] + theta[14]\n",
            "P_flow_max_15_6 -0.19806563847532416 theta[6] + 0.19806563847532416 theta[15]\n",
            "P_flow_min_15_6 -0.19806563847532416 theta[6] + 0.19806563847532416 theta[15]\n",
            "angle_diff_max_15_6 -1.0 theta[6] + theta[15]\n",
            "angle_diff_min_15_6 -1.0 theta[6] + theta[15]\n",
            "P_flow_max_16_7 -0.19806563847532416 theta[7] + 0.19806563847532416 theta[16]\n",
            "P_flow_min_16_7 -0.19806563847532416 theta[7] + 0.19806563847532416 theta[16]\n",
            "angle_diff_max_16_7 -1.0 theta[7] + theta[16]\n",
            "angle_diff_min_16_7 -1.0 theta[7] + theta[16]\n",
            "P_flow_max_17_8 -0.19806563847532416 theta[8] + 0.19806563847532416 theta[17]\n",
            "P_flow_min_17_8 -0.19806563847532416 theta[8] + 0.19806563847532416 theta[17]\n",
            "angle_diff_max_17_8 -1.0 theta[8] + theta[17]\n",
            "angle_diff_min_17_8 -1.0 theta[8] + theta[17]\n",
            "P_flow_max_18_9 -0.19806563847532416 theta[9] + 0.19806563847532416 theta[18]\n",
            "P_flow_min_18_9 -0.19806563847532416 theta[9] + 0.19806563847532416 theta[18]\n",
            "angle_diff_max_18_9 -1.0 theta[9] + theta[18]\n",
            "angle_diff_min_18_9 -1.0 theta[9] + theta[18]\n",
            "P_flow_max_19_10 -0.19806563847532416 theta[10] + 0.19806563847532416 theta[19]\n",
            "P_flow_min_19_10 -0.19806563847532416 theta[10] + 0.19806563847532416 theta[19]\n",
            "angle_diff_max_19_10 -1.0 theta[10] + theta[19]\n",
            "angle_diff_min_19_10 -1.0 theta[10] + theta[19]\n",
            "P_flow_max_20_1 -1.6108247422680413 theta[1] + 1.6108247422680413 theta[20]\n",
            "P_flow_min_20_1 -1.6108247422680413 theta[1] + 1.6108247422680413 theta[20]\n",
            "angle_diff_max_20_1 -1.0 theta[1] + theta[20]\n",
            "angle_diff_min_20_1 -1.0 theta[1] + theta[20]\n",
            "P_flow_max_20_21 1.6108247422680413 theta[20] + -1.6108247422680413 theta[21]\n",
            "P_flow_min_20_21 1.6108247422680413 theta[20] + -1.6108247422680413 theta[21]\n",
            "angle_diff_max_20_21 theta[20] + -1.0 theta[21]\n",
            "angle_diff_min_20_21 theta[20] + -1.0 theta[21]\n",
            "P_flow_max_20_36 0.19806563847532416 theta[20] + -0.19806563847532416 theta[36]\n",
            "P_flow_min_20_36 0.19806563847532416 theta[20] + -0.19806563847532416 theta[36]\n",
            "angle_diff_max_20_36 theta[20] + -1.0 theta[36]\n",
            "angle_diff_min_20_36 theta[20] + -1.0 theta[36]\n",
            "P_flow_max_21_20 -1.6108247422680413 theta[20] + 1.6108247422680413 theta[21]\n",
            "P_flow_min_21_20 -1.6108247422680413 theta[20] + 1.6108247422680413 theta[21]\n",
            "angle_diff_max_21_20 -1.0 theta[20] + theta[21]\n",
            "angle_diff_min_21_20 -1.0 theta[20] + theta[21]\n",
            "P_flow_max_21_22 1.6108247422680413 theta[21] + -1.6108247422680413 theta[22]\n",
            "P_flow_min_21_22 1.6108247422680413 theta[21] + -1.6108247422680413 theta[22]\n",
            "angle_diff_max_21_22 theta[21] + -1.0 theta[22]\n",
            "angle_diff_min_21_22 theta[21] + -1.0 theta[22]\n",
            "P_flow_max_21_37 0.19806563847532416 theta[21] + -0.19806563847532416 theta[37]\n",
            "P_flow_min_21_37 0.19806563847532416 theta[21] + -0.19806563847532416 theta[37]\n",
            "angle_diff_max_21_37 theta[21] + -1.0 theta[37]\n",
            "angle_diff_min_21_37 theta[21] + -1.0 theta[37]\n",
            "P_flow_max_22_21 -1.6108247422680413 theta[21] + 1.6108247422680413 theta[22]\n",
            "P_flow_min_22_21 -1.6108247422680413 theta[21] + 1.6108247422680413 theta[22]\n",
            "angle_diff_max_22_21 -1.0 theta[21] + theta[22]\n",
            "angle_diff_min_22_21 -1.0 theta[21] + theta[22]\n",
            "P_flow_max_22_23 1.6108247422680413 theta[22] + -1.6108247422680413 theta[23]\n",
            "P_flow_min_22_23 1.6108247422680413 theta[22] + -1.6108247422680413 theta[23]\n",
            "angle_diff_max_22_23 theta[22] + -1.0 theta[23]\n",
            "angle_diff_min_22_23 theta[22] + -1.0 theta[23]\n",
            "P_flow_max_22_38 0.19806563847532416 theta[22] + -0.19806563847532416 theta[38]\n",
            "P_flow_min_22_38 0.19806563847532416 theta[22] + -0.19806563847532416 theta[38]\n",
            "angle_diff_max_22_38 theta[22] + -1.0 theta[38]\n",
            "angle_diff_min_22_38 theta[22] + -1.0 theta[38]\n",
            "P_flow_max_23_22 -1.6108247422680413 theta[22] + 1.6108247422680413 theta[23]\n",
            "P_flow_min_23_22 -1.6108247422680413 theta[22] + 1.6108247422680413 theta[23]\n",
            "angle_diff_max_23_22 -1.0 theta[22] + theta[23]\n",
            "angle_diff_min_23_22 -1.0 theta[22] + theta[23]\n",
            "P_flow_max_23_24 1.6108247422680413 theta[23] + -1.6108247422680413 theta[24]\n",
            "P_flow_min_23_24 1.6108247422680413 theta[23] + -1.6108247422680413 theta[24]\n",
            "angle_diff_max_23_24 theta[23] + -1.0 theta[24]\n",
            "angle_diff_min_23_24 theta[23] + -1.0 theta[24]\n",
            "P_flow_max_23_39 0.19806563847532416 theta[23] + -0.19806563847532416 theta[39]\n",
            "P_flow_min_23_39 0.19806563847532416 theta[23] + -0.19806563847532416 theta[39]\n",
            "angle_diff_max_23_39 theta[23] + -1.0 theta[39]\n",
            "angle_diff_min_23_39 theta[23] + -1.0 theta[39]\n",
            "P_flow_max_24_23 -1.6108247422680413 theta[23] + 1.6108247422680413 theta[24]\n",
            "P_flow_min_24_23 -1.6108247422680413 theta[23] + 1.6108247422680413 theta[24]\n",
            "angle_diff_max_24_23 -1.0 theta[23] + theta[24]\n",
            "angle_diff_min_24_23 -1.0 theta[23] + theta[24]\n",
            "P_flow_max_24_25 1.6108247422680413 theta[24] + -1.6108247422680413 theta[25]\n",
            "P_flow_min_24_25 1.6108247422680413 theta[24] + -1.6108247422680413 theta[25]\n",
            "angle_diff_max_24_25 theta[24] + -1.0 theta[25]\n",
            "angle_diff_min_24_25 theta[24] + -1.0 theta[25]\n",
            "P_flow_max_24_40 0.19806563847532416 theta[24] + -0.19806563847532416 theta[40]\n",
            "P_flow_min_24_40 0.19806563847532416 theta[24] + -0.19806563847532416 theta[40]\n",
            "angle_diff_max_24_40 theta[24] + -1.0 theta[40]\n",
            "angle_diff_min_24_40 theta[24] + -1.0 theta[40]\n",
            "P_flow_max_25_24 -1.6108247422680413 theta[24] + 1.6108247422680413 theta[25]\n",
            "P_flow_min_25_24 -1.6108247422680413 theta[24] + 1.6108247422680413 theta[25]\n",
            "angle_diff_max_25_24 -1.0 theta[24] + theta[25]\n",
            "angle_diff_min_25_24 -1.0 theta[24] + theta[25]\n",
            "P_flow_max_25_26 1.6108247422680413 theta[25] + -1.6108247422680413 theta[26]\n",
            "P_flow_min_25_26 1.6108247422680413 theta[25] + -1.6108247422680413 theta[26]\n",
            "angle_diff_max_25_26 theta[25] + -1.0 theta[26]\n",
            "angle_diff_min_25_26 theta[25] + -1.0 theta[26]\n",
            "P_flow_max_25_41 0.19806563847532416 theta[25] + -0.19806563847532416 theta[41]\n",
            "P_flow_min_25_41 0.19806563847532416 theta[25] + -0.19806563847532416 theta[41]\n",
            "angle_diff_max_25_41 theta[25] + -1.0 theta[41]\n",
            "angle_diff_min_25_41 theta[25] + -1.0 theta[41]\n",
            "P_flow_max_26_25 -1.6108247422680413 theta[25] + 1.6108247422680413 theta[26]\n",
            "P_flow_min_26_25 -1.6108247422680413 theta[25] + 1.6108247422680413 theta[26]\n",
            "angle_diff_max_26_25 -1.0 theta[25] + theta[26]\n",
            "angle_diff_min_26_25 -1.0 theta[25] + theta[26]\n",
            "P_flow_max_26_27 1.6108247422680413 theta[26] + -1.6108247422680413 theta[27]\n",
            "P_flow_min_26_27 1.6108247422680413 theta[26] + -1.6108247422680413 theta[27]\n",
            "angle_diff_max_26_27 theta[26] + -1.0 theta[27]\n",
            "angle_diff_min_26_27 theta[26] + -1.0 theta[27]\n",
            "P_flow_max_26_42 0.19806563847532416 theta[26] + -0.19806563847532416 theta[42]\n",
            "P_flow_min_26_42 0.19806563847532416 theta[26] + -0.19806563847532416 theta[42]\n",
            "angle_diff_max_26_42 theta[26] + -1.0 theta[42]\n",
            "angle_diff_min_26_42 theta[26] + -1.0 theta[42]\n",
            "P_flow_max_27_26 -1.6108247422680413 theta[26] + 1.6108247422680413 theta[27]\n",
            "P_flow_min_27_26 -1.6108247422680413 theta[26] + 1.6108247422680413 theta[27]\n",
            "angle_diff_max_27_26 -1.0 theta[26] + theta[27]\n",
            "angle_diff_min_27_26 -1.0 theta[26] + theta[27]\n",
            "P_flow_max_27_28 1.6108247422680413 theta[27] + -1.6108247422680413 theta[28]\n",
            "P_flow_min_27_28 1.6108247422680413 theta[27] + -1.6108247422680413 theta[28]\n",
            "angle_diff_max_27_28 theta[27] + -1.0 theta[28]\n",
            "angle_diff_min_27_28 theta[27] + -1.0 theta[28]\n",
            "P_flow_max_27_43 0.19806563847532416 theta[27] + -0.19806563847532416 theta[43]\n",
            "P_flow_min_27_43 0.19806563847532416 theta[27] + -0.19806563847532416 theta[43]\n",
            "angle_diff_max_27_43 theta[27] + -1.0 theta[43]\n",
            "angle_diff_min_27_43 theta[27] + -1.0 theta[43]\n",
            "P_flow_max_28_27 -1.6108247422680413 theta[27] + 1.6108247422680413 theta[28]\n",
            "P_flow_min_28_27 -1.6108247422680413 theta[27] + 1.6108247422680413 theta[28]\n",
            "angle_diff_max_28_27 -1.0 theta[27] + theta[28]\n",
            "angle_diff_min_28_27 -1.0 theta[27] + theta[28]\n",
            "P_flow_max_28_29 1.6108247422680413 theta[28] + -1.6108247422680413 theta[29]\n",
            "P_flow_min_28_29 1.6108247422680413 theta[28] + -1.6108247422680413 theta[29]\n",
            "angle_diff_max_28_29 theta[28] + -1.0 theta[29]\n",
            "angle_diff_min_28_29 theta[28] + -1.0 theta[29]\n",
            "P_flow_max_28_44 0.19806563847532416 theta[28] + -0.19806563847532416 theta[44]\n",
            "P_flow_min_28_44 0.19806563847532416 theta[28] + -0.19806563847532416 theta[44]\n",
            "angle_diff_max_28_44 theta[28] + -1.0 theta[44]\n",
            "angle_diff_min_28_44 theta[28] + -1.0 theta[44]\n",
            "P_flow_max_29_28 -1.6108247422680413 theta[28] + 1.6108247422680413 theta[29]\n",
            "P_flow_min_29_28 -1.6108247422680413 theta[28] + 1.6108247422680413 theta[29]\n",
            "angle_diff_max_29_28 -1.0 theta[28] + theta[29]\n",
            "angle_diff_min_29_28 -1.0 theta[28] + theta[29]\n",
            "P_flow_max_29_30 1.6108247422680413 theta[29] + -1.6108247422680413 theta[30]\n",
            "P_flow_min_29_30 1.6108247422680413 theta[29] + -1.6108247422680413 theta[30]\n",
            "angle_diff_max_29_30 theta[29] + -1.0 theta[30]\n",
            "angle_diff_min_29_30 theta[29] + -1.0 theta[30]\n",
            "P_flow_max_29_45 0.19806563847532416 theta[29] + -0.19806563847532416 theta[45]\n",
            "P_flow_min_29_45 0.19806563847532416 theta[29] + -0.19806563847532416 theta[45]\n",
            "angle_diff_max_29_45 theta[29] + -1.0 theta[45]\n",
            "angle_diff_min_29_45 theta[29] + -1.0 theta[45]\n",
            "P_flow_max_30_29 -1.6108247422680413 theta[29] + 1.6108247422680413 theta[30]\n",
            "P_flow_min_30_29 -1.6108247422680413 theta[29] + 1.6108247422680413 theta[30]\n",
            "angle_diff_max_30_29 -1.0 theta[29] + theta[30]\n",
            "angle_diff_min_30_29 -1.0 theta[29] + theta[30]\n",
            "P_flow_max_30_31 1.6108247422680413 theta[30] + -1.6108247422680413 theta[31]\n",
            "P_flow_min_30_31 1.6108247422680413 theta[30] + -1.6108247422680413 theta[31]\n",
            "angle_diff_max_30_31 theta[30] + -1.0 theta[31]\n",
            "angle_diff_min_30_31 theta[30] + -1.0 theta[31]\n",
            "P_flow_max_30_46 0.19806563847532416 theta[30] + -0.19806563847532416 theta[46]\n",
            "P_flow_min_30_46 0.19806563847532416 theta[30] + -0.19806563847532416 theta[46]\n",
            "angle_diff_max_30_46 theta[30] + -1.0 theta[46]\n",
            "angle_diff_min_30_46 theta[30] + -1.0 theta[46]\n",
            "P_flow_max_31_30 -1.6108247422680413 theta[30] + 1.6108247422680413 theta[31]\n",
            "P_flow_min_31_30 -1.6108247422680413 theta[30] + 1.6108247422680413 theta[31]\n",
            "angle_diff_max_31_30 -1.0 theta[30] + theta[31]\n",
            "angle_diff_min_31_30 -1.0 theta[30] + theta[31]\n",
            "P_flow_max_31_32 1.6108247422680413 theta[31] + -1.6108247422680413 theta[32]\n",
            "P_flow_min_31_32 1.6108247422680413 theta[31] + -1.6108247422680413 theta[32]\n",
            "angle_diff_max_31_32 theta[31] + -1.0 theta[32]\n",
            "angle_diff_min_31_32 theta[31] + -1.0 theta[32]\n",
            "P_flow_max_31_47 0.19806563847532416 theta[31] + -0.19806563847532416 theta[47]\n",
            "P_flow_min_31_47 0.19806563847532416 theta[31] + -0.19806563847532416 theta[47]\n",
            "angle_diff_max_31_47 theta[31] + -1.0 theta[47]\n",
            "angle_diff_min_31_47 theta[31] + -1.0 theta[47]\n",
            "P_flow_max_32_31 -1.6108247422680413 theta[31] + 1.6108247422680413 theta[32]\n",
            "P_flow_min_32_31 -1.6108247422680413 theta[31] + 1.6108247422680413 theta[32]\n",
            "angle_diff_max_32_31 -1.0 theta[31] + theta[32]\n",
            "angle_diff_min_32_31 -1.0 theta[31] + theta[32]\n",
            "P_flow_max_32_33 1.6108247422680413 theta[32] + -1.6108247422680413 theta[33]\n",
            "P_flow_min_32_33 1.6108247422680413 theta[32] + -1.6108247422680413 theta[33]\n",
            "angle_diff_max_32_33 theta[32] + -1.0 theta[33]\n",
            "angle_diff_min_32_33 theta[32] + -1.0 theta[33]\n",
            "P_flow_max_32_48 0.19806563847532416 theta[32] + -0.19806563847532416 theta[48]\n",
            "P_flow_min_32_48 0.19806563847532416 theta[32] + -0.19806563847532416 theta[48]\n",
            "angle_diff_max_32_48 theta[32] + -1.0 theta[48]\n",
            "angle_diff_min_32_48 theta[32] + -1.0 theta[48]\n",
            "P_flow_max_33_32 -1.6108247422680413 theta[32] + 1.6108247422680413 theta[33]\n",
            "P_flow_min_33_32 -1.6108247422680413 theta[32] + 1.6108247422680413 theta[33]\n",
            "angle_diff_max_33_32 -1.0 theta[32] + theta[33]\n",
            "angle_diff_min_33_32 -1.0 theta[32] + theta[33]\n",
            "P_flow_max_33_34 1.6108247422680413 theta[33] + -1.6108247422680413 theta[34]\n",
            "P_flow_min_33_34 1.6108247422680413 theta[33] + -1.6108247422680413 theta[34]\n",
            "angle_diff_max_33_34 theta[33] + -1.0 theta[34]\n",
            "angle_diff_min_33_34 theta[33] + -1.0 theta[34]\n",
            "P_flow_max_33_49 0.19806563847532416 theta[33] + -0.19806563847532416 theta[49]\n",
            "P_flow_min_33_49 0.19806563847532416 theta[33] + -0.19806563847532416 theta[49]\n",
            "angle_diff_max_33_49 theta[33] + -1.0 theta[49]\n",
            "angle_diff_min_33_49 theta[33] + -1.0 theta[49]\n",
            "P_flow_max_34_33 -1.6108247422680413 theta[33] + 1.6108247422680413 theta[34]\n",
            "P_flow_min_34_33 -1.6108247422680413 theta[33] + 1.6108247422680413 theta[34]\n",
            "angle_diff_max_34_33 -1.0 theta[33] + theta[34]\n",
            "angle_diff_min_34_33 -1.0 theta[33] + theta[34]\n",
            "P_flow_max_34_35 1.6108247422680413 theta[34] + -1.6108247422680413 theta[35]\n",
            "P_flow_min_34_35 1.6108247422680413 theta[34] + -1.6108247422680413 theta[35]\n",
            "angle_diff_max_34_35 theta[34] + -1.0 theta[35]\n",
            "angle_diff_min_34_35 theta[34] + -1.0 theta[35]\n",
            "P_flow_max_34_50 0.19806563847532416 theta[34] + -0.19806563847532416 theta[50]\n",
            "P_flow_min_34_50 0.19806563847532416 theta[34] + -0.19806563847532416 theta[50]\n",
            "angle_diff_max_34_50 theta[34] + -1.0 theta[50]\n",
            "angle_diff_min_34_50 theta[34] + -1.0 theta[50]\n",
            "P_flow_max_35_34 -1.6108247422680413 theta[34] + 1.6108247422680413 theta[35]\n",
            "P_flow_min_35_34 -1.6108247422680413 theta[34] + 1.6108247422680413 theta[35]\n",
            "angle_diff_max_35_34 -1.0 theta[34] + theta[35]\n",
            "angle_diff_min_35_34 -1.0 theta[34] + theta[35]\n",
            "P_flow_max_35_51 0.19806563847532416 theta[35] + -0.19806563847532416 theta[51]\n",
            "P_flow_min_35_51 0.19806563847532416 theta[35] + -0.19806563847532416 theta[51]\n",
            "angle_diff_max_35_51 theta[35] + -1.0 theta[51]\n",
            "angle_diff_min_35_51 theta[35] + -1.0 theta[51]\n",
            "P_flow_max_36_20 -0.19806563847532416 theta[20] + 0.19806563847532416 theta[36]\n",
            "P_flow_min_36_20 -0.19806563847532416 theta[20] + 0.19806563847532416 theta[36]\n",
            "angle_diff_max_36_20 -1.0 theta[20] + theta[36]\n",
            "angle_diff_min_36_20 -1.0 theta[20] + theta[36]\n",
            "P_flow_max_37_21 -0.19806563847532416 theta[21] + 0.19806563847532416 theta[37]\n",
            "P_flow_min_37_21 -0.19806563847532416 theta[21] + 0.19806563847532416 theta[37]\n",
            "angle_diff_max_37_21 -1.0 theta[21] + theta[37]\n",
            "angle_diff_min_37_21 -1.0 theta[21] + theta[37]\n",
            "P_flow_max_38_22 -0.19806563847532416 theta[22] + 0.19806563847532416 theta[38]\n",
            "P_flow_min_38_22 -0.19806563847532416 theta[22] + 0.19806563847532416 theta[38]\n",
            "angle_diff_max_38_22 -1.0 theta[22] + theta[38]\n",
            "angle_diff_min_38_22 -1.0 theta[22] + theta[38]\n",
            "P_flow_max_39_23 -0.19806563847532416 theta[23] + 0.19806563847532416 theta[39]\n",
            "P_flow_min_39_23 -0.19806563847532416 theta[23] + 0.19806563847532416 theta[39]\n",
            "angle_diff_max_39_23 -1.0 theta[23] + theta[39]\n",
            "angle_diff_min_39_23 -1.0 theta[23] + theta[39]\n",
            "P_flow_max_40_24 -0.19806563847532416 theta[24] + 0.19806563847532416 theta[40]\n",
            "P_flow_min_40_24 -0.19806563847532416 theta[24] + 0.19806563847532416 theta[40]\n",
            "angle_diff_max_40_24 -1.0 theta[24] + theta[40]\n",
            "angle_diff_min_40_24 -1.0 theta[24] + theta[40]\n",
            "P_flow_max_41_25 -0.19806563847532416 theta[25] + 0.19806563847532416 theta[41]\n",
            "P_flow_min_41_25 -0.19806563847532416 theta[25] + 0.19806563847532416 theta[41]\n",
            "angle_diff_max_41_25 -1.0 theta[25] + theta[41]\n",
            "angle_diff_min_41_25 -1.0 theta[25] + theta[41]\n",
            "P_flow_max_42_26 -0.19806563847532416 theta[26] + 0.19806563847532416 theta[42]\n",
            "P_flow_min_42_26 -0.19806563847532416 theta[26] + 0.19806563847532416 theta[42]\n",
            "angle_diff_max_42_26 -1.0 theta[26] + theta[42]\n",
            "angle_diff_min_42_26 -1.0 theta[26] + theta[42]\n",
            "P_flow_max_43_27 -0.19806563847532416 theta[27] + 0.19806563847532416 theta[43]\n",
            "P_flow_min_43_27 -0.19806563847532416 theta[27] + 0.19806563847532416 theta[43]\n",
            "angle_diff_max_43_27 -1.0 theta[27] + theta[43]\n",
            "angle_diff_min_43_27 -1.0 theta[27] + theta[43]\n",
            "P_flow_max_44_28 -0.19806563847532416 theta[28] + 0.19806563847532416 theta[44]\n",
            "P_flow_min_44_28 -0.19806563847532416 theta[28] + 0.19806563847532416 theta[44]\n",
            "angle_diff_max_44_28 -1.0 theta[28] + theta[44]\n",
            "angle_diff_min_44_28 -1.0 theta[28] + theta[44]\n",
            "P_flow_max_45_29 -0.19806563847532416 theta[29] + 0.19806563847532416 theta[45]\n",
            "P_flow_min_45_29 -0.19806563847532416 theta[29] + 0.19806563847532416 theta[45]\n",
            "angle_diff_max_45_29 -1.0 theta[29] + theta[45]\n",
            "angle_diff_min_45_29 -1.0 theta[29] + theta[45]\n",
            "P_flow_max_46_30 -0.19806563847532416 theta[30] + 0.19806563847532416 theta[46]\n",
            "P_flow_min_46_30 -0.19806563847532416 theta[30] + 0.19806563847532416 theta[46]\n",
            "angle_diff_max_46_30 -1.0 theta[30] + theta[46]\n",
            "angle_diff_min_46_30 -1.0 theta[30] + theta[46]\n",
            "P_flow_max_47_31 -0.19806563847532416 theta[31] + 0.19806563847532416 theta[47]\n",
            "P_flow_min_47_31 -0.19806563847532416 theta[31] + 0.19806563847532416 theta[47]\n",
            "angle_diff_max_47_31 -1.0 theta[31] + theta[47]\n",
            "angle_diff_min_47_31 -1.0 theta[31] + theta[47]\n",
            "P_flow_max_48_32 -0.19806563847532416 theta[32] + 0.19806563847532416 theta[48]\n",
            "P_flow_min_48_32 -0.19806563847532416 theta[32] + 0.19806563847532416 theta[48]\n",
            "angle_diff_max_48_32 -1.0 theta[32] + theta[48]\n",
            "angle_diff_min_48_32 -1.0 theta[32] + theta[48]\n",
            "P_flow_max_49_33 -0.19806563847532416 theta[33] + 0.19806563847532416 theta[49]\n",
            "P_flow_min_49_33 -0.19806563847532416 theta[33] + 0.19806563847532416 theta[49]\n",
            "angle_diff_max_49_33 -1.0 theta[33] + theta[49]\n",
            "angle_diff_min_49_33 -1.0 theta[33] + theta[49]\n",
            "P_flow_max_50_34 -0.19806563847532416 theta[34] + 0.19806563847532416 theta[50]\n",
            "P_flow_min_50_34 -0.19806563847532416 theta[34] + 0.19806563847532416 theta[50]\n",
            "angle_diff_max_50_34 -1.0 theta[34] + theta[50]\n",
            "angle_diff_min_50_34 -1.0 theta[34] + theta[50]\n",
            "P_flow_max_51_35 -0.19806563847532416 theta[35] + 0.19806563847532416 theta[51]\n",
            "P_flow_min_51_35 -0.19806563847532416 theta[35] + 0.19806563847532416 theta[51]\n",
            "angle_diff_max_51_35 -1.0 theta[35] + theta[51]\n",
            "angle_diff_min_51_35 -1.0 theta[35] + theta[51]\n",
            "P_flow_max_52_1 -1.6108247422680413 theta[1] + 1.6108247422680413 theta[52]\n",
            "P_flow_min_52_1 -1.6108247422680413 theta[1] + 1.6108247422680413 theta[52]\n",
            "angle_diff_max_52_1 -1.0 theta[1] + theta[52]\n",
            "angle_diff_min_52_1 -1.0 theta[1] + theta[52]\n",
            "P_flow_max_52_53 1.6108247422680413 theta[52] + -1.6108247422680413 theta[53]\n",
            "P_flow_min_52_53 1.6108247422680413 theta[52] + -1.6108247422680413 theta[53]\n",
            "angle_diff_max_52_53 theta[52] + -1.0 theta[53]\n",
            "angle_diff_min_52_53 theta[52] + -1.0 theta[53]\n",
            "P_flow_max_52_57 0.19806563847532416 theta[52] + -0.19806563847532416 theta[57]\n",
            "P_flow_min_52_57 0.19806563847532416 theta[52] + -0.19806563847532416 theta[57]\n",
            "angle_diff_max_52_57 theta[52] + -1.0 theta[57]\n",
            "angle_diff_min_52_57 theta[52] + -1.0 theta[57]\n",
            "P_flow_max_53_52 -1.6108247422680413 theta[52] + 1.6108247422680413 theta[53]\n",
            "P_flow_min_53_52 -1.6108247422680413 theta[52] + 1.6108247422680413 theta[53]\n",
            "angle_diff_max_53_52 -1.0 theta[52] + theta[53]\n",
            "angle_diff_min_53_52 -1.0 theta[52] + theta[53]\n",
            "P_flow_max_53_54 1.6108247422680413 theta[53] + -1.6108247422680413 theta[54]\n",
            "P_flow_min_53_54 1.6108247422680413 theta[53] + -1.6108247422680413 theta[54]\n",
            "angle_diff_max_53_54 theta[53] + -1.0 theta[54]\n",
            "angle_diff_min_53_54 theta[53] + -1.0 theta[54]\n",
            "P_flow_max_53_58 0.19806563847532416 theta[53] + -0.19806563847532416 theta[58]\n",
            "P_flow_min_53_58 0.19806563847532416 theta[53] + -0.19806563847532416 theta[58]\n",
            "angle_diff_max_53_58 theta[53] + -1.0 theta[58]\n",
            "angle_diff_min_53_58 theta[53] + -1.0 theta[58]\n",
            "P_flow_max_54_53 -1.6108247422680413 theta[53] + 1.6108247422680413 theta[54]\n",
            "P_flow_min_54_53 -1.6108247422680413 theta[53] + 1.6108247422680413 theta[54]\n",
            "angle_diff_max_54_53 -1.0 theta[53] + theta[54]\n",
            "angle_diff_min_54_53 -1.0 theta[53] + theta[54]\n",
            "P_flow_max_54_55 1.6108247422680413 theta[54] + -1.6108247422680413 theta[55]\n",
            "P_flow_min_54_55 1.6108247422680413 theta[54] + -1.6108247422680413 theta[55]\n",
            "angle_diff_max_54_55 theta[54] + -1.0 theta[55]\n",
            "angle_diff_min_54_55 theta[54] + -1.0 theta[55]\n",
            "P_flow_max_54_59 0.19806563847532416 theta[54] + -0.19806563847532416 theta[59]\n",
            "P_flow_min_54_59 0.19806563847532416 theta[54] + -0.19806563847532416 theta[59]\n",
            "angle_diff_max_54_59 theta[54] + -1.0 theta[59]\n",
            "angle_diff_min_54_59 theta[54] + -1.0 theta[59]\n",
            "P_flow_max_55_54 -1.6108247422680413 theta[54] + 1.6108247422680413 theta[55]\n",
            "P_flow_min_55_54 -1.6108247422680413 theta[54] + 1.6108247422680413 theta[55]\n",
            "angle_diff_max_55_54 -1.0 theta[54] + theta[55]\n",
            "angle_diff_min_55_54 -1.0 theta[54] + theta[55]\n",
            "P_flow_max_55_56 1.6108247422680413 theta[55] + -1.6108247422680413 theta[56]\n",
            "P_flow_min_55_56 1.6108247422680413 theta[55] + -1.6108247422680413 theta[56]\n",
            "angle_diff_max_55_56 theta[55] + -1.0 theta[56]\n",
            "angle_diff_min_55_56 theta[55] + -1.0 theta[56]\n",
            "P_flow_max_55_60 0.19806563847532416 theta[55] + -0.19806563847532416 theta[60]\n",
            "P_flow_min_55_60 0.19806563847532416 theta[55] + -0.19806563847532416 theta[60]\n",
            "angle_diff_max_55_60 theta[55] + -1.0 theta[60]\n",
            "angle_diff_min_55_60 theta[55] + -1.0 theta[60]\n",
            "P_flow_max_56_55 -1.6108247422680413 theta[55] + 1.6108247422680413 theta[56]\n",
            "P_flow_min_56_55 -1.6108247422680413 theta[55] + 1.6108247422680413 theta[56]\n",
            "angle_diff_max_56_55 -1.0 theta[55] + theta[56]\n",
            "angle_diff_min_56_55 -1.0 theta[55] + theta[56]\n",
            "P_flow_max_56_61 0.19806563847532416 theta[56] + -0.19806563847532416 theta[61]\n",
            "P_flow_min_56_61 0.19806563847532416 theta[56] + -0.19806563847532416 theta[61]\n",
            "angle_diff_max_56_61 theta[56] + -1.0 theta[61]\n",
            "angle_diff_min_56_61 theta[56] + -1.0 theta[61]\n",
            "P_flow_max_57_52 -0.19806563847532416 theta[52] + 0.19806563847532416 theta[57]\n",
            "P_flow_min_57_52 -0.19806563847532416 theta[52] + 0.19806563847532416 theta[57]\n",
            "angle_diff_max_57_52 -1.0 theta[52] + theta[57]\n",
            "angle_diff_min_57_52 -1.0 theta[52] + theta[57]\n",
            "P_flow_max_58_53 -0.19806563847532416 theta[53] + 0.19806563847532416 theta[58]\n",
            "P_flow_min_58_53 -0.19806563847532416 theta[53] + 0.19806563847532416 theta[58]\n",
            "angle_diff_max_58_53 -1.0 theta[53] + theta[58]\n",
            "angle_diff_min_58_53 -1.0 theta[53] + theta[58]\n",
            "P_flow_max_59_54 -0.19806563847532416 theta[54] + 0.19806563847532416 theta[59]\n",
            "P_flow_min_59_54 -0.19806563847532416 theta[54] + 0.19806563847532416 theta[59]\n",
            "angle_diff_max_59_54 -1.0 theta[54] + theta[59]\n",
            "angle_diff_min_59_54 -1.0 theta[54] + theta[59]\n",
            "P_flow_max_60_55 -0.19806563847532416 theta[55] + 0.19806563847532416 theta[60]\n",
            "P_flow_min_60_55 -0.19806563847532416 theta[55] + 0.19806563847532416 theta[60]\n",
            "angle_diff_max_60_55 -1.0 theta[55] + theta[60]\n",
            "angle_diff_min_60_55 -1.0 theta[55] + theta[60]\n",
            "P_flow_max_61_56 -0.19806563847532416 theta[56] + 0.19806563847532416 theta[61]\n",
            "P_flow_min_61_56 -0.19806563847532416 theta[56] + 0.19806563847532416 theta[61]\n",
            "angle_diff_max_61_56 -1.0 theta[56] + theta[61]\n",
            "angle_diff_min_61_56 -1.0 theta[56] + theta[61]\n",
            "P_flow_max_62_1 -1.6108247422680413 theta[1] + 1.6108247422680413 theta[62]\n",
            "P_flow_min_62_1 -1.6108247422680413 theta[1] + 1.6108247422680413 theta[62]\n",
            "angle_diff_max_62_1 -1.0 theta[1] + theta[62]\n",
            "angle_diff_min_62_1 -1.0 theta[1] + theta[62]\n",
            "P_flow_max_62_63 1.6108247422680413 theta[62] + -1.6108247422680413 theta[63]\n",
            "P_flow_min_62_63 1.6108247422680413 theta[62] + -1.6108247422680413 theta[63]\n",
            "angle_diff_max_62_63 theta[62] + -1.0 theta[63]\n",
            "angle_diff_min_62_63 theta[62] + -1.0 theta[63]\n",
            "P_flow_max_62_71 0.19806563847532416 theta[62] + -0.19806563847532416 theta[71]\n",
            "P_flow_min_62_71 0.19806563847532416 theta[62] + -0.19806563847532416 theta[71]\n",
            "angle_diff_max_62_71 theta[62] + -1.0 theta[71]\n",
            "angle_diff_min_62_71 theta[62] + -1.0 theta[71]\n",
            "P_flow_max_63_62 -1.6108247422680413 theta[62] + 1.6108247422680413 theta[63]\n",
            "P_flow_min_63_62 -1.6108247422680413 theta[62] + 1.6108247422680413 theta[63]\n",
            "angle_diff_max_63_62 -1.0 theta[62] + theta[63]\n",
            "angle_diff_min_63_62 -1.0 theta[62] + theta[63]\n",
            "P_flow_max_63_64 1.6108247422680413 theta[63] + -1.6108247422680413 theta[64]\n",
            "P_flow_min_63_64 1.6108247422680413 theta[63] + -1.6108247422680413 theta[64]\n",
            "angle_diff_max_63_64 theta[63] + -1.0 theta[64]\n",
            "angle_diff_min_63_64 theta[63] + -1.0 theta[64]\n",
            "P_flow_max_63_72 0.19806563847532416 theta[63] + -0.19806563847532416 theta[72]\n",
            "P_flow_min_63_72 0.19806563847532416 theta[63] + -0.19806563847532416 theta[72]\n",
            "angle_diff_max_63_72 theta[63] + -1.0 theta[72]\n",
            "angle_diff_min_63_72 theta[63] + -1.0 theta[72]\n",
            "P_flow_max_64_63 -1.6108247422680413 theta[63] + 1.6108247422680413 theta[64]\n",
            "P_flow_min_64_63 -1.6108247422680413 theta[63] + 1.6108247422680413 theta[64]\n",
            "angle_diff_max_64_63 -1.0 theta[63] + theta[64]\n",
            "angle_diff_min_64_63 -1.0 theta[63] + theta[64]\n",
            "P_flow_max_64_65 1.6108247422680413 theta[64] + -1.6108247422680413 theta[65]\n",
            "P_flow_min_64_65 1.6108247422680413 theta[64] + -1.6108247422680413 theta[65]\n",
            "angle_diff_max_64_65 theta[64] + -1.0 theta[65]\n",
            "angle_diff_min_64_65 theta[64] + -1.0 theta[65]\n",
            "P_flow_max_64_73 0.19806563847532416 theta[64] + -0.19806563847532416 theta[73]\n",
            "P_flow_min_64_73 0.19806563847532416 theta[64] + -0.19806563847532416 theta[73]\n",
            "angle_diff_max_64_73 theta[64] + -1.0 theta[73]\n",
            "angle_diff_min_64_73 theta[64] + -1.0 theta[73]\n",
            "P_flow_max_65_64 -1.6108247422680413 theta[64] + 1.6108247422680413 theta[65]\n",
            "P_flow_min_65_64 -1.6108247422680413 theta[64] + 1.6108247422680413 theta[65]\n",
            "angle_diff_max_65_64 -1.0 theta[64] + theta[65]\n",
            "angle_diff_min_65_64 -1.0 theta[64] + theta[65]\n",
            "P_flow_max_65_66 1.6108247422680413 theta[65] + -1.6108247422680413 theta[66]\n",
            "P_flow_min_65_66 1.6108247422680413 theta[65] + -1.6108247422680413 theta[66]\n",
            "angle_diff_max_65_66 theta[65] + -1.0 theta[66]\n",
            "angle_diff_min_65_66 theta[65] + -1.0 theta[66]\n",
            "P_flow_max_65_74 0.19806563847532416 theta[65] + -0.19806563847532416 theta[74]\n",
            "P_flow_min_65_74 0.19806563847532416 theta[65] + -0.19806563847532416 theta[74]\n",
            "angle_diff_max_65_74 theta[65] + -1.0 theta[74]\n",
            "angle_diff_min_65_74 theta[65] + -1.0 theta[74]\n",
            "P_flow_max_66_65 -1.6108247422680413 theta[65] + 1.6108247422680413 theta[66]\n",
            "P_flow_min_66_65 -1.6108247422680413 theta[65] + 1.6108247422680413 theta[66]\n",
            "angle_diff_max_66_65 -1.0 theta[65] + theta[66]\n",
            "angle_diff_min_66_65 -1.0 theta[65] + theta[66]\n",
            "P_flow_max_66_67 1.6108247422680413 theta[66] + -1.6108247422680413 theta[67]\n",
            "P_flow_min_66_67 1.6108247422680413 theta[66] + -1.6108247422680413 theta[67]\n",
            "angle_diff_max_66_67 theta[66] + -1.0 theta[67]\n",
            "angle_diff_min_66_67 theta[66] + -1.0 theta[67]\n",
            "P_flow_max_66_75 0.19806563847532416 theta[66] + -0.19806563847532416 theta[75]\n",
            "P_flow_min_66_75 0.19806563847532416 theta[66] + -0.19806563847532416 theta[75]\n",
            "angle_diff_max_66_75 theta[66] + -1.0 theta[75]\n",
            "angle_diff_min_66_75 theta[66] + -1.0 theta[75]\n",
            "P_flow_max_67_66 -1.6108247422680413 theta[66] + 1.6108247422680413 theta[67]\n",
            "P_flow_min_67_66 -1.6108247422680413 theta[66] + 1.6108247422680413 theta[67]\n",
            "angle_diff_max_67_66 -1.0 theta[66] + theta[67]\n",
            "angle_diff_min_67_66 -1.0 theta[66] + theta[67]\n",
            "P_flow_max_67_68 1.6108247422680413 theta[67] + -1.6108247422680413 theta[68]\n",
            "P_flow_min_67_68 1.6108247422680413 theta[67] + -1.6108247422680413 theta[68]\n",
            "angle_diff_max_67_68 theta[67] + -1.0 theta[68]\n",
            "angle_diff_min_67_68 theta[67] + -1.0 theta[68]\n",
            "P_flow_max_67_76 0.19806563847532416 theta[67] + -0.19806563847532416 theta[76]\n",
            "P_flow_min_67_76 0.19806563847532416 theta[67] + -0.19806563847532416 theta[76]\n",
            "angle_diff_max_67_76 theta[67] + -1.0 theta[76]\n",
            "angle_diff_min_67_76 theta[67] + -1.0 theta[76]\n",
            "P_flow_max_68_67 -1.6108247422680413 theta[67] + 1.6108247422680413 theta[68]\n",
            "P_flow_min_68_67 -1.6108247422680413 theta[67] + 1.6108247422680413 theta[68]\n",
            "angle_diff_max_68_67 -1.0 theta[67] + theta[68]\n",
            "angle_diff_min_68_67 -1.0 theta[67] + theta[68]\n",
            "P_flow_max_68_69 1.6108247422680413 theta[68] + -1.6108247422680413 theta[69]\n",
            "P_flow_min_68_69 1.6108247422680413 theta[68] + -1.6108247422680413 theta[69]\n",
            "angle_diff_max_68_69 theta[68] + -1.0 theta[69]\n",
            "angle_diff_min_68_69 theta[68] + -1.0 theta[69]\n",
            "P_flow_max_68_77 0.19806563847532416 theta[68] + -0.19806563847532416 theta[77]\n",
            "P_flow_min_68_77 0.19806563847532416 theta[68] + -0.19806563847532416 theta[77]\n",
            "angle_diff_max_68_77 theta[68] + -1.0 theta[77]\n",
            "angle_diff_min_68_77 theta[68] + -1.0 theta[77]\n",
            "P_flow_max_69_68 -1.6108247422680413 theta[68] + 1.6108247422680413 theta[69]\n",
            "P_flow_min_69_68 -1.6108247422680413 theta[68] + 1.6108247422680413 theta[69]\n",
            "angle_diff_max_69_68 -1.0 theta[68] + theta[69]\n",
            "angle_diff_min_69_68 -1.0 theta[68] + theta[69]\n",
            "P_flow_max_69_70 1.6108247422680413 theta[69] + -1.6108247422680413 theta[70]\n",
            "P_flow_min_69_70 1.6108247422680413 theta[69] + -1.6108247422680413 theta[70]\n",
            "angle_diff_max_69_70 theta[69] + -1.0 theta[70]\n",
            "angle_diff_min_69_70 theta[69] + -1.0 theta[70]\n",
            "P_flow_max_69_78 0.19806563847532416 theta[69] + -0.19806563847532416 theta[78]\n",
            "P_flow_min_69_78 0.19806563847532416 theta[69] + -0.19806563847532416 theta[78]\n",
            "angle_diff_max_69_78 theta[69] + -1.0 theta[78]\n",
            "angle_diff_min_69_78 theta[69] + -1.0 theta[78]\n",
            "P_flow_max_70_69 -1.6108247422680413 theta[69] + 1.6108247422680413 theta[70]\n",
            "P_flow_min_70_69 -1.6108247422680413 theta[69] + 1.6108247422680413 theta[70]\n",
            "angle_diff_max_70_69 -1.0 theta[69] + theta[70]\n",
            "angle_diff_min_70_69 -1.0 theta[69] + theta[70]\n",
            "P_flow_max_70_79 0.19806563847532416 theta[70] + -0.19806563847532416 theta[79]\n",
            "P_flow_min_70_79 0.19806563847532416 theta[70] + -0.19806563847532416 theta[79]\n",
            "angle_diff_max_70_79 theta[70] + -1.0 theta[79]\n",
            "angle_diff_min_70_79 theta[70] + -1.0 theta[79]\n",
            "P_flow_max_71_62 -0.19806563847532416 theta[62] + 0.19806563847532416 theta[71]\n",
            "P_flow_min_71_62 -0.19806563847532416 theta[62] + 0.19806563847532416 theta[71]\n",
            "angle_diff_max_71_62 -1.0 theta[62] + theta[71]\n",
            "angle_diff_min_71_62 -1.0 theta[62] + theta[71]\n",
            "P_flow_max_72_63 -0.19806563847532416 theta[63] + 0.19806563847532416 theta[72]\n",
            "P_flow_min_72_63 -0.19806563847532416 theta[63] + 0.19806563847532416 theta[72]\n",
            "angle_diff_max_72_63 -1.0 theta[63] + theta[72]\n",
            "angle_diff_min_72_63 -1.0 theta[63] + theta[72]\n",
            "P_flow_max_73_64 -0.19806563847532416 theta[64] + 0.19806563847532416 theta[73]\n",
            "P_flow_min_73_64 -0.19806563847532416 theta[64] + 0.19806563847532416 theta[73]\n",
            "angle_diff_max_73_64 -1.0 theta[64] + theta[73]\n",
            "angle_diff_min_73_64 -1.0 theta[64] + theta[73]\n",
            "P_flow_max_74_65 -0.19806563847532416 theta[65] + 0.19806563847532416 theta[74]\n",
            "P_flow_min_74_65 -0.19806563847532416 theta[65] + 0.19806563847532416 theta[74]\n",
            "angle_diff_max_74_65 -1.0 theta[65] + theta[74]\n",
            "angle_diff_min_74_65 -1.0 theta[65] + theta[74]\n",
            "P_flow_max_75_66 -0.19806563847532416 theta[66] + 0.19806563847532416 theta[75]\n",
            "P_flow_min_75_66 -0.19806563847532416 theta[66] + 0.19806563847532416 theta[75]\n",
            "angle_diff_max_75_66 -1.0 theta[66] + theta[75]\n",
            "angle_diff_min_75_66 -1.0 theta[66] + theta[75]\n",
            "P_flow_max_76_67 -0.19806563847532416 theta[67] + 0.19806563847532416 theta[76]\n",
            "P_flow_min_76_67 -0.19806563847532416 theta[67] + 0.19806563847532416 theta[76]\n",
            "angle_diff_max_76_67 -1.0 theta[67] + theta[76]\n",
            "angle_diff_min_76_67 -1.0 theta[67] + theta[76]\n",
            "P_flow_max_77_68 -0.19806563847532416 theta[68] + 0.19806563847532416 theta[77]\n",
            "P_flow_min_77_68 -0.19806563847532416 theta[68] + 0.19806563847532416 theta[77]\n",
            "angle_diff_max_77_68 -1.0 theta[68] + theta[77]\n",
            "angle_diff_min_77_68 -1.0 theta[68] + theta[77]\n",
            "P_flow_max_78_69 -0.19806563847532416 theta[69] + 0.19806563847532416 theta[78]\n",
            "P_flow_min_78_69 -0.19806563847532416 theta[69] + 0.19806563847532416 theta[78]\n",
            "angle_diff_max_78_69 -1.0 theta[69] + theta[78]\n",
            "angle_diff_min_78_69 -1.0 theta[69] + theta[78]\n",
            "P_flow_max_79_70 -0.19806563847532416 theta[70] + 0.19806563847532416 theta[79]\n",
            "P_flow_min_79_70 -0.19806563847532416 theta[70] + 0.19806563847532416 theta[79]\n",
            "angle_diff_max_79_70 -1.0 theta[70] + theta[79]\n",
            "angle_diff_min_79_70 -1.0 theta[70] + theta[79]\n",
            "line_cap_0_1_upper 2604.166666666667 theta[0] + -2604.166666666667 theta[1]\n",
            "line_cap_0_1_lower 2604.166666666667 theta[0] + -2604.166666666667 theta[1]\n",
            "line_cap_1_0_upper -2604.166666666667 theta[0] + 2604.166666666667 theta[1]\n",
            "line_cap_1_0_lower -2604.166666666667 theta[0] + 2604.166666666667 theta[1]\n",
            "line_cap_1_2_upper 1.6108247422680413 theta[1] + -1.6108247422680413 theta[2]\n",
            "line_cap_1_2_lower 1.6108247422680413 theta[1] + -1.6108247422680413 theta[2]\n",
            "line_cap_1_20_upper 1.6108247422680413 theta[1] + -1.6108247422680413 theta[20]\n",
            "line_cap_1_20_lower 1.6108247422680413 theta[1] + -1.6108247422680413 theta[20]\n",
            "line_cap_1_52_upper 1.6108247422680413 theta[1] + -1.6108247422680413 theta[52]\n",
            "line_cap_1_52_lower 1.6108247422680413 theta[1] + -1.6108247422680413 theta[52]\n",
            "line_cap_1_62_upper 1.6108247422680413 theta[1] + -1.6108247422680413 theta[62]\n",
            "line_cap_1_62_lower 1.6108247422680413 theta[1] + -1.6108247422680413 theta[62]\n",
            "line_cap_2_1_upper -1.6108247422680413 theta[1] + 1.6108247422680413 theta[2]\n",
            "line_cap_2_1_lower -1.6108247422680413 theta[1] + 1.6108247422680413 theta[2]\n",
            "line_cap_2_3_upper 1.6108247422680413 theta[2] + -1.6108247422680413 theta[3]\n",
            "line_cap_2_3_lower 1.6108247422680413 theta[2] + -1.6108247422680413 theta[3]\n",
            "line_cap_2_11_upper 0.19806563847532416 theta[2] + -0.19806563847532416 theta[11]\n",
            "line_cap_2_11_lower 0.19806563847532416 theta[2] + -0.19806563847532416 theta[11]\n",
            "line_cap_3_2_upper -1.6108247422680413 theta[2] + 1.6108247422680413 theta[3]\n",
            "line_cap_3_2_lower -1.6108247422680413 theta[2] + 1.6108247422680413 theta[3]\n",
            "line_cap_3_4_upper 1.6108247422680413 theta[3] + -1.6108247422680413 theta[4]\n",
            "line_cap_3_4_lower 1.6108247422680413 theta[3] + -1.6108247422680413 theta[4]\n",
            "line_cap_3_12_upper 0.19806563847532416 theta[3] + -0.19806563847532416 theta[12]\n",
            "line_cap_3_12_lower 0.19806563847532416 theta[3] + -0.19806563847532416 theta[12]\n",
            "line_cap_4_3_upper -1.6108247422680413 theta[3] + 1.6108247422680413 theta[4]\n",
            "line_cap_4_3_lower -1.6108247422680413 theta[3] + 1.6108247422680413 theta[4]\n",
            "line_cap_4_5_upper 1.6108247422680413 theta[4] + -1.6108247422680413 theta[5]\n",
            "line_cap_4_5_lower 1.6108247422680413 theta[4] + -1.6108247422680413 theta[5]\n",
            "line_cap_4_13_upper 0.19806563847532416 theta[4] + -0.19806563847532416 theta[13]\n",
            "line_cap_4_13_lower 0.19806563847532416 theta[4] + -0.19806563847532416 theta[13]\n",
            "line_cap_5_4_upper -1.6108247422680413 theta[4] + 1.6108247422680413 theta[5]\n",
            "line_cap_5_4_lower -1.6108247422680413 theta[4] + 1.6108247422680413 theta[5]\n",
            "line_cap_5_6_upper 1.6108247422680413 theta[5] + -1.6108247422680413 theta[6]\n",
            "line_cap_5_6_lower 1.6108247422680413 theta[5] + -1.6108247422680413 theta[6]\n",
            "line_cap_5_14_upper 0.19806563847532416 theta[5] + -0.19806563847532416 theta[14]\n",
            "line_cap_5_14_lower 0.19806563847532416 theta[5] + -0.19806563847532416 theta[14]\n",
            "line_cap_6_5_upper -1.6108247422680413 theta[5] + 1.6108247422680413 theta[6]\n",
            "line_cap_6_5_lower -1.6108247422680413 theta[5] + 1.6108247422680413 theta[6]\n",
            "line_cap_6_7_upper 1.6108247422680413 theta[6] + -1.6108247422680413 theta[7]\n",
            "line_cap_6_7_lower 1.6108247422680413 theta[6] + -1.6108247422680413 theta[7]\n",
            "line_cap_6_15_upper 0.19806563847532416 theta[6] + -0.19806563847532416 theta[15]\n",
            "line_cap_6_15_lower 0.19806563847532416 theta[6] + -0.19806563847532416 theta[15]\n",
            "line_cap_7_6_upper -1.6108247422680413 theta[6] + 1.6108247422680413 theta[7]\n",
            "line_cap_7_6_lower -1.6108247422680413 theta[6] + 1.6108247422680413 theta[7]\n",
            "line_cap_7_8_upper 1.6108247422680413 theta[7] + -1.6108247422680413 theta[8]\n",
            "line_cap_7_8_lower 1.6108247422680413 theta[7] + -1.6108247422680413 theta[8]\n",
            "line_cap_7_16_upper 0.19806563847532416 theta[7] + -0.19806563847532416 theta[16]\n",
            "line_cap_7_16_lower 0.19806563847532416 theta[7] + -0.19806563847532416 theta[16]\n",
            "line_cap_8_7_upper -1.6108247422680413 theta[7] + 1.6108247422680413 theta[8]\n",
            "line_cap_8_7_lower -1.6108247422680413 theta[7] + 1.6108247422680413 theta[8]\n",
            "line_cap_8_9_upper 1.6108247422680413 theta[8] + -1.6108247422680413 theta[9]\n",
            "line_cap_8_9_lower 1.6108247422680413 theta[8] + -1.6108247422680413 theta[9]\n",
            "line_cap_8_17_upper 0.19806563847532416 theta[8] + -0.19806563847532416 theta[17]\n",
            "line_cap_8_17_lower 0.19806563847532416 theta[8] + -0.19806563847532416 theta[17]\n",
            "line_cap_9_8_upper -1.6108247422680413 theta[8] + 1.6108247422680413 theta[9]\n",
            "line_cap_9_8_lower -1.6108247422680413 theta[8] + 1.6108247422680413 theta[9]\n",
            "line_cap_9_10_upper 1.6108247422680413 theta[9] + -1.6108247422680413 theta[10]\n",
            "line_cap_9_10_lower 1.6108247422680413 theta[9] + -1.6108247422680413 theta[10]\n",
            "line_cap_9_18_upper 0.19806563847532416 theta[9] + -0.19806563847532416 theta[18]\n",
            "line_cap_9_18_lower 0.19806563847532416 theta[9] + -0.19806563847532416 theta[18]\n",
            "line_cap_10_9_upper -1.6108247422680413 theta[9] + 1.6108247422680413 theta[10]\n",
            "line_cap_10_9_lower -1.6108247422680413 theta[9] + 1.6108247422680413 theta[10]\n",
            "line_cap_10_19_upper 0.19806563847532416 theta[10] + -0.19806563847532416 theta[19]\n",
            "line_cap_10_19_lower 0.19806563847532416 theta[10] + -0.19806563847532416 theta[19]\n",
            "line_cap_11_2_upper -0.19806563847532416 theta[2] + 0.19806563847532416 theta[11]\n",
            "line_cap_11_2_lower -0.19806563847532416 theta[2] + 0.19806563847532416 theta[11]\n",
            "line_cap_12_3_upper -0.19806563847532416 theta[3] + 0.19806563847532416 theta[12]\n",
            "line_cap_12_3_lower -0.19806563847532416 theta[3] + 0.19806563847532416 theta[12]\n",
            "line_cap_13_4_upper -0.19806563847532416 theta[4] + 0.19806563847532416 theta[13]\n",
            "line_cap_13_4_lower -0.19806563847532416 theta[4] + 0.19806563847532416 theta[13]\n",
            "line_cap_14_5_upper -0.19806563847532416 theta[5] + 0.19806563847532416 theta[14]\n",
            "line_cap_14_5_lower -0.19806563847532416 theta[5] + 0.19806563847532416 theta[14]\n",
            "line_cap_15_6_upper -0.19806563847532416 theta[6] + 0.19806563847532416 theta[15]\n",
            "line_cap_15_6_lower -0.19806563847532416 theta[6] + 0.19806563847532416 theta[15]\n",
            "line_cap_16_7_upper -0.19806563847532416 theta[7] + 0.19806563847532416 theta[16]\n",
            "line_cap_16_7_lower -0.19806563847532416 theta[7] + 0.19806563847532416 theta[16]\n",
            "line_cap_17_8_upper -0.19806563847532416 theta[8] + 0.19806563847532416 theta[17]\n",
            "line_cap_17_8_lower -0.19806563847532416 theta[8] + 0.19806563847532416 theta[17]\n",
            "line_cap_18_9_upper -0.19806563847532416 theta[9] + 0.19806563847532416 theta[18]\n",
            "line_cap_18_9_lower -0.19806563847532416 theta[9] + 0.19806563847532416 theta[18]\n",
            "line_cap_19_10_upper -0.19806563847532416 theta[10] + 0.19806563847532416 theta[19]\n",
            "line_cap_19_10_lower -0.19806563847532416 theta[10] + 0.19806563847532416 theta[19]\n",
            "line_cap_20_1_upper -1.6108247422680413 theta[1] + 1.6108247422680413 theta[20]\n",
            "line_cap_20_1_lower -1.6108247422680413 theta[1] + 1.6108247422680413 theta[20]\n",
            "line_cap_20_21_upper 1.6108247422680413 theta[20] + -1.6108247422680413 theta[21]\n",
            "line_cap_20_21_lower 1.6108247422680413 theta[20] + -1.6108247422680413 theta[21]\n",
            "line_cap_20_36_upper 0.19806563847532416 theta[20] + -0.19806563847532416 theta[36]\n",
            "line_cap_20_36_lower 0.19806563847532416 theta[20] + -0.19806563847532416 theta[36]\n",
            "line_cap_21_20_upper -1.6108247422680413 theta[20] + 1.6108247422680413 theta[21]\n",
            "line_cap_21_20_lower -1.6108247422680413 theta[20] + 1.6108247422680413 theta[21]\n",
            "line_cap_21_22_upper 1.6108247422680413 theta[21] + -1.6108247422680413 theta[22]\n",
            "line_cap_21_22_lower 1.6108247422680413 theta[21] + -1.6108247422680413 theta[22]\n",
            "line_cap_21_37_upper 0.19806563847532416 theta[21] + -0.19806563847532416 theta[37]\n",
            "line_cap_21_37_lower 0.19806563847532416 theta[21] + -0.19806563847532416 theta[37]\n",
            "line_cap_22_21_upper -1.6108247422680413 theta[21] + 1.6108247422680413 theta[22]\n",
            "line_cap_22_21_lower -1.6108247422680413 theta[21] + 1.6108247422680413 theta[22]\n",
            "line_cap_22_23_upper 1.6108247422680413 theta[22] + -1.6108247422680413 theta[23]\n",
            "line_cap_22_23_lower 1.6108247422680413 theta[22] + -1.6108247422680413 theta[23]\n",
            "line_cap_22_38_upper 0.19806563847532416 theta[22] + -0.19806563847532416 theta[38]\n",
            "line_cap_22_38_lower 0.19806563847532416 theta[22] + -0.19806563847532416 theta[38]\n",
            "line_cap_23_22_upper -1.6108247422680413 theta[22] + 1.6108247422680413 theta[23]\n",
            "line_cap_23_22_lower -1.6108247422680413 theta[22] + 1.6108247422680413 theta[23]\n",
            "line_cap_23_24_upper 1.6108247422680413 theta[23] + -1.6108247422680413 theta[24]\n",
            "line_cap_23_24_lower 1.6108247422680413 theta[23] + -1.6108247422680413 theta[24]\n",
            "line_cap_23_39_upper 0.19806563847532416 theta[23] + -0.19806563847532416 theta[39]\n",
            "line_cap_23_39_lower 0.19806563847532416 theta[23] + -0.19806563847532416 theta[39]\n",
            "line_cap_24_23_upper -1.6108247422680413 theta[23] + 1.6108247422680413 theta[24]\n",
            "line_cap_24_23_lower -1.6108247422680413 theta[23] + 1.6108247422680413 theta[24]\n",
            "line_cap_24_25_upper 1.6108247422680413 theta[24] + -1.6108247422680413 theta[25]\n",
            "line_cap_24_25_lower 1.6108247422680413 theta[24] + -1.6108247422680413 theta[25]\n",
            "line_cap_24_40_upper 0.19806563847532416 theta[24] + -0.19806563847532416 theta[40]\n",
            "line_cap_24_40_lower 0.19806563847532416 theta[24] + -0.19806563847532416 theta[40]\n",
            "line_cap_25_24_upper -1.6108247422680413 theta[24] + 1.6108247422680413 theta[25]\n",
            "line_cap_25_24_lower -1.6108247422680413 theta[24] + 1.6108247422680413 theta[25]\n",
            "line_cap_25_26_upper 1.6108247422680413 theta[25] + -1.6108247422680413 theta[26]\n",
            "line_cap_25_26_lower 1.6108247422680413 theta[25] + -1.6108247422680413 theta[26]\n",
            "line_cap_25_41_upper 0.19806563847532416 theta[25] + -0.19806563847532416 theta[41]\n",
            "line_cap_25_41_lower 0.19806563847532416 theta[25] + -0.19806563847532416 theta[41]\n",
            "line_cap_26_25_upper -1.6108247422680413 theta[25] + 1.6108247422680413 theta[26]\n",
            "line_cap_26_25_lower -1.6108247422680413 theta[25] + 1.6108247422680413 theta[26]\n",
            "line_cap_26_27_upper 1.6108247422680413 theta[26] + -1.6108247422680413 theta[27]\n",
            "line_cap_26_27_lower 1.6108247422680413 theta[26] + -1.6108247422680413 theta[27]\n",
            "line_cap_26_42_upper 0.19806563847532416 theta[26] + -0.19806563847532416 theta[42]\n",
            "line_cap_26_42_lower 0.19806563847532416 theta[26] + -0.19806563847532416 theta[42]\n",
            "line_cap_27_26_upper -1.6108247422680413 theta[26] + 1.6108247422680413 theta[27]\n",
            "line_cap_27_26_lower -1.6108247422680413 theta[26] + 1.6108247422680413 theta[27]\n",
            "line_cap_27_28_upper 1.6108247422680413 theta[27] + -1.6108247422680413 theta[28]\n",
            "line_cap_27_28_lower 1.6108247422680413 theta[27] + -1.6108247422680413 theta[28]\n",
            "line_cap_27_43_upper 0.19806563847532416 theta[27] + -0.19806563847532416 theta[43]\n",
            "line_cap_27_43_lower 0.19806563847532416 theta[27] + -0.19806563847532416 theta[43]\n",
            "line_cap_28_27_upper -1.6108247422680413 theta[27] + 1.6108247422680413 theta[28]\n",
            "line_cap_28_27_lower -1.6108247422680413 theta[27] + 1.6108247422680413 theta[28]\n",
            "line_cap_28_29_upper 1.6108247422680413 theta[28] + -1.6108247422680413 theta[29]\n",
            "line_cap_28_29_lower 1.6108247422680413 theta[28] + -1.6108247422680413 theta[29]\n",
            "line_cap_28_44_upper 0.19806563847532416 theta[28] + -0.19806563847532416 theta[44]\n",
            "line_cap_28_44_lower 0.19806563847532416 theta[28] + -0.19806563847532416 theta[44]\n",
            "line_cap_29_28_upper -1.6108247422680413 theta[28] + 1.6108247422680413 theta[29]\n",
            "line_cap_29_28_lower -1.6108247422680413 theta[28] + 1.6108247422680413 theta[29]\n",
            "line_cap_29_30_upper 1.6108247422680413 theta[29] + -1.6108247422680413 theta[30]\n",
            "line_cap_29_30_lower 1.6108247422680413 theta[29] + -1.6108247422680413 theta[30]\n",
            "line_cap_29_45_upper 0.19806563847532416 theta[29] + -0.19806563847532416 theta[45]\n",
            "line_cap_29_45_lower 0.19806563847532416 theta[29] + -0.19806563847532416 theta[45]\n",
            "line_cap_30_29_upper -1.6108247422680413 theta[29] + 1.6108247422680413 theta[30]\n",
            "line_cap_30_29_lower -1.6108247422680413 theta[29] + 1.6108247422680413 theta[30]\n",
            "line_cap_30_31_upper 1.6108247422680413 theta[30] + -1.6108247422680413 theta[31]\n",
            "line_cap_30_31_lower 1.6108247422680413 theta[30] + -1.6108247422680413 theta[31]\n",
            "line_cap_30_46_upper 0.19806563847532416 theta[30] + -0.19806563847532416 theta[46]\n",
            "line_cap_30_46_lower 0.19806563847532416 theta[30] + -0.19806563847532416 theta[46]\n",
            "line_cap_31_30_upper -1.6108247422680413 theta[30] + 1.6108247422680413 theta[31]\n",
            "line_cap_31_30_lower -1.6108247422680413 theta[30] + 1.6108247422680413 theta[31]\n",
            "line_cap_31_32_upper 1.6108247422680413 theta[31] + -1.6108247422680413 theta[32]\n",
            "line_cap_31_32_lower 1.6108247422680413 theta[31] + -1.6108247422680413 theta[32]\n",
            "line_cap_31_47_upper 0.19806563847532416 theta[31] + -0.19806563847532416 theta[47]\n",
            "line_cap_31_47_lower 0.19806563847532416 theta[31] + -0.19806563847532416 theta[47]\n",
            "line_cap_32_31_upper -1.6108247422680413 theta[31] + 1.6108247422680413 theta[32]\n",
            "line_cap_32_31_lower -1.6108247422680413 theta[31] + 1.6108247422680413 theta[32]\n",
            "line_cap_32_33_upper 1.6108247422680413 theta[32] + -1.6108247422680413 theta[33]\n",
            "line_cap_32_33_lower 1.6108247422680413 theta[32] + -1.6108247422680413 theta[33]\n",
            "line_cap_32_48_upper 0.19806563847532416 theta[32] + -0.19806563847532416 theta[48]\n",
            "line_cap_32_48_lower 0.19806563847532416 theta[32] + -0.19806563847532416 theta[48]\n",
            "line_cap_33_32_upper -1.6108247422680413 theta[32] + 1.6108247422680413 theta[33]\n",
            "line_cap_33_32_lower -1.6108247422680413 theta[32] + 1.6108247422680413 theta[33]\n",
            "line_cap_33_34_upper 1.6108247422680413 theta[33] + -1.6108247422680413 theta[34]\n",
            "line_cap_33_34_lower 1.6108247422680413 theta[33] + -1.6108247422680413 theta[34]\n",
            "line_cap_33_49_upper 0.19806563847532416 theta[33] + -0.19806563847532416 theta[49]\n",
            "line_cap_33_49_lower 0.19806563847532416 theta[33] + -0.19806563847532416 theta[49]\n",
            "line_cap_34_33_upper -1.6108247422680413 theta[33] + 1.6108247422680413 theta[34]\n",
            "line_cap_34_33_lower -1.6108247422680413 theta[33] + 1.6108247422680413 theta[34]\n",
            "line_cap_34_35_upper 1.6108247422680413 theta[34] + -1.6108247422680413 theta[35]\n",
            "line_cap_34_35_lower 1.6108247422680413 theta[34] + -1.6108247422680413 theta[35]\n",
            "line_cap_34_50_upper 0.19806563847532416 theta[34] + -0.19806563847532416 theta[50]\n",
            "line_cap_34_50_lower 0.19806563847532416 theta[34] + -0.19806563847532416 theta[50]\n",
            "line_cap_35_34_upper -1.6108247422680413 theta[34] + 1.6108247422680413 theta[35]\n",
            "line_cap_35_34_lower -1.6108247422680413 theta[34] + 1.6108247422680413 theta[35]\n",
            "line_cap_35_51_upper 0.19806563847532416 theta[35] + -0.19806563847532416 theta[51]\n",
            "line_cap_35_51_lower 0.19806563847532416 theta[35] + -0.19806563847532416 theta[51]\n",
            "line_cap_36_20_upper -0.19806563847532416 theta[20] + 0.19806563847532416 theta[36]\n",
            "line_cap_36_20_lower -0.19806563847532416 theta[20] + 0.19806563847532416 theta[36]\n",
            "line_cap_37_21_upper -0.19806563847532416 theta[21] + 0.19806563847532416 theta[37]\n",
            "line_cap_37_21_lower -0.19806563847532416 theta[21] + 0.19806563847532416 theta[37]\n",
            "line_cap_38_22_upper -0.19806563847532416 theta[22] + 0.19806563847532416 theta[38]\n",
            "line_cap_38_22_lower -0.19806563847532416 theta[22] + 0.19806563847532416 theta[38]\n",
            "line_cap_39_23_upper -0.19806563847532416 theta[23] + 0.19806563847532416 theta[39]\n",
            "line_cap_39_23_lower -0.19806563847532416 theta[23] + 0.19806563847532416 theta[39]\n",
            "line_cap_40_24_upper -0.19806563847532416 theta[24] + 0.19806563847532416 theta[40]\n",
            "line_cap_40_24_lower -0.19806563847532416 theta[24] + 0.19806563847532416 theta[40]\n",
            "line_cap_41_25_upper -0.19806563847532416 theta[25] + 0.19806563847532416 theta[41]\n",
            "line_cap_41_25_lower -0.19806563847532416 theta[25] + 0.19806563847532416 theta[41]\n",
            "line_cap_42_26_upper -0.19806563847532416 theta[26] + 0.19806563847532416 theta[42]\n",
            "line_cap_42_26_lower -0.19806563847532416 theta[26] + 0.19806563847532416 theta[42]\n",
            "line_cap_43_27_upper -0.19806563847532416 theta[27] + 0.19806563847532416 theta[43]\n",
            "line_cap_43_27_lower -0.19806563847532416 theta[27] + 0.19806563847532416 theta[43]\n",
            "line_cap_44_28_upper -0.19806563847532416 theta[28] + 0.19806563847532416 theta[44]\n",
            "line_cap_44_28_lower -0.19806563847532416 theta[28] + 0.19806563847532416 theta[44]\n",
            "line_cap_45_29_upper -0.19806563847532416 theta[29] + 0.19806563847532416 theta[45]\n",
            "line_cap_45_29_lower -0.19806563847532416 theta[29] + 0.19806563847532416 theta[45]\n",
            "line_cap_46_30_upper -0.19806563847532416 theta[30] + 0.19806563847532416 theta[46]\n",
            "line_cap_46_30_lower -0.19806563847532416 theta[30] + 0.19806563847532416 theta[46]\n",
            "line_cap_47_31_upper -0.19806563847532416 theta[31] + 0.19806563847532416 theta[47]\n",
            "line_cap_47_31_lower -0.19806563847532416 theta[31] + 0.19806563847532416 theta[47]\n",
            "line_cap_48_32_upper -0.19806563847532416 theta[32] + 0.19806563847532416 theta[48]\n",
            "line_cap_48_32_lower -0.19806563847532416 theta[32] + 0.19806563847532416 theta[48]\n",
            "line_cap_49_33_upper -0.19806563847532416 theta[33] + 0.19806563847532416 theta[49]\n",
            "line_cap_49_33_lower -0.19806563847532416 theta[33] + 0.19806563847532416 theta[49]\n",
            "line_cap_50_34_upper -0.19806563847532416 theta[34] + 0.19806563847532416 theta[50]\n",
            "line_cap_50_34_lower -0.19806563847532416 theta[34] + 0.19806563847532416 theta[50]\n",
            "line_cap_51_35_upper -0.19806563847532416 theta[35] + 0.19806563847532416 theta[51]\n",
            "line_cap_51_35_lower -0.19806563847532416 theta[35] + 0.19806563847532416 theta[51]\n",
            "line_cap_52_1_upper -1.6108247422680413 theta[1] + 1.6108247422680413 theta[52]\n",
            "line_cap_52_1_lower -1.6108247422680413 theta[1] + 1.6108247422680413 theta[52]\n",
            "line_cap_52_53_upper 1.6108247422680413 theta[52] + -1.6108247422680413 theta[53]\n",
            "line_cap_52_53_lower 1.6108247422680413 theta[52] + -1.6108247422680413 theta[53]\n",
            "line_cap_52_57_upper 0.19806563847532416 theta[52] + -0.19806563847532416 theta[57]\n",
            "line_cap_52_57_lower 0.19806563847532416 theta[52] + -0.19806563847532416 theta[57]\n",
            "line_cap_53_52_upper -1.6108247422680413 theta[52] + 1.6108247422680413 theta[53]\n",
            "line_cap_53_52_lower -1.6108247422680413 theta[52] + 1.6108247422680413 theta[53]\n",
            "line_cap_53_54_upper 1.6108247422680413 theta[53] + -1.6108247422680413 theta[54]\n",
            "line_cap_53_54_lower 1.6108247422680413 theta[53] + -1.6108247422680413 theta[54]\n",
            "line_cap_53_58_upper 0.19806563847532416 theta[53] + -0.19806563847532416 theta[58]\n",
            "line_cap_53_58_lower 0.19806563847532416 theta[53] + -0.19806563847532416 theta[58]\n",
            "line_cap_54_53_upper -1.6108247422680413 theta[53] + 1.6108247422680413 theta[54]\n",
            "line_cap_54_53_lower -1.6108247422680413 theta[53] + 1.6108247422680413 theta[54]\n",
            "line_cap_54_55_upper 1.6108247422680413 theta[54] + -1.6108247422680413 theta[55]\n",
            "line_cap_54_55_lower 1.6108247422680413 theta[54] + -1.6108247422680413 theta[55]\n",
            "line_cap_54_59_upper 0.19806563847532416 theta[54] + -0.19806563847532416 theta[59]\n",
            "line_cap_54_59_lower 0.19806563847532416 theta[54] + -0.19806563847532416 theta[59]\n",
            "line_cap_55_54_upper -1.6108247422680413 theta[54] + 1.6108247422680413 theta[55]\n",
            "line_cap_55_54_lower -1.6108247422680413 theta[54] + 1.6108247422680413 theta[55]\n",
            "line_cap_55_56_upper 1.6108247422680413 theta[55] + -1.6108247422680413 theta[56]\n",
            "line_cap_55_56_lower 1.6108247422680413 theta[55] + -1.6108247422680413 theta[56]\n",
            "line_cap_55_60_upper 0.19806563847532416 theta[55] + -0.19806563847532416 theta[60]\n",
            "line_cap_55_60_lower 0.19806563847532416 theta[55] + -0.19806563847532416 theta[60]\n",
            "line_cap_56_55_upper -1.6108247422680413 theta[55] + 1.6108247422680413 theta[56]\n",
            "line_cap_56_55_lower -1.6108247422680413 theta[55] + 1.6108247422680413 theta[56]\n",
            "line_cap_56_61_upper 0.19806563847532416 theta[56] + -0.19806563847532416 theta[61]\n",
            "line_cap_56_61_lower 0.19806563847532416 theta[56] + -0.19806563847532416 theta[61]\n",
            "line_cap_57_52_upper -0.19806563847532416 theta[52] + 0.19806563847532416 theta[57]\n",
            "line_cap_57_52_lower -0.19806563847532416 theta[52] + 0.19806563847532416 theta[57]\n",
            "line_cap_58_53_upper -0.19806563847532416 theta[53] + 0.19806563847532416 theta[58]\n",
            "line_cap_58_53_lower -0.19806563847532416 theta[53] + 0.19806563847532416 theta[58]\n",
            "line_cap_59_54_upper -0.19806563847532416 theta[54] + 0.19806563847532416 theta[59]\n",
            "line_cap_59_54_lower -0.19806563847532416 theta[54] + 0.19806563847532416 theta[59]\n",
            "line_cap_60_55_upper -0.19806563847532416 theta[55] + 0.19806563847532416 theta[60]\n",
            "line_cap_60_55_lower -0.19806563847532416 theta[55] + 0.19806563847532416 theta[60]\n",
            "line_cap_61_56_upper -0.19806563847532416 theta[56] + 0.19806563847532416 theta[61]\n",
            "line_cap_61_56_lower -0.19806563847532416 theta[56] + 0.19806563847532416 theta[61]\n",
            "line_cap_62_1_upper -1.6108247422680413 theta[1] + 1.6108247422680413 theta[62]\n",
            "line_cap_62_1_lower -1.6108247422680413 theta[1] + 1.6108247422680413 theta[62]\n",
            "line_cap_62_63_upper 1.6108247422680413 theta[62] + -1.6108247422680413 theta[63]\n",
            "line_cap_62_63_lower 1.6108247422680413 theta[62] + -1.6108247422680413 theta[63]\n",
            "line_cap_62_71_upper 0.19806563847532416 theta[62] + -0.19806563847532416 theta[71]\n",
            "line_cap_62_71_lower 0.19806563847532416 theta[62] + -0.19806563847532416 theta[71]\n",
            "line_cap_63_62_upper -1.6108247422680413 theta[62] + 1.6108247422680413 theta[63]\n",
            "line_cap_63_62_lower -1.6108247422680413 theta[62] + 1.6108247422680413 theta[63]\n",
            "line_cap_63_64_upper 1.6108247422680413 theta[63] + -1.6108247422680413 theta[64]\n",
            "line_cap_63_64_lower 1.6108247422680413 theta[63] + -1.6108247422680413 theta[64]\n",
            "line_cap_63_72_upper 0.19806563847532416 theta[63] + -0.19806563847532416 theta[72]\n",
            "line_cap_63_72_lower 0.19806563847532416 theta[63] + -0.19806563847532416 theta[72]\n",
            "line_cap_64_63_upper -1.6108247422680413 theta[63] + 1.6108247422680413 theta[64]\n",
            "line_cap_64_63_lower -1.6108247422680413 theta[63] + 1.6108247422680413 theta[64]\n",
            "line_cap_64_65_upper 1.6108247422680413 theta[64] + -1.6108247422680413 theta[65]\n",
            "line_cap_64_65_lower 1.6108247422680413 theta[64] + -1.6108247422680413 theta[65]\n",
            "line_cap_64_73_upper 0.19806563847532416 theta[64] + -0.19806563847532416 theta[73]\n",
            "line_cap_64_73_lower 0.19806563847532416 theta[64] + -0.19806563847532416 theta[73]\n",
            "line_cap_65_64_upper -1.6108247422680413 theta[64] + 1.6108247422680413 theta[65]\n",
            "line_cap_65_64_lower -1.6108247422680413 theta[64] + 1.6108247422680413 theta[65]\n",
            "line_cap_65_66_upper 1.6108247422680413 theta[65] + -1.6108247422680413 theta[66]\n",
            "line_cap_65_66_lower 1.6108247422680413 theta[65] + -1.6108247422680413 theta[66]\n",
            "line_cap_65_74_upper 0.19806563847532416 theta[65] + -0.19806563847532416 theta[74]\n",
            "line_cap_65_74_lower 0.19806563847532416 theta[65] + -0.19806563847532416 theta[74]\n",
            "line_cap_66_65_upper -1.6108247422680413 theta[65] + 1.6108247422680413 theta[66]\n",
            "line_cap_66_65_lower -1.6108247422680413 theta[65] + 1.6108247422680413 theta[66]\n",
            "line_cap_66_67_upper 1.6108247422680413 theta[66] + -1.6108247422680413 theta[67]\n",
            "line_cap_66_67_lower 1.6108247422680413 theta[66] + -1.6108247422680413 theta[67]\n",
            "line_cap_66_75_upper 0.19806563847532416 theta[66] + -0.19806563847532416 theta[75]\n",
            "line_cap_66_75_lower 0.19806563847532416 theta[66] + -0.19806563847532416 theta[75]\n",
            "line_cap_67_66_upper -1.6108247422680413 theta[66] + 1.6108247422680413 theta[67]\n",
            "line_cap_67_66_lower -1.6108247422680413 theta[66] + 1.6108247422680413 theta[67]\n",
            "line_cap_67_68_upper 1.6108247422680413 theta[67] + -1.6108247422680413 theta[68]\n",
            "line_cap_67_68_lower 1.6108247422680413 theta[67] + -1.6108247422680413 theta[68]\n",
            "line_cap_67_76_upper 0.19806563847532416 theta[67] + -0.19806563847532416 theta[76]\n",
            "line_cap_67_76_lower 0.19806563847532416 theta[67] + -0.19806563847532416 theta[76]\n",
            "line_cap_68_67_upper -1.6108247422680413 theta[67] + 1.6108247422680413 theta[68]\n",
            "line_cap_68_67_lower -1.6108247422680413 theta[67] + 1.6108247422680413 theta[68]\n",
            "line_cap_68_69_upper 1.6108247422680413 theta[68] + -1.6108247422680413 theta[69]\n",
            "line_cap_68_69_lower 1.6108247422680413 theta[68] + -1.6108247422680413 theta[69]\n",
            "line_cap_68_77_upper 0.19806563847532416 theta[68] + -0.19806563847532416 theta[77]\n",
            "line_cap_68_77_lower 0.19806563847532416 theta[68] + -0.19806563847532416 theta[77]\n",
            "line_cap_69_68_upper -1.6108247422680413 theta[68] + 1.6108247422680413 theta[69]\n",
            "line_cap_69_68_lower -1.6108247422680413 theta[68] + 1.6108247422680413 theta[69]\n",
            "line_cap_69_70_upper 1.6108247422680413 theta[69] + -1.6108247422680413 theta[70]\n",
            "line_cap_69_70_lower 1.6108247422680413 theta[69] + -1.6108247422680413 theta[70]\n",
            "line_cap_69_78_upper 0.19806563847532416 theta[69] + -0.19806563847532416 theta[78]\n",
            "line_cap_69_78_lower 0.19806563847532416 theta[69] + -0.19806563847532416 theta[78]\n",
            "line_cap_70_69_upper -1.6108247422680413 theta[69] + 1.6108247422680413 theta[70]\n",
            "line_cap_70_69_lower -1.6108247422680413 theta[69] + 1.6108247422680413 theta[70]\n",
            "line_cap_70_79_upper 0.19806563847532416 theta[70] + -0.19806563847532416 theta[79]\n",
            "line_cap_70_79_lower 0.19806563847532416 theta[70] + -0.19806563847532416 theta[79]\n",
            "line_cap_71_62_upper -0.19806563847532416 theta[62] + 0.19806563847532416 theta[71]\n",
            "line_cap_71_62_lower -0.19806563847532416 theta[62] + 0.19806563847532416 theta[71]\n",
            "line_cap_72_63_upper -0.19806563847532416 theta[63] + 0.19806563847532416 theta[72]\n",
            "line_cap_72_63_lower -0.19806563847532416 theta[63] + 0.19806563847532416 theta[72]\n",
            "line_cap_73_64_upper -0.19806563847532416 theta[64] + 0.19806563847532416 theta[73]\n",
            "line_cap_73_64_lower -0.19806563847532416 theta[64] + 0.19806563847532416 theta[73]\n",
            "line_cap_74_65_upper -0.19806563847532416 theta[65] + 0.19806563847532416 theta[74]\n",
            "line_cap_74_65_lower -0.19806563847532416 theta[65] + 0.19806563847532416 theta[74]\n",
            "line_cap_75_66_upper -0.19806563847532416 theta[66] + 0.19806563847532416 theta[75]\n",
            "line_cap_75_66_lower -0.19806563847532416 theta[66] + 0.19806563847532416 theta[75]\n",
            "line_cap_76_67_upper -0.19806563847532416 theta[67] + 0.19806563847532416 theta[76]\n",
            "line_cap_76_67_lower -0.19806563847532416 theta[67] + 0.19806563847532416 theta[76]\n",
            "line_cap_77_68_upper -0.19806563847532416 theta[68] + 0.19806563847532416 theta[77]\n",
            "line_cap_77_68_lower -0.19806563847532416 theta[68] + 0.19806563847532416 theta[77]\n",
            "line_cap_78_69_upper -0.19806563847532416 theta[69] + 0.19806563847532416 theta[78]\n",
            "line_cap_78_69_lower -0.19806563847532416 theta[69] + 0.19806563847532416 theta[78]\n",
            "line_cap_79_70_upper -0.19806563847532416 theta[70] + 0.19806563847532416 theta[79]\n",
            "line_cap_79_70_lower -0.19806563847532416 theta[70] + 0.19806563847532416 theta[79]\n",
            "line_cap_upper_0_1 2604.166666666667 theta[0] + -2604.166666666667 theta[1]\n",
            "line_cap_lower_0_1 2604.166666666667 theta[0] + -2604.166666666667 theta[1]\n",
            "line_cap_upper_1_0 -2604.166666666667 theta[0] + 2604.166666666667 theta[1]\n",
            "line_cap_lower_1_0 -2604.166666666667 theta[0] + 2604.166666666667 theta[1]\n",
            "line_cap_upper_1_2 1.6108247422680413 theta[1] + -1.6108247422680413 theta[2]\n",
            "line_cap_lower_1_2 1.6108247422680413 theta[1] + -1.6108247422680413 theta[2]\n",
            "line_cap_upper_1_20 1.6108247422680413 theta[1] + -1.6108247422680413 theta[20]\n",
            "line_cap_lower_1_20 1.6108247422680413 theta[1] + -1.6108247422680413 theta[20]\n",
            "line_cap_upper_1_52 1.6108247422680413 theta[1] + -1.6108247422680413 theta[52]\n",
            "line_cap_lower_1_52 1.6108247422680413 theta[1] + -1.6108247422680413 theta[52]\n",
            "line_cap_upper_1_62 1.6108247422680413 theta[1] + -1.6108247422680413 theta[62]\n",
            "line_cap_lower_1_62 1.6108247422680413 theta[1] + -1.6108247422680413 theta[62]\n",
            "line_cap_upper_2_1 -1.6108247422680413 theta[1] + 1.6108247422680413 theta[2]\n",
            "line_cap_lower_2_1 -1.6108247422680413 theta[1] + 1.6108247422680413 theta[2]\n",
            "line_cap_upper_2_3 1.6108247422680413 theta[2] + -1.6108247422680413 theta[3]\n",
            "line_cap_lower_2_3 1.6108247422680413 theta[2] + -1.6108247422680413 theta[3]\n",
            "line_cap_upper_2_11 0.19806563847532416 theta[2] + -0.19806563847532416 theta[11]\n",
            "line_cap_lower_2_11 0.19806563847532416 theta[2] + -0.19806563847532416 theta[11]\n",
            "line_cap_upper_3_2 -1.6108247422680413 theta[2] + 1.6108247422680413 theta[3]\n",
            "line_cap_lower_3_2 -1.6108247422680413 theta[2] + 1.6108247422680413 theta[3]\n",
            "line_cap_upper_3_4 1.6108247422680413 theta[3] + -1.6108247422680413 theta[4]\n",
            "line_cap_lower_3_4 1.6108247422680413 theta[3] + -1.6108247422680413 theta[4]\n",
            "line_cap_upper_3_12 0.19806563847532416 theta[3] + -0.19806563847532416 theta[12]\n",
            "line_cap_lower_3_12 0.19806563847532416 theta[3] + -0.19806563847532416 theta[12]\n",
            "line_cap_upper_4_3 -1.6108247422680413 theta[3] + 1.6108247422680413 theta[4]\n",
            "line_cap_lower_4_3 -1.6108247422680413 theta[3] + 1.6108247422680413 theta[4]\n",
            "line_cap_upper_4_5 1.6108247422680413 theta[4] + -1.6108247422680413 theta[5]\n",
            "line_cap_lower_4_5 1.6108247422680413 theta[4] + -1.6108247422680413 theta[5]\n",
            "line_cap_upper_4_13 0.19806563847532416 theta[4] + -0.19806563847532416 theta[13]\n",
            "line_cap_lower_4_13 0.19806563847532416 theta[4] + -0.19806563847532416 theta[13]\n",
            "line_cap_upper_5_4 -1.6108247422680413 theta[4] + 1.6108247422680413 theta[5]\n",
            "line_cap_lower_5_4 -1.6108247422680413 theta[4] + 1.6108247422680413 theta[5]\n",
            "line_cap_upper_5_6 1.6108247422680413 theta[5] + -1.6108247422680413 theta[6]\n",
            "line_cap_lower_5_6 1.6108247422680413 theta[5] + -1.6108247422680413 theta[6]\n",
            "line_cap_upper_5_14 0.19806563847532416 theta[5] + -0.19806563847532416 theta[14]\n",
            "line_cap_lower_5_14 0.19806563847532416 theta[5] + -0.19806563847532416 theta[14]\n",
            "line_cap_upper_6_5 -1.6108247422680413 theta[5] + 1.6108247422680413 theta[6]\n",
            "line_cap_lower_6_5 -1.6108247422680413 theta[5] + 1.6108247422680413 theta[6]\n",
            "line_cap_upper_6_7 1.6108247422680413 theta[6] + -1.6108247422680413 theta[7]\n",
            "line_cap_lower_6_7 1.6108247422680413 theta[6] + -1.6108247422680413 theta[7]\n",
            "line_cap_upper_6_15 0.19806563847532416 theta[6] + -0.19806563847532416 theta[15]\n",
            "line_cap_lower_6_15 0.19806563847532416 theta[6] + -0.19806563847532416 theta[15]\n",
            "line_cap_upper_7_6 -1.6108247422680413 theta[6] + 1.6108247422680413 theta[7]\n",
            "line_cap_lower_7_6 -1.6108247422680413 theta[6] + 1.6108247422680413 theta[7]\n",
            "line_cap_upper_7_8 1.6108247422680413 theta[7] + -1.6108247422680413 theta[8]\n",
            "line_cap_lower_7_8 1.6108247422680413 theta[7] + -1.6108247422680413 theta[8]\n",
            "line_cap_upper_7_16 0.19806563847532416 theta[7] + -0.19806563847532416 theta[16]\n",
            "line_cap_lower_7_16 0.19806563847532416 theta[7] + -0.19806563847532416 theta[16]\n",
            "line_cap_upper_8_7 -1.6108247422680413 theta[7] + 1.6108247422680413 theta[8]\n",
            "line_cap_lower_8_7 -1.6108247422680413 theta[7] + 1.6108247422680413 theta[8]\n",
            "line_cap_upper_8_9 1.6108247422680413 theta[8] + -1.6108247422680413 theta[9]\n",
            "line_cap_lower_8_9 1.6108247422680413 theta[8] + -1.6108247422680413 theta[9]\n",
            "line_cap_upper_8_17 0.19806563847532416 theta[8] + -0.19806563847532416 theta[17]\n",
            "line_cap_lower_8_17 0.19806563847532416 theta[8] + -0.19806563847532416 theta[17]\n",
            "line_cap_upper_9_8 -1.6108247422680413 theta[8] + 1.6108247422680413 theta[9]\n",
            "line_cap_lower_9_8 -1.6108247422680413 theta[8] + 1.6108247422680413 theta[9]\n",
            "line_cap_upper_9_10 1.6108247422680413 theta[9] + -1.6108247422680413 theta[10]\n",
            "line_cap_lower_9_10 1.6108247422680413 theta[9] + -1.6108247422680413 theta[10]\n",
            "line_cap_upper_9_18 0.19806563847532416 theta[9] + -0.19806563847532416 theta[18]\n",
            "line_cap_lower_9_18 0.19806563847532416 theta[9] + -0.19806563847532416 theta[18]\n",
            "line_cap_upper_10_9 -1.6108247422680413 theta[9] + 1.6108247422680413 theta[10]\n",
            "line_cap_lower_10_9 -1.6108247422680413 theta[9] + 1.6108247422680413 theta[10]\n",
            "line_cap_upper_10_19 0.19806563847532416 theta[10] + -0.19806563847532416 theta[19]\n",
            "line_cap_lower_10_19 0.19806563847532416 theta[10] + -0.19806563847532416 theta[19]\n",
            "line_cap_upper_11_2 -0.19806563847532416 theta[2] + 0.19806563847532416 theta[11]\n",
            "line_cap_lower_11_2 -0.19806563847532416 theta[2] + 0.19806563847532416 theta[11]\n",
            "line_cap_upper_12_3 -0.19806563847532416 theta[3] + 0.19806563847532416 theta[12]\n",
            "line_cap_lower_12_3 -0.19806563847532416 theta[3] + 0.19806563847532416 theta[12]\n",
            "line_cap_upper_13_4 -0.19806563847532416 theta[4] + 0.19806563847532416 theta[13]\n",
            "line_cap_lower_13_4 -0.19806563847532416 theta[4] + 0.19806563847532416 theta[13]\n",
            "line_cap_upper_14_5 -0.19806563847532416 theta[5] + 0.19806563847532416 theta[14]\n",
            "line_cap_lower_14_5 -0.19806563847532416 theta[5] + 0.19806563847532416 theta[14]\n",
            "line_cap_upper_15_6 -0.19806563847532416 theta[6] + 0.19806563847532416 theta[15]\n",
            "line_cap_lower_15_6 -0.19806563847532416 theta[6] + 0.19806563847532416 theta[15]\n",
            "line_cap_upper_16_7 -0.19806563847532416 theta[7] + 0.19806563847532416 theta[16]\n",
            "line_cap_lower_16_7 -0.19806563847532416 theta[7] + 0.19806563847532416 theta[16]\n",
            "line_cap_upper_17_8 -0.19806563847532416 theta[8] + 0.19806563847532416 theta[17]\n",
            "line_cap_lower_17_8 -0.19806563847532416 theta[8] + 0.19806563847532416 theta[17]\n",
            "line_cap_upper_18_9 -0.19806563847532416 theta[9] + 0.19806563847532416 theta[18]\n",
            "line_cap_lower_18_9 -0.19806563847532416 theta[9] + 0.19806563847532416 theta[18]\n",
            "line_cap_upper_19_10 -0.19806563847532416 theta[10] + 0.19806563847532416 theta[19]\n",
            "line_cap_lower_19_10 -0.19806563847532416 theta[10] + 0.19806563847532416 theta[19]\n",
            "line_cap_upper_20_1 -1.6108247422680413 theta[1] + 1.6108247422680413 theta[20]\n",
            "line_cap_lower_20_1 -1.6108247422680413 theta[1] + 1.6108247422680413 theta[20]\n",
            "line_cap_upper_20_21 1.6108247422680413 theta[20] + -1.6108247422680413 theta[21]\n",
            "line_cap_lower_20_21 1.6108247422680413 theta[20] + -1.6108247422680413 theta[21]\n",
            "line_cap_upper_20_36 0.19806563847532416 theta[20] + -0.19806563847532416 theta[36]\n",
            "line_cap_lower_20_36 0.19806563847532416 theta[20] + -0.19806563847532416 theta[36]\n",
            "line_cap_upper_21_20 -1.6108247422680413 theta[20] + 1.6108247422680413 theta[21]\n",
            "line_cap_lower_21_20 -1.6108247422680413 theta[20] + 1.6108247422680413 theta[21]\n",
            "line_cap_upper_21_22 1.6108247422680413 theta[21] + -1.6108247422680413 theta[22]\n",
            "line_cap_lower_21_22 1.6108247422680413 theta[21] + -1.6108247422680413 theta[22]\n",
            "line_cap_upper_21_37 0.19806563847532416 theta[21] + -0.19806563847532416 theta[37]\n",
            "line_cap_lower_21_37 0.19806563847532416 theta[21] + -0.19806563847532416 theta[37]\n",
            "line_cap_upper_22_21 -1.6108247422680413 theta[21] + 1.6108247422680413 theta[22]\n",
            "line_cap_lower_22_21 -1.6108247422680413 theta[21] + 1.6108247422680413 theta[22]\n",
            "line_cap_upper_22_23 1.6108247422680413 theta[22] + -1.6108247422680413 theta[23]\n",
            "line_cap_lower_22_23 1.6108247422680413 theta[22] + -1.6108247422680413 theta[23]\n",
            "line_cap_upper_22_38 0.19806563847532416 theta[22] + -0.19806563847532416 theta[38]\n",
            "line_cap_lower_22_38 0.19806563847532416 theta[22] + -0.19806563847532416 theta[38]\n",
            "line_cap_upper_23_22 -1.6108247422680413 theta[22] + 1.6108247422680413 theta[23]\n",
            "line_cap_lower_23_22 -1.6108247422680413 theta[22] + 1.6108247422680413 theta[23]\n",
            "line_cap_upper_23_24 1.6108247422680413 theta[23] + -1.6108247422680413 theta[24]\n",
            "line_cap_lower_23_24 1.6108247422680413 theta[23] + -1.6108247422680413 theta[24]\n",
            "line_cap_upper_23_39 0.19806563847532416 theta[23] + -0.19806563847532416 theta[39]\n",
            "line_cap_lower_23_39 0.19806563847532416 theta[23] + -0.19806563847532416 theta[39]\n",
            "line_cap_upper_24_23 -1.6108247422680413 theta[23] + 1.6108247422680413 theta[24]\n",
            "line_cap_lower_24_23 -1.6108247422680413 theta[23] + 1.6108247422680413 theta[24]\n",
            "line_cap_upper_24_25 1.6108247422680413 theta[24] + -1.6108247422680413 theta[25]\n",
            "line_cap_lower_24_25 1.6108247422680413 theta[24] + -1.6108247422680413 theta[25]\n",
            "line_cap_upper_24_40 0.19806563847532416 theta[24] + -0.19806563847532416 theta[40]\n",
            "line_cap_lower_24_40 0.19806563847532416 theta[24] + -0.19806563847532416 theta[40]\n",
            "line_cap_upper_25_24 -1.6108247422680413 theta[24] + 1.6108247422680413 theta[25]\n",
            "line_cap_lower_25_24 -1.6108247422680413 theta[24] + 1.6108247422680413 theta[25]\n",
            "line_cap_upper_25_26 1.6108247422680413 theta[25] + -1.6108247422680413 theta[26]\n",
            "line_cap_lower_25_26 1.6108247422680413 theta[25] + -1.6108247422680413 theta[26]\n",
            "line_cap_upper_25_41 0.19806563847532416 theta[25] + -0.19806563847532416 theta[41]\n",
            "line_cap_lower_25_41 0.19806563847532416 theta[25] + -0.19806563847532416 theta[41]\n",
            "line_cap_upper_26_25 -1.6108247422680413 theta[25] + 1.6108247422680413 theta[26]\n",
            "line_cap_lower_26_25 -1.6108247422680413 theta[25] + 1.6108247422680413 theta[26]\n",
            "line_cap_upper_26_27 1.6108247422680413 theta[26] + -1.6108247422680413 theta[27]\n",
            "line_cap_lower_26_27 1.6108247422680413 theta[26] + -1.6108247422680413 theta[27]\n",
            "line_cap_upper_26_42 0.19806563847532416 theta[26] + -0.19806563847532416 theta[42]\n",
            "line_cap_lower_26_42 0.19806563847532416 theta[26] + -0.19806563847532416 theta[42]\n",
            "line_cap_upper_27_26 -1.6108247422680413 theta[26] + 1.6108247422680413 theta[27]\n",
            "line_cap_lower_27_26 -1.6108247422680413 theta[26] + 1.6108247422680413 theta[27]\n",
            "line_cap_upper_27_28 1.6108247422680413 theta[27] + -1.6108247422680413 theta[28]\n",
            "line_cap_lower_27_28 1.6108247422680413 theta[27] + -1.6108247422680413 theta[28]\n",
            "line_cap_upper_27_43 0.19806563847532416 theta[27] + -0.19806563847532416 theta[43]\n",
            "line_cap_lower_27_43 0.19806563847532416 theta[27] + -0.19806563847532416 theta[43]\n",
            "line_cap_upper_28_27 -1.6108247422680413 theta[27] + 1.6108247422680413 theta[28]\n",
            "line_cap_lower_28_27 -1.6108247422680413 theta[27] + 1.6108247422680413 theta[28]\n",
            "line_cap_upper_28_29 1.6108247422680413 theta[28] + -1.6108247422680413 theta[29]\n",
            "line_cap_lower_28_29 1.6108247422680413 theta[28] + -1.6108247422680413 theta[29]\n",
            "line_cap_upper_28_44 0.19806563847532416 theta[28] + -0.19806563847532416 theta[44]\n",
            "line_cap_lower_28_44 0.19806563847532416 theta[28] + -0.19806563847532416 theta[44]\n",
            "line_cap_upper_29_28 -1.6108247422680413 theta[28] + 1.6108247422680413 theta[29]\n",
            "line_cap_lower_29_28 -1.6108247422680413 theta[28] + 1.6108247422680413 theta[29]\n",
            "line_cap_upper_29_30 1.6108247422680413 theta[29] + -1.6108247422680413 theta[30]\n",
            "line_cap_lower_29_30 1.6108247422680413 theta[29] + -1.6108247422680413 theta[30]\n",
            "line_cap_upper_29_45 0.19806563847532416 theta[29] + -0.19806563847532416 theta[45]\n",
            "line_cap_lower_29_45 0.19806563847532416 theta[29] + -0.19806563847532416 theta[45]\n",
            "line_cap_upper_30_29 -1.6108247422680413 theta[29] + 1.6108247422680413 theta[30]\n",
            "line_cap_lower_30_29 -1.6108247422680413 theta[29] + 1.6108247422680413 theta[30]\n",
            "line_cap_upper_30_31 1.6108247422680413 theta[30] + -1.6108247422680413 theta[31]\n",
            "line_cap_lower_30_31 1.6108247422680413 theta[30] + -1.6108247422680413 theta[31]\n",
            "line_cap_upper_30_46 0.19806563847532416 theta[30] + -0.19806563847532416 theta[46]\n",
            "line_cap_lower_30_46 0.19806563847532416 theta[30] + -0.19806563847532416 theta[46]\n",
            "line_cap_upper_31_30 -1.6108247422680413 theta[30] + 1.6108247422680413 theta[31]\n",
            "line_cap_lower_31_30 -1.6108247422680413 theta[30] + 1.6108247422680413 theta[31]\n",
            "line_cap_upper_31_32 1.6108247422680413 theta[31] + -1.6108247422680413 theta[32]\n",
            "line_cap_lower_31_32 1.6108247422680413 theta[31] + -1.6108247422680413 theta[32]\n",
            "line_cap_upper_31_47 0.19806563847532416 theta[31] + -0.19806563847532416 theta[47]\n",
            "line_cap_lower_31_47 0.19806563847532416 theta[31] + -0.19806563847532416 theta[47]\n",
            "line_cap_upper_32_31 -1.6108247422680413 theta[31] + 1.6108247422680413 theta[32]\n",
            "line_cap_lower_32_31 -1.6108247422680413 theta[31] + 1.6108247422680413 theta[32]\n",
            "line_cap_upper_32_33 1.6108247422680413 theta[32] + -1.6108247422680413 theta[33]\n",
            "line_cap_lower_32_33 1.6108247422680413 theta[32] + -1.6108247422680413 theta[33]\n",
            "line_cap_upper_32_48 0.19806563847532416 theta[32] + -0.19806563847532416 theta[48]\n",
            "line_cap_lower_32_48 0.19806563847532416 theta[32] + -0.19806563847532416 theta[48]\n",
            "line_cap_upper_33_32 -1.6108247422680413 theta[32] + 1.6108247422680413 theta[33]\n",
            "line_cap_lower_33_32 -1.6108247422680413 theta[32] + 1.6108247422680413 theta[33]\n",
            "line_cap_upper_33_34 1.6108247422680413 theta[33] + -1.6108247422680413 theta[34]\n",
            "line_cap_lower_33_34 1.6108247422680413 theta[33] + -1.6108247422680413 theta[34]\n",
            "line_cap_upper_33_49 0.19806563847532416 theta[33] + -0.19806563847532416 theta[49]\n",
            "line_cap_lower_33_49 0.19806563847532416 theta[33] + -0.19806563847532416 theta[49]\n",
            "line_cap_upper_34_33 -1.6108247422680413 theta[33] + 1.6108247422680413 theta[34]\n",
            "line_cap_lower_34_33 -1.6108247422680413 theta[33] + 1.6108247422680413 theta[34]\n",
            "line_cap_upper_34_35 1.6108247422680413 theta[34] + -1.6108247422680413 theta[35]\n",
            "line_cap_lower_34_35 1.6108247422680413 theta[34] + -1.6108247422680413 theta[35]\n",
            "line_cap_upper_34_50 0.19806563847532416 theta[34] + -0.19806563847532416 theta[50]\n",
            "line_cap_lower_34_50 0.19806563847532416 theta[34] + -0.19806563847532416 theta[50]\n",
            "line_cap_upper_35_34 -1.6108247422680413 theta[34] + 1.6108247422680413 theta[35]\n",
            "line_cap_lower_35_34 -1.6108247422680413 theta[34] + 1.6108247422680413 theta[35]\n",
            "line_cap_upper_35_51 0.19806563847532416 theta[35] + -0.19806563847532416 theta[51]\n",
            "line_cap_lower_35_51 0.19806563847532416 theta[35] + -0.19806563847532416 theta[51]\n",
            "line_cap_upper_36_20 -0.19806563847532416 theta[20] + 0.19806563847532416 theta[36]\n",
            "line_cap_lower_36_20 -0.19806563847532416 theta[20] + 0.19806563847532416 theta[36]\n",
            "line_cap_upper_37_21 -0.19806563847532416 theta[21] + 0.19806563847532416 theta[37]\n",
            "line_cap_lower_37_21 -0.19806563847532416 theta[21] + 0.19806563847532416 theta[37]\n",
            "line_cap_upper_38_22 -0.19806563847532416 theta[22] + 0.19806563847532416 theta[38]\n",
            "line_cap_lower_38_22 -0.19806563847532416 theta[22] + 0.19806563847532416 theta[38]\n",
            "line_cap_upper_39_23 -0.19806563847532416 theta[23] + 0.19806563847532416 theta[39]\n",
            "line_cap_lower_39_23 -0.19806563847532416 theta[23] + 0.19806563847532416 theta[39]\n",
            "line_cap_upper_40_24 -0.19806563847532416 theta[24] + 0.19806563847532416 theta[40]\n",
            "line_cap_lower_40_24 -0.19806563847532416 theta[24] + 0.19806563847532416 theta[40]\n",
            "line_cap_upper_41_25 -0.19806563847532416 theta[25] + 0.19806563847532416 theta[41]\n",
            "line_cap_lower_41_25 -0.19806563847532416 theta[25] + 0.19806563847532416 theta[41]\n",
            "line_cap_upper_42_26 -0.19806563847532416 theta[26] + 0.19806563847532416 theta[42]\n",
            "line_cap_lower_42_26 -0.19806563847532416 theta[26] + 0.19806563847532416 theta[42]\n",
            "line_cap_upper_43_27 -0.19806563847532416 theta[27] + 0.19806563847532416 theta[43]\n",
            "line_cap_lower_43_27 -0.19806563847532416 theta[27] + 0.19806563847532416 theta[43]\n",
            "line_cap_upper_44_28 -0.19806563847532416 theta[28] + 0.19806563847532416 theta[44]\n",
            "line_cap_lower_44_28 -0.19806563847532416 theta[28] + 0.19806563847532416 theta[44]\n",
            "line_cap_upper_45_29 -0.19806563847532416 theta[29] + 0.19806563847532416 theta[45]\n",
            "line_cap_lower_45_29 -0.19806563847532416 theta[29] + 0.19806563847532416 theta[45]\n",
            "line_cap_upper_46_30 -0.19806563847532416 theta[30] + 0.19806563847532416 theta[46]\n",
            "line_cap_lower_46_30 -0.19806563847532416 theta[30] + 0.19806563847532416 theta[46]\n",
            "line_cap_upper_47_31 -0.19806563847532416 theta[31] + 0.19806563847532416 theta[47]\n",
            "line_cap_lower_47_31 -0.19806563847532416 theta[31] + 0.19806563847532416 theta[47]\n",
            "line_cap_upper_48_32 -0.19806563847532416 theta[32] + 0.19806563847532416 theta[48]\n",
            "line_cap_lower_48_32 -0.19806563847532416 theta[32] + 0.19806563847532416 theta[48]\n",
            "line_cap_upper_49_33 -0.19806563847532416 theta[33] + 0.19806563847532416 theta[49]\n",
            "line_cap_lower_49_33 -0.19806563847532416 theta[33] + 0.19806563847532416 theta[49]\n",
            "line_cap_upper_50_34 -0.19806563847532416 theta[34] + 0.19806563847532416 theta[50]\n",
            "line_cap_lower_50_34 -0.19806563847532416 theta[34] + 0.19806563847532416 theta[50]\n",
            "line_cap_upper_51_35 -0.19806563847532416 theta[35] + 0.19806563847532416 theta[51]\n",
            "line_cap_lower_51_35 -0.19806563847532416 theta[35] + 0.19806563847532416 theta[51]\n",
            "line_cap_upper_52_1 -1.6108247422680413 theta[1] + 1.6108247422680413 theta[52]\n",
            "line_cap_lower_52_1 -1.6108247422680413 theta[1] + 1.6108247422680413 theta[52]\n",
            "line_cap_upper_52_53 1.6108247422680413 theta[52] + -1.6108247422680413 theta[53]\n",
            "line_cap_lower_52_53 1.6108247422680413 theta[52] + -1.6108247422680413 theta[53]\n",
            "line_cap_upper_52_57 0.19806563847532416 theta[52] + -0.19806563847532416 theta[57]\n",
            "line_cap_lower_52_57 0.19806563847532416 theta[52] + -0.19806563847532416 theta[57]\n",
            "line_cap_upper_53_52 -1.6108247422680413 theta[52] + 1.6108247422680413 theta[53]\n",
            "line_cap_lower_53_52 -1.6108247422680413 theta[52] + 1.6108247422680413 theta[53]\n",
            "line_cap_upper_53_54 1.6108247422680413 theta[53] + -1.6108247422680413 theta[54]\n",
            "line_cap_lower_53_54 1.6108247422680413 theta[53] + -1.6108247422680413 theta[54]\n",
            "line_cap_upper_53_58 0.19806563847532416 theta[53] + -0.19806563847532416 theta[58]\n",
            "line_cap_lower_53_58 0.19806563847532416 theta[53] + -0.19806563847532416 theta[58]\n",
            "line_cap_upper_54_53 -1.6108247422680413 theta[53] + 1.6108247422680413 theta[54]\n",
            "line_cap_lower_54_53 -1.6108247422680413 theta[53] + 1.6108247422680413 theta[54]\n",
            "line_cap_upper_54_55 1.6108247422680413 theta[54] + -1.6108247422680413 theta[55]\n",
            "line_cap_lower_54_55 1.6108247422680413 theta[54] + -1.6108247422680413 theta[55]\n",
            "line_cap_upper_54_59 0.19806563847532416 theta[54] + -0.19806563847532416 theta[59]\n",
            "line_cap_lower_54_59 0.19806563847532416 theta[54] + -0.19806563847532416 theta[59]\n",
            "line_cap_upper_55_54 -1.6108247422680413 theta[54] + 1.6108247422680413 theta[55]\n",
            "line_cap_lower_55_54 -1.6108247422680413 theta[54] + 1.6108247422680413 theta[55]\n",
            "line_cap_upper_55_56 1.6108247422680413 theta[55] + -1.6108247422680413 theta[56]\n",
            "line_cap_lower_55_56 1.6108247422680413 theta[55] + -1.6108247422680413 theta[56]\n",
            "line_cap_upper_55_60 0.19806563847532416 theta[55] + -0.19806563847532416 theta[60]\n",
            "line_cap_lower_55_60 0.19806563847532416 theta[55] + -0.19806563847532416 theta[60]\n",
            "line_cap_upper_56_55 -1.6108247422680413 theta[55] + 1.6108247422680413 theta[56]\n",
            "line_cap_lower_56_55 -1.6108247422680413 theta[55] + 1.6108247422680413 theta[56]\n",
            "line_cap_upper_56_61 0.19806563847532416 theta[56] + -0.19806563847532416 theta[61]\n",
            "line_cap_lower_56_61 0.19806563847532416 theta[56] + -0.19806563847532416 theta[61]\n",
            "line_cap_upper_57_52 -0.19806563847532416 theta[52] + 0.19806563847532416 theta[57]\n",
            "line_cap_lower_57_52 -0.19806563847532416 theta[52] + 0.19806563847532416 theta[57]\n",
            "line_cap_upper_58_53 -0.19806563847532416 theta[53] + 0.19806563847532416 theta[58]\n",
            "line_cap_lower_58_53 -0.19806563847532416 theta[53] + 0.19806563847532416 theta[58]\n",
            "line_cap_upper_59_54 -0.19806563847532416 theta[54] + 0.19806563847532416 theta[59]\n",
            "line_cap_lower_59_54 -0.19806563847532416 theta[54] + 0.19806563847532416 theta[59]\n",
            "line_cap_upper_60_55 -0.19806563847532416 theta[55] + 0.19806563847532416 theta[60]\n",
            "line_cap_lower_60_55 -0.19806563847532416 theta[55] + 0.19806563847532416 theta[60]\n",
            "line_cap_upper_61_56 -0.19806563847532416 theta[56] + 0.19806563847532416 theta[61]\n",
            "line_cap_lower_61_56 -0.19806563847532416 theta[56] + 0.19806563847532416 theta[61]\n",
            "line_cap_upper_62_1 -1.6108247422680413 theta[1] + 1.6108247422680413 theta[62]\n",
            "line_cap_lower_62_1 -1.6108247422680413 theta[1] + 1.6108247422680413 theta[62]\n",
            "line_cap_upper_62_63 1.6108247422680413 theta[62] + -1.6108247422680413 theta[63]\n",
            "line_cap_lower_62_63 1.6108247422680413 theta[62] + -1.6108247422680413 theta[63]\n",
            "line_cap_upper_62_71 0.19806563847532416 theta[62] + -0.19806563847532416 theta[71]\n",
            "line_cap_lower_62_71 0.19806563847532416 theta[62] + -0.19806563847532416 theta[71]\n",
            "line_cap_upper_63_62 -1.6108247422680413 theta[62] + 1.6108247422680413 theta[63]\n",
            "line_cap_lower_63_62 -1.6108247422680413 theta[62] + 1.6108247422680413 theta[63]\n",
            "line_cap_upper_63_64 1.6108247422680413 theta[63] + -1.6108247422680413 theta[64]\n",
            "line_cap_lower_63_64 1.6108247422680413 theta[63] + -1.6108247422680413 theta[64]\n",
            "line_cap_upper_63_72 0.19806563847532416 theta[63] + -0.19806563847532416 theta[72]\n",
            "line_cap_lower_63_72 0.19806563847532416 theta[63] + -0.19806563847532416 theta[72]\n",
            "line_cap_upper_64_63 -1.6108247422680413 theta[63] + 1.6108247422680413 theta[64]\n",
            "line_cap_lower_64_63 -1.6108247422680413 theta[63] + 1.6108247422680413 theta[64]\n",
            "line_cap_upper_64_65 1.6108247422680413 theta[64] + -1.6108247422680413 theta[65]\n",
            "line_cap_lower_64_65 1.6108247422680413 theta[64] + -1.6108247422680413 theta[65]\n",
            "line_cap_upper_64_73 0.19806563847532416 theta[64] + -0.19806563847532416 theta[73]\n",
            "line_cap_lower_64_73 0.19806563847532416 theta[64] + -0.19806563847532416 theta[73]\n",
            "line_cap_upper_65_64 -1.6108247422680413 theta[64] + 1.6108247422680413 theta[65]\n",
            "line_cap_lower_65_64 -1.6108247422680413 theta[64] + 1.6108247422680413 theta[65]\n",
            "line_cap_upper_65_66 1.6108247422680413 theta[65] + -1.6108247422680413 theta[66]\n",
            "line_cap_lower_65_66 1.6108247422680413 theta[65] + -1.6108247422680413 theta[66]\n",
            "line_cap_upper_65_74 0.19806563847532416 theta[65] + -0.19806563847532416 theta[74]\n",
            "line_cap_lower_65_74 0.19806563847532416 theta[65] + -0.19806563847532416 theta[74]\n",
            "line_cap_upper_66_65 -1.6108247422680413 theta[65] + 1.6108247422680413 theta[66]\n",
            "line_cap_lower_66_65 -1.6108247422680413 theta[65] + 1.6108247422680413 theta[66]\n",
            "line_cap_upper_66_67 1.6108247422680413 theta[66] + -1.6108247422680413 theta[67]\n",
            "line_cap_lower_66_67 1.6108247422680413 theta[66] + -1.6108247422680413 theta[67]\n",
            "line_cap_upper_66_75 0.19806563847532416 theta[66] + -0.19806563847532416 theta[75]\n",
            "line_cap_lower_66_75 0.19806563847532416 theta[66] + -0.19806563847532416 theta[75]\n",
            "line_cap_upper_67_66 -1.6108247422680413 theta[66] + 1.6108247422680413 theta[67]\n",
            "line_cap_lower_67_66 -1.6108247422680413 theta[66] + 1.6108247422680413 theta[67]\n",
            "line_cap_upper_67_68 1.6108247422680413 theta[67] + -1.6108247422680413 theta[68]\n",
            "line_cap_lower_67_68 1.6108247422680413 theta[67] + -1.6108247422680413 theta[68]\n",
            "line_cap_upper_67_76 0.19806563847532416 theta[67] + -0.19806563847532416 theta[76]\n",
            "line_cap_lower_67_76 0.19806563847532416 theta[67] + -0.19806563847532416 theta[76]\n",
            "line_cap_upper_68_67 -1.6108247422680413 theta[67] + 1.6108247422680413 theta[68]\n",
            "line_cap_lower_68_67 -1.6108247422680413 theta[67] + 1.6108247422680413 theta[68]\n",
            "line_cap_upper_68_69 1.6108247422680413 theta[68] + -1.6108247422680413 theta[69]\n",
            "line_cap_lower_68_69 1.6108247422680413 theta[68] + -1.6108247422680413 theta[69]\n",
            "line_cap_upper_68_77 0.19806563847532416 theta[68] + -0.19806563847532416 theta[77]\n",
            "line_cap_lower_68_77 0.19806563847532416 theta[68] + -0.19806563847532416 theta[77]\n",
            "line_cap_upper_69_68 -1.6108247422680413 theta[68] + 1.6108247422680413 theta[69]\n",
            "line_cap_lower_69_68 -1.6108247422680413 theta[68] + 1.6108247422680413 theta[69]\n",
            "line_cap_upper_69_70 1.6108247422680413 theta[69] + -1.6108247422680413 theta[70]\n",
            "line_cap_lower_69_70 1.6108247422680413 theta[69] + -1.6108247422680413 theta[70]\n",
            "line_cap_upper_69_78 0.19806563847532416 theta[69] + -0.19806563847532416 theta[78]\n",
            "line_cap_lower_69_78 0.19806563847532416 theta[69] + -0.19806563847532416 theta[78]\n",
            "line_cap_upper_70_69 -1.6108247422680413 theta[69] + 1.6108247422680413 theta[70]\n",
            "line_cap_lower_70_69 -1.6108247422680413 theta[69] + 1.6108247422680413 theta[70]\n",
            "line_cap_upper_70_79 0.19806563847532416 theta[70] + -0.19806563847532416 theta[79]\n",
            "line_cap_lower_70_79 0.19806563847532416 theta[70] + -0.19806563847532416 theta[79]\n",
            "line_cap_upper_71_62 -0.19806563847532416 theta[62] + 0.19806563847532416 theta[71]\n",
            "line_cap_lower_71_62 -0.19806563847532416 theta[62] + 0.19806563847532416 theta[71]\n",
            "line_cap_upper_72_63 -0.19806563847532416 theta[63] + 0.19806563847532416 theta[72]\n",
            "line_cap_lower_72_63 -0.19806563847532416 theta[63] + 0.19806563847532416 theta[72]\n",
            "line_cap_upper_73_64 -0.19806563847532416 theta[64] + 0.19806563847532416 theta[73]\n",
            "line_cap_lower_73_64 -0.19806563847532416 theta[64] + 0.19806563847532416 theta[73]\n",
            "line_cap_upper_74_65 -0.19806563847532416 theta[65] + 0.19806563847532416 theta[74]\n",
            "line_cap_lower_74_65 -0.19806563847532416 theta[65] + 0.19806563847532416 theta[74]\n",
            "line_cap_upper_75_66 -0.19806563847532416 theta[66] + 0.19806563847532416 theta[75]\n",
            "line_cap_lower_75_66 -0.19806563847532416 theta[66] + 0.19806563847532416 theta[75]\n",
            "line_cap_upper_76_67 -0.19806563847532416 theta[67] + 0.19806563847532416 theta[76]\n",
            "line_cap_lower_76_67 -0.19806563847532416 theta[67] + 0.19806563847532416 theta[76]\n",
            "line_cap_upper_77_68 -0.19806563847532416 theta[68] + 0.19806563847532416 theta[77]\n",
            "line_cap_lower_77_68 -0.19806563847532416 theta[68] + 0.19806563847532416 theta[77]\n",
            "line_cap_upper_78_69 -0.19806563847532416 theta[69] + 0.19806563847532416 theta[78]\n",
            "line_cap_lower_78_69 -0.19806563847532416 theta[69] + 0.19806563847532416 theta[78]\n",
            "line_cap_upper_79_70 -0.19806563847532416 theta[70] + 0.19806563847532416 theta[79]\n",
            "line_cap_lower_79_70 -0.19806563847532416 theta[70] + 0.19806563847532416 theta[79]\n",
            "R1503 0.0\n",
            "R1504 0.0\n",
            "R1505 0.0\n",
            "R1506 0.0\n",
            "R1507 0.0\n",
            "R1508 0.0\n",
            "R1509 0.0\n",
            "R1510 0.0\n",
            "R1511 0.0\n",
            "R1512 0.0\n",
            "R1513 0.0\n",
            "R1514 0.0\n",
            "R1515 0.0\n",
            "R1516 0.0\n",
            "R1517 0.0\n",
            "R1518 0.0\n",
            "R1519 0.0\n",
            "R1520 0.0\n",
            "R1521 0.0\n",
            "R1522 0.0\n",
            "R1523 0.0\n",
            "R1524 0.0\n",
            "R1525 0.0\n",
            "R1526 0.0\n",
            "R1527 0.0\n",
            "R1528 0.0\n",
            "R1529 0.0\n",
            "R1530 0.0\n",
            "R1531 0.0\n",
            "R1532 0.0\n",
            "R1533 0.0\n",
            "R1534 0.0\n",
            "R1535 0.0\n",
            "R1536 0.0\n",
            "R1537 0.0\n",
            "R1538 0.0\n",
            "R1539 0.0\n",
            "R1540 0.0\n",
            "R1541 0.0\n",
            "R1542 0.0\n"
          ]
        }
      ],
      "source": [
        "for constr in m.getConstrs():\n",
        "    print(constr.ConstrName, m.getRow(constr))"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 129,
      "metadata": {
        "id": "UsREdrg-E8Gx"
      },
      "outputs": [],
      "source": [
        "import numpy as np\n",
        "from scipy.sparse import dok_matrix\n",
        "\n",
        "# model variables and constraints\n",
        "n_vars = m.NumVars\n",
        "n_constrs = m.NumConstrs\n",
        "\n",
        "# Initialize A matrix as a sparse DOK matrix, B and C vectors\n",
        "A = dok_matrix((n_constrs, n_vars), dtype=np.float32)\n",
        "b = np.zeros(n_constrs, dtype=np.float32)\n",
        "c = np.zeros(n_vars, dtype=np.float32)\n",
        "\n",
        "# Create mapping from variable name to index\n",
        "var_dict = {var.VarName: index for index, var in enumerate(m.getVars())}\n",
        "\n",
        "# Populate B vector and A matrix\n",
        "for i, constr in enumerate(m.getConstrs()):\n",
        "    b[i] = constr.RHS\n",
        "    expr = m.getRow(constr)\n",
        "    for j in range(expr.size()):\n",
        "        var = expr.getVar(j)\n",
        "        coeff = expr.getCoeff(j)\n",
        "        var_index = var_dict[var.VarName]\n",
        "        A[i, var_index] = coeff\n",
        "\n",
        "# Populate C\n",
        "for i, var in enumerate(m.getVars()):\n",
        "    c[i] = var.Obj\n",
        "\n",
        "# Convert A to a CSR matrix\n",
        "A = A.tocsr()"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 130,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "k81ya_OtFcHt",
        "outputId": "e9bf803d-5b63-4906-fbb8-fbe39851da97"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Shape of A: (1543, 180)\n",
            "Shape of b: (1543,)\n",
            "Shape of c: (180,)\n"
          ]
        }
      ],
      "source": [
        "A = A.toarray()\n",
        "print(\"Shape of A:\", A.shape)\n",
        "print(\"Shape of b:\", b.shape)\n",
        "print(\"Shape of c:\", c.shape)"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "sz3o95-LXbQq"
      },
      "source": [
        "# Updating network state with validated $q_t$"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 131,
      "metadata": {
        "id": "_x0gJGs6XiWK"
      },
      "outputs": [],
      "source": [
        "for t, (source_bus, dest_bus, quantity, _) in enumerate(formatted_matches):\n",
        "  executed_quantity = x[t].X  * quantity\n",
        "  #Update generation at source bus\n",
        "  net.sgen.loc[net.sgen['bus'] == source_bus, 'p_mw'] += executed_quantity\n",
        "\n",
        "  # Update load at destination bus\n",
        "  net.load.loc[net.load['bus'] == dest_bus, 'p_mw'] += executed_quantity"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 132,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "3uKHbSBZBZ-5",
        "outputId": "75291373-a718-47ed-f928-5e824bc5a563"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stderr",
          "text": [
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n"
          ]
        }
      ],
      "source": [
        "import pandapower as pp\n",
        "pp.rundcpp(net) #DC"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 133,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 1000
        },
        "id": "ZsvkHm11QDwG",
        "outputId": "b481341a-c995-4450-c697-d12130c1069c"
      },
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "    vm_pu   va_degree      p_mw  q_mvar\n",
              "0     1.0    0.000000 -0.021769     NaN\n",
              "1     1.0 -150.193734  0.000000     NaN\n",
              "2     1.0 -150.199218  0.000000     NaN\n",
              "3     1.0 -150.206546  0.000000     NaN\n",
              "4     1.0 -150.210184  0.000000     NaN\n",
              "5     1.0 -150.215667  0.000000     NaN\n",
              "6     1.0 -150.217478  0.000000     NaN\n",
              "7     1.0 -150.221134  0.000000     NaN\n",
              "8     1.0 -150.221117  0.000000     NaN\n",
              "9     1.0 -150.222944  0.000000     NaN\n",
              "10    1.0 -150.221100  0.000000     NaN\n",
              "11    1.0 -150.198459 -0.001215     NaN\n",
              "12    1.0 -150.208062  0.002430     NaN\n",
              "13    1.0 -150.209426 -0.001215     NaN\n",
              "14    1.0 -150.217177  0.002419     NaN\n",
              "15    1.0 -150.216720 -0.001215     NaN\n",
              "16    1.0 -150.222643  0.002419     NaN\n",
              "17    1.0 -150.220358 -0.001215     NaN\n",
              "18    1.0 -150.224454  0.002419     NaN\n",
              "19    1.0 -150.220341 -0.001215     NaN\n",
              "20    1.0 -150.203147  0.000000     NaN\n",
              "21    1.0 -150.210204  0.000000     NaN\n",
              "22    1.0 -150.218445  0.000000     NaN\n",
              "23    1.0 -150.224329  0.000000     NaN\n",
              "24    1.0 -150.231397  0.000000     NaN\n",
              "25    1.0 -150.236109  0.000000     NaN\n",
              "26    1.0 -150.242004  0.000000     NaN\n",
              "27    1.0 -150.245544  0.000000     NaN\n",
              "28    1.0 -150.250267  0.000000     NaN\n",
              "29    1.0 -150.252634  0.000000     NaN\n",
              "30    1.0 -150.256184  0.000000     NaN\n",
              "31    1.0 -150.257367  0.000000     NaN\n",
              "32    1.0 -150.259734  0.000000     NaN\n",
              "33    1.0 -150.259734  0.000000     NaN\n",
              "34    1.0 -150.260918  0.000000     NaN\n",
              "35    1.0 -150.259734  0.000000     NaN\n",
              "36    1.0 -150.204657  0.002419     NaN\n",
              "37    1.0 -150.209446 -0.001215     NaN\n",
              "38    1.0 -150.219954  0.002419     NaN\n",
              "39    1.0 -150.223571 -0.001215     NaN\n",
              "40    1.0 -150.232907  0.002419     NaN\n",
              "41    1.0 -150.235351 -0.001215     NaN\n",
              "42    1.0 -150.243514  0.002419     NaN\n",
              "43    1.0 -150.244785 -0.001215     NaN\n",
              "44    1.0 -150.251776  0.002419     NaN\n",
              "45    1.0 -150.251875 -0.001215     NaN\n",
              "46    1.0 -150.257701  0.002430     NaN\n",
              "47    1.0 -150.256609 -0.001215     NaN\n",
              "48    1.0 -150.261251  0.002430     NaN\n",
              "49    1.0 -150.258976 -0.001215     NaN\n",
              "50    1.0 -150.262434  0.002430     NaN\n",
              "51    1.0 -150.258976 -0.001215     NaN\n",
              "52    1.0 -150.204873  0.000000     NaN\n",
              "53    1.0 -150.210442  0.000000     NaN\n",
              "54    1.0 -150.218796  0.000000     NaN\n",
              "55    1.0 -150.221580  0.000000     NaN\n",
              "56    1.0 -150.227149  0.000000     NaN\n",
              "57    1.0 -150.206389  0.002430     NaN\n",
              "58    1.0 -150.209684 -0.001215     NaN\n",
              "59    1.0 -150.220312  0.002430     NaN\n",
              "60    1.0 -150.220822 -0.001215     NaN\n",
              "61    1.0 -150.228666  0.002430     NaN\n",
              "62    1.0 -150.197898  0.000000     NaN\n",
              "63    1.0 -150.203455  0.000000     NaN\n",
              "64    1.0 -150.206226  0.000000     NaN\n",
              "65    1.0 -150.210390  0.000000     NaN\n",
              "66    1.0 -150.211770  0.000000     NaN\n",
              "67    1.0 -150.214542  0.000000     NaN\n",
              "68    1.0 -150.214529  0.000000     NaN\n",
              "69    1.0 -150.215908  0.000000     NaN\n",
              "70    1.0 -150.214516  0.000000     NaN\n",
              "71    1.0 -150.197140 -0.001215     NaN\n",
              "72    1.0 -150.204971  0.002430     NaN\n",
              "73    1.0 -150.205468 -0.001215     NaN\n",
              "74    1.0 -150.211907  0.002430     NaN\n",
              "75    1.0 -150.211012 -0.001215     NaN\n",
              "76    1.0 -150.216058  0.002430     NaN\n",
              "77    1.0 -150.213770 -0.001215     NaN\n",
              "78    1.0 -150.217418  0.002419     NaN\n",
              "79    1.0 -150.213758 -0.001215     NaN"
            ],
            "text/html": [
              "\n",
              "  <div id=\"df-2f519e55-d164-4a83-8414-83192c046c61\" class=\"colab-df-container\">\n",
              "    <div>\n",
              "<style scoped>\n",
              "    .dataframe tbody tr th:only-of-type {\n",
              "        vertical-align: middle;\n",
              "    }\n",
              "\n",
              "    .dataframe tbody tr th {\n",
              "        vertical-align: top;\n",
              "    }\n",
              "\n",
              "    .dataframe thead th {\n",
              "        text-align: right;\n",
              "    }\n",
              "</style>\n",
              "<table border=\"1\" class=\"dataframe\">\n",
              "  <thead>\n",
              "    <tr style=\"text-align: right;\">\n",
              "      <th></th>\n",
              "      <th>vm_pu</th>\n",
              "      <th>va_degree</th>\n",
              "      <th>p_mw</th>\n",
              "      <th>q_mvar</th>\n",
              "    </tr>\n",
              "  </thead>\n",
              "  <tbody>\n",
              "    <tr>\n",
              "      <th>0</th>\n",
              "      <td>1.0</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>-0.021769</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>1</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.193734</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>2</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.199218</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>3</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.206546</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>4</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.210184</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>5</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.215667</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>6</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.217478</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>7</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.221134</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>8</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.221117</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>9</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.222944</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>10</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.221100</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>11</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.198459</td>\n",
              "      <td>-0.001215</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>12</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.208062</td>\n",
              "      <td>0.002430</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>13</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.209426</td>\n",
              "      <td>-0.001215</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>14</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.217177</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>15</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.216720</td>\n",
              "      <td>-0.001215</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>16</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.222643</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>17</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.220358</td>\n",
              "      <td>-0.001215</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>18</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.224454</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>19</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.220341</td>\n",
              "      <td>-0.001215</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>20</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.203147</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>21</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.210204</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>22</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.218445</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>23</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.224329</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>24</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.231397</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>25</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.236109</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>26</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.242004</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>27</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.245544</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>28</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.250267</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>29</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.252634</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>30</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.256184</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>31</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.257367</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>32</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.259734</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>33</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.259734</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>34</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.260918</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>35</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.259734</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>36</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.204657</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>37</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.209446</td>\n",
              "      <td>-0.001215</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>38</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.219954</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>39</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.223571</td>\n",
              "      <td>-0.001215</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>40</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.232907</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>41</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.235351</td>\n",
              "      <td>-0.001215</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>42</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.243514</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>43</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.244785</td>\n",
              "      <td>-0.001215</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>44</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.251776</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>45</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.251875</td>\n",
              "      <td>-0.001215</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>46</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.257701</td>\n",
              "      <td>0.002430</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>47</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.256609</td>\n",
              "      <td>-0.001215</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>48</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.261251</td>\n",
              "      <td>0.002430</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>49</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.258976</td>\n",
              "      <td>-0.001215</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>50</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.262434</td>\n",
              "      <td>0.002430</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>51</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.258976</td>\n",
              "      <td>-0.001215</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>52</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.204873</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>53</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.210442</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>54</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.218796</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>55</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.221580</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>56</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.227149</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>57</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.206389</td>\n",
              "      <td>0.002430</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>58</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.209684</td>\n",
              "      <td>-0.001215</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>59</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.220312</td>\n",
              "      <td>0.002430</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>60</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.220822</td>\n",
              "      <td>-0.001215</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>61</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.228666</td>\n",
              "      <td>0.002430</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>62</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.197898</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>63</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.203455</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>64</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.206226</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>65</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.210390</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>66</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.211770</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>67</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.214542</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>68</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.214529</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>69</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.215908</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>70</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.214516</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>71</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.197140</td>\n",
              "      <td>-0.001215</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>72</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.204971</td>\n",
              "      <td>0.002430</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>73</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.205468</td>\n",
              "      <td>-0.001215</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>74</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.211907</td>\n",
              "      <td>0.002430</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>75</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.211012</td>\n",
              "      <td>-0.001215</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>76</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.216058</td>\n",
              "      <td>0.002430</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>77</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.213770</td>\n",
              "      <td>-0.001215</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>78</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.217418</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>79</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-150.213758</td>\n",
              "      <td>-0.001215</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "  </tbody>\n",
              "</table>\n",
              "</div>\n",
              "    <div class=\"colab-df-buttons\">\n",
              "\n",
              "  <div class=\"colab-df-container\">\n",
              "    <button class=\"colab-df-convert\" onclick=\"convertToInteractive('df-2f519e55-d164-4a83-8414-83192c046c61')\"\n",
              "            title=\"Convert this dataframe to an interactive table.\"\n",
              "            style=\"display:none;\">\n",
              "\n",
              "  <svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\" viewBox=\"0 -960 960 960\">\n",
              "    <path d=\"M120-120v-720h720v720H120Zm60-500h600v-160H180v160Zm220 220h160v-160H400v160Zm0 220h160v-160H400v160ZM180-400h160v-160H180v160Zm440 0h160v-160H620v160ZM180-180h160v-160H180v160Zm440 0h160v-160H620v160Z\"/>\n",
              "  </svg>\n",
              "    </button>\n",
              "\n",
              "  <style>\n",
              "    .colab-df-container {\n",
              "      display:flex;\n",
              "      gap: 12px;\n",
              "    }\n",
              "\n",
              "    .colab-df-convert {\n",
              "      background-color: #E8F0FE;\n",
              "      border: none;\n",
              "      border-radius: 50%;\n",
              "      cursor: pointer;\n",
              "      display: none;\n",
              "      fill: #1967D2;\n",
              "      height: 32px;\n",
              "      padding: 0 0 0 0;\n",
              "      width: 32px;\n",
              "    }\n",
              "\n",
              "    .colab-df-convert:hover {\n",
              "      background-color: #E2EBFA;\n",
              "      box-shadow: 0px 1px 2px rgba(60, 64, 67, 0.3), 0px 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
              "      fill: #174EA6;\n",
              "    }\n",
              "\n",
              "    .colab-df-buttons div {\n",
              "      margin-bottom: 4px;\n",
              "    }\n",
              "\n",
              "    [theme=dark] .colab-df-convert {\n",
              "      background-color: #3B4455;\n",
              "      fill: #D2E3FC;\n",
              "    }\n",
              "\n",
              "    [theme=dark] .colab-df-convert:hover {\n",
              "      background-color: #434B5C;\n",
              "      box-shadow: 0px 1px 3px 1px rgba(0, 0, 0, 0.15);\n",
              "      filter: drop-shadow(0px 1px 2px rgba(0, 0, 0, 0.3));\n",
              "      fill: #FFFFFF;\n",
              "    }\n",
              "  </style>\n",
              "\n",
              "    <script>\n",
              "      const buttonEl =\n",
              "        document.querySelector('#df-2f519e55-d164-4a83-8414-83192c046c61 button.colab-df-convert');\n",
              "      buttonEl.style.display =\n",
              "        google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
              "\n",
              "      async function convertToInteractive(key) {\n",
              "        const element = document.querySelector('#df-2f519e55-d164-4a83-8414-83192c046c61');\n",
              "        const dataTable =\n",
              "          await google.colab.kernel.invokeFunction('convertToInteractive',\n",
              "                                                    [key], {});\n",
              "        if (!dataTable) return;\n",
              "\n",
              "        const docLinkHtml = 'Like what you see? Visit the ' +\n",
              "          '<a target=\"_blank\" href=https://colab.research.google.com/notebooks/data_table.ipynb>data table notebook</a>'\n",
              "          + ' to learn more about interactive tables.';\n",
              "        element.innerHTML = '';\n",
              "        dataTable['output_type'] = 'display_data';\n",
              "        await google.colab.output.renderOutput(dataTable, element);\n",
              "        const docLink = document.createElement('div');\n",
              "        docLink.innerHTML = docLinkHtml;\n",
              "        element.appendChild(docLink);\n",
              "      }\n",
              "    </script>\n",
              "  </div>\n",
              "\n",
              "\n",
              "<div id=\"df-f29121d1-6e18-485d-94c7-37186efb3b85\">\n",
              "  <button class=\"colab-df-quickchart\" onclick=\"quickchart('df-f29121d1-6e18-485d-94c7-37186efb3b85')\"\n",
              "            title=\"Suggest charts\"\n",
              "            style=\"display:none;\">\n",
              "\n",
              "<svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\"viewBox=\"0 0 24 24\"\n",
              "     width=\"24px\">\n",
              "    <g>\n",
              "        <path d=\"M19 3H5c-1.1 0-2 .9-2 2v14c0 1.1.9 2 2 2h14c1.1 0 2-.9 2-2V5c0-1.1-.9-2-2-2zM9 17H7v-7h2v7zm4 0h-2V7h2v10zm4 0h-2v-4h2v4z\"/>\n",
              "    </g>\n",
              "</svg>\n",
              "  </button>\n",
              "\n",
              "<style>\n",
              "  .colab-df-quickchart {\n",
              "      --bg-color: #E8F0FE;\n",
              "      --fill-color: #1967D2;\n",
              "      --hover-bg-color: #E2EBFA;\n",
              "      --hover-fill-color: #174EA6;\n",
              "      --disabled-fill-color: #AAA;\n",
              "      --disabled-bg-color: #DDD;\n",
              "  }\n",
              "\n",
              "  [theme=dark] .colab-df-quickchart {\n",
              "      --bg-color: #3B4455;\n",
              "      --fill-color: #D2E3FC;\n",
              "      --hover-bg-color: #434B5C;\n",
              "      --hover-fill-color: #FFFFFF;\n",
              "      --disabled-bg-color: #3B4455;\n",
              "      --disabled-fill-color: #666;\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart {\n",
              "    background-color: var(--bg-color);\n",
              "    border: none;\n",
              "    border-radius: 50%;\n",
              "    cursor: pointer;\n",
              "    display: none;\n",
              "    fill: var(--fill-color);\n",
              "    height: 32px;\n",
              "    padding: 0;\n",
              "    width: 32px;\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart:hover {\n",
              "    background-color: var(--hover-bg-color);\n",
              "    box-shadow: 0 1px 2px rgba(60, 64, 67, 0.3), 0 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
              "    fill: var(--button-hover-fill-color);\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart-complete:disabled,\n",
              "  .colab-df-quickchart-complete:disabled:hover {\n",
              "    background-color: var(--disabled-bg-color);\n",
              "    fill: var(--disabled-fill-color);\n",
              "    box-shadow: none;\n",
              "  }\n",
              "\n",
              "  .colab-df-spinner {\n",
              "    border: 2px solid var(--fill-color);\n",
              "    border-color: transparent;\n",
              "    border-bottom-color: var(--fill-color);\n",
              "    animation:\n",
              "      spin 1s steps(1) infinite;\n",
              "  }\n",
              "\n",
              "  @keyframes spin {\n",
              "    0% {\n",
              "      border-color: transparent;\n",
              "      border-bottom-color: var(--fill-color);\n",
              "      border-left-color: var(--fill-color);\n",
              "    }\n",
              "    20% {\n",
              "      border-color: transparent;\n",
              "      border-left-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "    }\n",
              "    30% {\n",
              "      border-color: transparent;\n",
              "      border-left-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "      border-right-color: var(--fill-color);\n",
              "    }\n",
              "    40% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "    }\n",
              "    60% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "    }\n",
              "    80% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "      border-bottom-color: var(--fill-color);\n",
              "    }\n",
              "    90% {\n",
              "      border-color: transparent;\n",
              "      border-bottom-color: var(--fill-color);\n",
              "    }\n",
              "  }\n",
              "</style>\n",
              "\n",
              "  <script>\n",
              "    async function quickchart(key) {\n",
              "      const quickchartButtonEl =\n",
              "        document.querySelector('#' + key + ' button');\n",
              "      quickchartButtonEl.disabled = true;  // To prevent multiple clicks.\n",
              "      quickchartButtonEl.classList.add('colab-df-spinner');\n",
              "      try {\n",
              "        const charts = await google.colab.kernel.invokeFunction(\n",
              "            'suggestCharts', [key], {});\n",
              "      } catch (error) {\n",
              "        console.error('Error during call to suggestCharts:', error);\n",
              "      }\n",
              "      quickchartButtonEl.classList.remove('colab-df-spinner');\n",
              "      quickchartButtonEl.classList.add('colab-df-quickchart-complete');\n",
              "    }\n",
              "    (() => {\n",
              "      let quickchartButtonEl =\n",
              "        document.querySelector('#df-f29121d1-6e18-485d-94c7-37186efb3b85 button');\n",
              "      quickchartButtonEl.style.display =\n",
              "        google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
              "    })();\n",
              "  </script>\n",
              "</div>\n",
              "    </div>\n",
              "  </div>\n"
            ]
          },
          "metadata": {},
          "execution_count": 133
        }
      ],
      "source": [
        "net.res_bus"
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "## ED\n",
        "\n",
        "from gurobipy import Model, GRB, quicksum, LinExpr\n",
        "\n",
        "B = np.imag(Ybus)  # Susceptance matrix from the imaginary part of Ybus\n",
        "n_buses = B.shape[0]\n",
        "n_trades = len(formatted_matches)  # Number of P2P trades\n",
        "\n",
        "model = Model(\"MaximizeSpecificGenerators\")\n",
        "\n",
        "# Trade/generator variables\n",
        "x = model.addVars(len(formatted_matches), lb=0, ub=1, name=\"trade_vars\")\n",
        "\n",
        "# Voltage angle variables\n",
        "theta = model.addVars(n_buses, lb=-GRB.INFINITY, ub=GRB.INFINITY, name=\"theta\")\n",
        "\n",
        "# Collect all target generator indices\n",
        "all_target_generators = set()\n",
        "for i in range(n_buses):\n",
        "    sgen_indices = [t for t in net.sgen.index if net.sgen.at[t, 'bus'] == i]\n",
        "    all_target_generators.update(sgen_indices)\n",
        "\n",
        "\n",
        "# Define neighbors using the B matrix\n",
        "neighbors = {i: [] for i in range(n_buses)}\n",
        "for i in range(n_buses):\n",
        "    for j in range(n_buses):\n",
        "        if B[i, j] != 0 and i != j:\n",
        "            neighbors[i].append(j)\n",
        "\n",
        "\n",
        "# Power balance constraints for each bus\n",
        "for i in range(n_buses):\n",
        "    sgen_indices = [t for t in net.sgen.index if net.sgen.at[t, 'bus'] == i]\n",
        "    load_indices = [t for t in net.load.index if net.load.at[t, 'bus'] == i]\n",
        "\n",
        "    generation_i = quicksum(net.sgen.at[t, 'p_mw'] for t in sgen_indices)\n",
        "    demand_i = quicksum(net.load.at[t, 'p_mw'] for t in load_indices)\n",
        "\n",
        "    # Adjust generation based on formatted_matches\n",
        "    for t, (source_bus, _, quantity, _) in enumerate(formatted_matches):\n",
        "        if source_bus == i:\n",
        "            generation_i += x[t] * quantity\n",
        "\n",
        "    # Power balance constraint for bus i\n",
        "    model.addConstr(sum(B[i, j] * (theta[i] - theta[j]) for j in neighbors[i]) + generation_i == demand_i, \"PowerBalance\"+str(i))\n",
        "\n",
        "# Define 'lines' based on the B matrix\n",
        "lines = [(i, j) for i in range(n_buses) for j in range(n_buses) if B[i, j] != 0 and i != j]\n",
        "# Define line_capacity using adj_matrix\n",
        "line_capacity = {(i, j): adj_matrix[i, j] for i in range(n_buses) for j in range(n_buses) if adj_matrix[i, j] != 0 and i != j}\n",
        "\n",
        "\n",
        "# Line flow constraints using B matrix and theta variables\n",
        "for (i, j) in lines:\n",
        "    model.addConstr(B[i, j] * (theta[i] - theta[j]) <= adj_matrix[i, j], \"LineCapacity\" + str(i) + \"_\" + str(j))\n",
        "\n",
        "# Define Pmin and Pmax based on formatted_matches\n",
        "Pmin = [0 for _ in formatted_matches]  # Minimum limits are 0\n",
        "Pmax = [quantity for _, (_, _, quantity, _) in enumerate(formatted_matches)]  # Maximum limits from formatted_matches\n",
        "\n",
        "# Generator limits constraints\n",
        "for t in range(len(formatted_matches)):\n",
        "    model.addConstr(x[t] >= Pmin[t], \"MinGen\" + str(t))\n",
        "    model.addConstr(x[t] <= Pmax[t], \"MaxGen\" + str(t))\n",
        "\n",
        "model.setObjective(quicksum(x[t] * quantity for t, (_, _, quantity, _) in enumerate(formatted_matches)), GRB.MAXIMIZE)\n",
        "\n",
        "\n",
        "# Solve the model\n",
        "model.optimize()\n",
        "\n",
        "# Print output levels for each generator/trade\n",
        "if model.status == GRB.Status.OPTIMAL:\n",
        "    print(\"Optimal solution found. Output levels:\")\n",
        "    for t, (_, _, quantity, _) in enumerate(formatted_matches):\n",
        "        output_level = x[t].X  # Get the optimized value of x[t]\n",
        "        print(f\"Generator/Trade {t}: Output Level = {output_level:.2f} (Max Capacity: {quantity})\")\n",
        "else:\n",
        "    print(\"Optimal solution not found. Status:\", model.status)\n",
        "\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "GpO2Lzrpnl2h",
        "outputId": "5049eb28-a3ce-4e25-dbc0-9d161733ed31"
      },
      "execution_count": 488,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Gurobi Optimizer version 11.0.0 build v11.0.0rc2 (linux64 - \"Ubuntu 22.04.3 LTS\")\n",
            "\n",
            "CPU model: Intel(R) Xeon(R) CPU @ 2.20GHz, instruction set [SSE2|AVX|AVX2]\n",
            "Thread count: 1 physical cores, 2 logical processors, using up to 2 threads\n",
            "\n",
            "Optimize a model with 136 rows, 50 columns and 301 nonzeros\n",
            "Model fingerprint: 0xb012261a\n",
            "Coefficient statistics:\n",
            "  Matrix range     [1e-03, 2e+03]\n",
            "  Objective range  [1e-03, 1e-03]\n",
            "  Bounds range     [1e+00, 1e+00]\n",
            "  RHS range        [1e-03, 1e+00]\n",
            "Presolve removed 133 rows and 48 columns\n",
            "Presolve time: 0.01s\n",
            "Presolved: 3 rows, 2 columns, 4 nonzeros\n",
            "\n",
            "Iteration    Objective       Primal Inf.    Dual Inf.      Time\n",
            "       0      handle free variables                          0s\n",
            "Extra simplex iterations after uncrush: 1\n",
            "\n",
            "Solved in 3 iterations and 0.02 seconds (0.00 work units)\n",
            "Infeasible model\n",
            "Optimal solution not found. Status: 3\n"
          ]
        }
      ]
    }
  ],
  "metadata": {
    "colab": {
      "provenance": [],
      "toc_visible": true
    },
    "kernelspec": {
      "display_name": "Python 3",
      "name": "python3"
    },
    "language_info": {
      "name": "python"
    }
  },
  "nbformat": 4,
  "nbformat_minor": 0
}

==> implementation/single_timestep_LP__DC_aprox.ipynb <==
{
  "cells": [
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "3oRDatyM4jxq"
      },
      "source": [
        "## Data, Libraries, set-up"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "eATzyhwJDhEo",
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "outputId": "00bb6694-9fc2-45da-ca99-02c087383b45"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Mounted at /content/drive\n"
          ]
        }
      ],
      "source": [
        "from google.colab import drive\n",
        "drive.mount('/content/drive')"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "5sFqAMyxF4ye"
      },
      "outputs": [],
      "source": [
        "import os\n",
        "os.environ[\"MOSEKLM_LICENSE_FILE\"] = \"/content/drive/MyDrive/Diana Vieira Fernandes - Work folder/Qual A/mosek.lic\""
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "ln73BSMfpXKk"
      },
      "outputs": [],
      "source": [
        "os.chdir(\"/content/drive/MyDrive/Diana Vieira Fernandes - Work folder/Qual A/Data\")"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "U4clzrBDofck",
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "outputId": "65a162b5-1c69-40b4-db85-5dd326ee5786"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "'=10'\n",
            " 100006-0.parquet\n",
            " 8500node.zip\n",
            "'8500node.zip (Unzipped Files)'\n",
            " 9500-Node-Model-Submission-Model-Files.zip\n",
            "'9500-Node-Model-Submission-Model-Files.zip (Unzipped Files)'\n",
            " annual_solar_value_by_plant_and_county_0.xlsx\n",
            " cluster_medians_com.csv\n",
            " cluster_medians.csv\n",
            " cluster_medians_solar.csv\n",
            " edges_list.csv\n",
            " European_LV_Test_Feeder_v2.zip\n",
            "'European_LV_Test_Feeder_v2.zip (Unzipped Files)'\n",
            " feeder34.zip\n",
            "'feeder34.zip (Unzipped Files)'\n",
            " GSA_Report_Pittsburgh.xlsx\n",
            " gwa-plot-data_2023-09-03169376876345007_19_23_UTC.zip\n",
            " IEEE34Node.zip\n",
            " median_loads_per_hour.csv\n",
            " metadata.tsv\n",
            " model.ilp\n",
            " monte_carlo_power_output_simulation.csv\n",
            " monte_carlo_simulation.csv\n",
            " network_44_WB.png\n",
            " network_80_WB.png\n",
            " network_graph.pgf\n",
            " networks_hour\n",
            "'pa-pv-2006 .zip'\n",
            "'pa-pv-2006 .zip (Unzipped Files)'\n",
            " pos_edges_list.csv\n",
            " slack_power_adjustments_p2p_trades.csv\n",
            " temp-plot.html\n",
            " up00-pjm-mediumoffice.csv\n",
            " up00-pjm-single-family_attached.csv\n",
            " up01-pa-mobile_home.csv\n",
            " your_problem.lp\n"
          ]
        }
      ],
      "source": [
        "!ls \"/content/drive/MyDrive/Diana Vieira Fernandes - Work folder/Qual A/Data\""
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "iZo86D-wDnMk",
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "outputId": "7451c24e-2fb7-45f0-d91d-33139d720187"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Reading package lists... Done\n",
            "Building dependency tree... Done\n",
            "Reading state information... Done\n",
            "graphviz is already the newest version (2.42.2-6).\n",
            "The following additional packages will be installed:\n",
            "  libgail-common libgail18 libgtk2.0-0 libgtk2.0-bin libgtk2.0-common libgvc6-plugins-gtk\n",
            "  librsvg2-common libxdot4\n",
            "Suggested packages:\n",
            "  gvfs\n",
            "The following NEW packages will be installed:\n",
            "  libgail-common libgail18 libgraphviz-dev libgtk2.0-0 libgtk2.0-bin libgtk2.0-common\n",
            "  libgvc6-plugins-gtk librsvg2-common libxdot4\n",
            "0 upgraded, 9 newly installed, 0 to remove and 24 not upgraded.\n",
            "Need to get 2,433 kB of archives.\n",
            "After this operation, 7,694 kB of additional disk space will be used.\n",
            "Get:1 http://archive.ubuntu.com/ubuntu jammy/main amd64 libgtk2.0-common all 2.24.33-2ubuntu2 [125 kB]\n",
            "Get:2 http://archive.ubuntu.com/ubuntu jammy/main amd64 libgtk2.0-0 amd64 2.24.33-2ubuntu2 [2,037 kB]\n",
            "Get:3 http://archive.ubuntu.com/ubuntu jammy/main amd64 libgail18 amd64 2.24.33-2ubuntu2 [15.9 kB]\n",
            "Get:4 http://archive.ubuntu.com/ubuntu jammy/main amd64 libgail-common amd64 2.24.33-2ubuntu2 [132 kB]\n",
            "Get:5 http://archive.ubuntu.com/ubuntu jammy/universe amd64 libxdot4 amd64 2.42.2-6 [16.4 kB]\n",
            "Get:6 http://archive.ubuntu.com/ubuntu jammy/universe amd64 libgvc6-plugins-gtk amd64 2.42.2-6 [22.6 kB]\n",
            "Get:7 http://archive.ubuntu.com/ubuntu jammy/universe amd64 libgraphviz-dev amd64 2.42.2-6 [58.5 kB]\n",
            "Get:8 http://archive.ubuntu.com/ubuntu jammy/main amd64 libgtk2.0-bin amd64 2.24.33-2ubuntu2 [7,932 B]\n",
            "Get:9 http://archive.ubuntu.com/ubuntu jammy-updates/main amd64 librsvg2-common amd64 2.52.5+dfsg-3ubuntu0.2 [17.7 kB]\n",
            "Fetched 2,433 kB in 1s (3,102 kB/s)\n",
            "Selecting previously unselected package libgtk2.0-common.\n",
            "(Reading database ... 121666 files and directories currently installed.)\n",
            "Preparing to unpack .../0-libgtk2.0-common_2.24.33-2ubuntu2_all.deb ...\n",
            "Unpacking libgtk2.0-common (2.24.33-2ubuntu2) ...\n",
            "Selecting previously unselected package libgtk2.0-0:amd64.\n",
            "Preparing to unpack .../1-libgtk2.0-0_2.24.33-2ubuntu2_amd64.deb ...\n",
            "Unpacking libgtk2.0-0:amd64 (2.24.33-2ubuntu2) ...\n",
            "Selecting previously unselected package libgail18:amd64.\n",
            "Preparing to unpack .../2-libgail18_2.24.33-2ubuntu2_amd64.deb ...\n",
            "Unpacking libgail18:amd64 (2.24.33-2ubuntu2) ...\n",
            "Selecting previously unselected package libgail-common:amd64.\n",
            "Preparing to unpack .../3-libgail-common_2.24.33-2ubuntu2_amd64.deb ...\n",
            "Unpacking libgail-common:amd64 (2.24.33-2ubuntu2) ...\n",
            "Selecting previously unselected package libxdot4:amd64.\n",
            "Preparing to unpack .../4-libxdot4_2.42.2-6_amd64.deb ...\n",
            "Unpacking libxdot4:amd64 (2.42.2-6) ...\n",
            "Selecting previously unselected package libgvc6-plugins-gtk.\n",
            "Preparing to unpack .../5-libgvc6-plugins-gtk_2.42.2-6_amd64.deb ...\n",
            "Unpacking libgvc6-plugins-gtk (2.42.2-6) ...\n",
            "Selecting previously unselected package libgraphviz-dev:amd64.\n",
            "Preparing to unpack .../6-libgraphviz-dev_2.42.2-6_amd64.deb ...\n",
            "Unpacking libgraphviz-dev:amd64 (2.42.2-6) ...\n",
            "Selecting previously unselected package libgtk2.0-bin.\n",
            "Preparing to unpack .../7-libgtk2.0-bin_2.24.33-2ubuntu2_amd64.deb ...\n",
            "Unpacking libgtk2.0-bin (2.24.33-2ubuntu2) ...\n",
            "Selecting previously unselected package librsvg2-common:amd64.\n",
            "Preparing to unpack .../8-librsvg2-common_2.52.5+dfsg-3ubuntu0.2_amd64.deb ...\n",
            "Unpacking librsvg2-common:amd64 (2.52.5+dfsg-3ubuntu0.2) ...\n",
            "Setting up libxdot4:amd64 (2.42.2-6) ...\n",
            "Setting up librsvg2-common:amd64 (2.52.5+dfsg-3ubuntu0.2) ...\n",
            "Setting up libgtk2.0-common (2.24.33-2ubuntu2) ...\n",
            "Setting up libgtk2.0-0:amd64 (2.24.33-2ubuntu2) ...\n",
            "Setting up libgvc6-plugins-gtk (2.42.2-6) ...\n",
            "Setting up libgail18:amd64 (2.24.33-2ubuntu2) ...\n",
            "Setting up libgtk2.0-bin (2.24.33-2ubuntu2) ...\n",
            "Setting up libgail-common:amd64 (2.24.33-2ubuntu2) ...\n",
            "Setting up libgraphviz-dev:amd64 (2.42.2-6) ...\n",
            "Processing triggers for libc-bin (2.35-0ubuntu3.4) ...\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbb.so.12 is not a symbolic link\n",
            "\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbbbind_2_0.so.3 is not a symbolic link\n",
            "\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbbmalloc.so.2 is not a symbolic link\n",
            "\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbbbind.so.3 is not a symbolic link\n",
            "\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbbmalloc_proxy.so.2 is not a symbolic link\n",
            "\n",
            "/sbin/ldconfig.real: /usr/local/lib/libtbbbind_2_5.so.3 is not a symbolic link\n",
            "\n",
            "Processing triggers for man-db (2.10.2-1) ...\n",
            "Processing triggers for libgdk-pixbuf-2.0-0:amd64 (2.42.8+dfsg-1ubuntu0.2) ...\n",
            "Collecting pygraphviz\n",
            "  Downloading pygraphviz-1.11.zip (120 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m120.8/120.8 kB\u001b[0m \u001b[31m2.5 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25h  Preparing metadata (setup.py) ... \u001b[?25l\u001b[?25hdone\n",
            "Collecting diagrams\n",
            "  Downloading diagrams-0.23.4-py3-none-any.whl (24.6 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m24.6/24.6 MB\u001b[0m \u001b[31m46.2 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: graphviz<0.21.0,>=0.13.2 in /usr/local/lib/python3.10/dist-packages (from diagrams) (0.20.1)\n",
            "Requirement already satisfied: jinja2<4.0,>=2.10 in /usr/local/lib/python3.10/dist-packages (from diagrams) (3.1.2)\n",
            "Collecting typed-ast<2.0.0,>=1.5.4 (from diagrams)\n",
            "  Downloading typed_ast-1.5.5-cp310-cp310-manylinux_2_17_x86_64.manylinux2014_x86_64.whl (824 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m824.7/824.7 kB\u001b[0m \u001b[31m50.9 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: MarkupSafe>=2.0 in /usr/local/lib/python3.10/dist-packages (from jinja2<4.0,>=2.10->diagrams) (2.1.3)\n",
            "Building wheels for collected packages: pygraphviz\n",
            "  Building wheel for pygraphviz (setup.py) ... \u001b[?25l\u001b[?25hdone\n",
            "  Created wheel for pygraphviz: filename=pygraphviz-1.11-cp310-cp310-linux_x86_64.whl size=175923 sha256=f5be21ecd0291078c810a0fec14e9fb136457a3f5c651c1d9f647ed8b47f0425\n",
            "  Stored in directory: /root/.cache/pip/wheels/5b/ee/36/f47a0d35664fbe1a2b5a433ae33c6ad636b00bb231f68a9aaa\n",
            "Successfully built pygraphviz\n",
            "Installing collected packages: typed-ast, pygraphviz, diagrams\n",
            "Successfully installed diagrams-0.23.4 pygraphviz-1.11 typed-ast-1.5.5\n",
            "Collecting pandapower[all]\n",
            "  Downloading pandapower-2.13.1.zip (10.8 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m10.8/10.8 MB\u001b[0m \u001b[31m26.5 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25h  Preparing metadata (setup.py) ... \u001b[?25l\u001b[?25hdone\n",
            "Requirement already satisfied: pandas>=1.0 in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (1.5.3)\n",
            "Requirement already satisfied: networkx>=2.5 in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (3.2.1)\n",
            "Requirement already satisfied: scipy in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (1.11.4)\n",
            "Requirement already satisfied: numpy in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (1.23.5)\n",
            "Requirement already satisfied: packaging in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (23.2)\n",
            "Requirement already satisfied: tqdm in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (4.66.1)\n",
            "Collecting deepdiff (from pandapower[all])\n",
            "  Downloading deepdiff-6.7.1-py3-none-any.whl (76 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m76.6/76.6 kB\u001b[0m \u001b[31m5.7 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hCollecting numpydoc (from pandapower[all])\n",
            "  Downloading numpydoc-1.6.0-py3-none-any.whl (61 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m61.7/61.7 kB\u001b[0m \u001b[31m6.8 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: sphinx in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (5.0.2)\n",
            "Collecting sphinx_rtd_theme (from pandapower[all])\n",
            "  Downloading sphinx_rtd_theme-2.0.0-py2.py3-none-any.whl (2.8 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m2.8/2.8 MB\u001b[0m \u001b[31m37.4 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: plotly in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (5.15.0)\n",
            "Requirement already satisfied: matplotlib in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (3.7.1)\n",
            "Collecting python-igraph (from pandapower[all])\n",
            "  Downloading python_igraph-0.11.3-py3-none-any.whl (9.1 kB)\n",
            "Requirement already satisfied: geopandas in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (0.13.2)\n",
            "Collecting pytest<=7.0 (from pandapower[all])\n",
            "  Downloading pytest-7.0.0-py3-none-any.whl (296 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m296.5/296.5 kB\u001b[0m \u001b[31m35.2 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hCollecting pytest-xdist (from pandapower[all])\n",
            "  Downloading pytest_xdist-3.5.0-py3-none-any.whl (42 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m42.0/42.0 kB\u001b[0m \u001b[31m5.4 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hCollecting ortools (from pandapower[all])\n",
            "  Downloading ortools-9.8.3296-cp310-cp310-manylinux_2_17_x86_64.manylinux2014_x86_64.whl (22.9 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m22.9/22.9 MB\u001b[0m \u001b[31m14.4 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hCollecting xlsxwriter (from pandapower[all])\n",
            "  Downloading XlsxWriter-3.1.9-py3-none-any.whl (154 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m154.8/154.8 kB\u001b[0m \u001b[31m21.4 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: openpyxl in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (3.1.2)\n",
            "Requirement already satisfied: cryptography in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (41.0.7)\n",
            "Requirement already satisfied: psycopg2 in /usr/local/lib/python3.10/dist-packages (from pandapower[all]) (2.9.9)\n",
            "Collecting matpowercaseframes (from pandapower[all])\n",
            "  Downloading matpowercaseframes-1.0.7-py3-none-any.whl (9.5 kB)\n",
            "Requirement already satisfied: python-dateutil>=2.8.1 in /usr/local/lib/python3.10/dist-packages (from pandas>=1.0->pandapower[all]) (2.8.2)\n",
            "Requirement already satisfied: pytz>=2020.1 in /usr/local/lib/python3.10/dist-packages (from pandas>=1.0->pandapower[all]) (2023.3.post1)\n",
            "Requirement already satisfied: attrs>=19.2.0 in /usr/local/lib/python3.10/dist-packages (from pytest<=7.0->pandapower[all]) (23.1.0)\n",
            "Requirement already satisfied: iniconfig in /usr/local/lib/python3.10/dist-packages (from pytest<=7.0->pandapower[all]) (2.0.0)\n",
            "Requirement already satisfied: pluggy<2.0,>=0.12 in /usr/local/lib/python3.10/dist-packages (from pytest<=7.0->pandapower[all]) (1.3.0)\n",
            "Collecting py>=1.8.2 (from pytest<=7.0->pandapower[all])\n",
            "  Downloading py-1.11.0-py2.py3-none-any.whl (98 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m98.7/98.7 kB\u001b[0m \u001b[31m14.4 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: tomli>=1.0.0 in /usr/local/lib/python3.10/dist-packages (from pytest<=7.0->pandapower[all]) (2.0.1)\n",
            "Requirement already satisfied: cffi>=1.12 in /usr/local/lib/python3.10/dist-packages (from cryptography->pandapower[all]) (1.16.0)\n",
            "Collecting ordered-set<4.2.0,>=4.0.2 (from deepdiff->pandapower[all])\n",
            "  Downloading ordered_set-4.1.0-py3-none-any.whl (7.6 kB)\n",
            "Requirement already satisfied: fiona>=1.8.19 in /usr/local/lib/python3.10/dist-packages (from geopandas->pandapower[all]) (1.9.5)\n",
            "Requirement already satisfied: pyproj>=3.0.1 in /usr/local/lib/python3.10/dist-packages (from geopandas->pandapower[all]) (3.6.1)\n",
            "Requirement already satisfied: shapely>=1.7.1 in /usr/local/lib/python3.10/dist-packages (from geopandas->pandapower[all]) (2.0.2)\n",
            "Requirement already satisfied: contourpy>=1.0.1 in /usr/local/lib/python3.10/dist-packages (from matplotlib->pandapower[all]) (1.2.0)\n",
            "Requirement already satisfied: cycler>=0.10 in /usr/local/lib/python3.10/dist-packages (from matplotlib->pandapower[all]) (0.12.1)\n",
            "Requirement already satisfied: fonttools>=4.22.0 in /usr/local/lib/python3.10/dist-packages (from matplotlib->pandapower[all]) (4.46.0)\n",
            "Requirement already satisfied: kiwisolver>=1.0.1 in /usr/local/lib/python3.10/dist-packages (from matplotlib->pandapower[all]) (1.4.5)\n",
            "Requirement already satisfied: pillow>=6.2.0 in /usr/local/lib/python3.10/dist-packages (from matplotlib->pandapower[all]) (9.4.0)\n",
            "Requirement already satisfied: pyparsing>=2.3.1 in /usr/local/lib/python3.10/dist-packages (from matplotlib->pandapower[all]) (3.1.1)\n",
            "Requirement already satisfied: Jinja2>=2.10 in /usr/local/lib/python3.10/dist-packages (from numpydoc->pandapower[all]) (3.1.2)\n",
            "Requirement already satisfied: tabulate>=0.8.10 in /usr/local/lib/python3.10/dist-packages (from numpydoc->pandapower[all]) (0.9.0)\n",
            "Requirement already satisfied: sphinxcontrib-applehelp in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (1.0.7)\n",
            "Requirement already satisfied: sphinxcontrib-devhelp in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (1.0.5)\n",
            "Requirement already satisfied: sphinxcontrib-jsmath in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (1.0.1)\n",
            "Requirement already satisfied: sphinxcontrib-htmlhelp>=2.0.0 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (2.0.4)\n",
            "Requirement already satisfied: sphinxcontrib-serializinghtml>=1.1.5 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (1.1.9)\n",
            "Requirement already satisfied: sphinxcontrib-qthelp in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (1.0.6)\n",
            "Requirement already satisfied: Pygments>=2.0 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (2.16.1)\n",
            "Requirement already satisfied: docutils<0.19,>=0.14 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (0.18.1)\n",
            "Requirement already satisfied: snowballstemmer>=1.1 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (2.2.0)\n",
            "Requirement already satisfied: babel>=1.3 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (2.14.0)\n",
            "Requirement already satisfied: alabaster<0.8,>=0.7 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (0.7.13)\n",
            "Requirement already satisfied: imagesize in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (1.4.1)\n",
            "Requirement already satisfied: requests>=2.5.0 in /usr/local/lib/python3.10/dist-packages (from sphinx->pandapower[all]) (2.31.0)\n",
            "Requirement already satisfied: et-xmlfile in /usr/local/lib/python3.10/dist-packages (from openpyxl->pandapower[all]) (1.1.0)\n",
            "Collecting absl-py>=2.0.0 (from ortools->pandapower[all])\n",
            "  Downloading absl_py-2.0.0-py3-none-any.whl (130 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m130.2/130.2 kB\u001b[0m \u001b[31m15.3 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hCollecting pandas>=1.0 (from pandapower[all])\n",
            "  Downloading pandas-2.1.4-cp310-cp310-manylinux_2_17_x86_64.manylinux2014_x86_64.whl (12.3 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m12.3/12.3 MB\u001b[0m \u001b[31m49.1 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hCollecting protobuf>=4.25.0 (from ortools->pandapower[all])\n",
            "  Downloading protobuf-4.25.1-cp37-abi3-manylinux2014_x86_64.whl (294 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m294.6/294.6 kB\u001b[0m \u001b[31m32.6 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hCollecting tzdata>=2022.1 (from pandas>=1.0->pandapower[all])\n",
            "  Downloading tzdata-2023.3-py2.py3-none-any.whl (341 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m341.8/341.8 kB\u001b[0m \u001b[31m34.5 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: tenacity>=6.2.0 in /usr/local/lib/python3.10/dist-packages (from plotly->pandapower[all]) (8.2.3)\n",
            "Collecting execnet>=1.1 (from pytest-xdist->pandapower[all])\n",
            "  Downloading execnet-2.0.2-py3-none-any.whl (37 kB)\n",
            "Collecting igraph==0.11.3 (from python-igraph->pandapower[all])\n",
            "  Downloading igraph-0.11.3-cp39-abi3-manylinux_2_17_x86_64.manylinux2014_x86_64.whl (3.3 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m3.3/3.3 MB\u001b[0m \u001b[31m52.9 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hCollecting texttable>=1.6.2 (from igraph==0.11.3->python-igraph->pandapower[all])\n",
            "  Downloading texttable-1.7.0-py2.py3-none-any.whl (10 kB)\n",
            "Collecting sphinxcontrib-jquery<5,>=4 (from sphinx_rtd_theme->pandapower[all])\n",
            "  Downloading sphinxcontrib_jquery-4.1-py2.py3-none-any.whl (121 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m121.1/121.1 kB\u001b[0m \u001b[31m15.8 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: pycparser in /usr/local/lib/python3.10/dist-packages (from cffi>=1.12->cryptography->pandapower[all]) (2.21)\n",
            "Requirement already satisfied: certifi in /usr/local/lib/python3.10/dist-packages (from fiona>=1.8.19->geopandas->pandapower[all]) (2023.11.17)\n",
            "Requirement already satisfied: click~=8.0 in /usr/local/lib/python3.10/dist-packages (from fiona>=1.8.19->geopandas->pandapower[all]) (8.1.7)\n",
            "Requirement already satisfied: click-plugins>=1.0 in /usr/local/lib/python3.10/dist-packages (from fiona>=1.8.19->geopandas->pandapower[all]) (1.1.1)\n",
            "Requirement already satisfied: cligj>=0.5 in /usr/local/lib/python3.10/dist-packages (from fiona>=1.8.19->geopandas->pandapower[all]) (0.7.2)\n",
            "Requirement already satisfied: six in /usr/local/lib/python3.10/dist-packages (from fiona>=1.8.19->geopandas->pandapower[all]) (1.16.0)\n",
            "Requirement already satisfied: setuptools in /usr/local/lib/python3.10/dist-packages (from fiona>=1.8.19->geopandas->pandapower[all]) (67.7.2)\n",
            "Requirement already satisfied: MarkupSafe>=2.0 in /usr/local/lib/python3.10/dist-packages (from Jinja2>=2.10->numpydoc->pandapower[all]) (2.1.3)\n",
            "Requirement already satisfied: charset-normalizer<4,>=2 in /usr/local/lib/python3.10/dist-packages (from requests>=2.5.0->sphinx->pandapower[all]) (3.3.2)\n",
            "Requirement already satisfied: idna<4,>=2.5 in /usr/local/lib/python3.10/dist-packages (from requests>=2.5.0->sphinx->pandapower[all]) (3.6)\n",
            "Requirement already satisfied: urllib3<3,>=1.21.1 in /usr/local/lib/python3.10/dist-packages (from requests>=2.5.0->sphinx->pandapower[all]) (2.0.7)\n",
            "Building wheels for collected packages: pandapower\n",
            "  Building wheel for pandapower (setup.py) ... \u001b[?25l\u001b[?25hdone\n",
            "  Created wheel for pandapower: filename=pandapower-2.13.1-py3-none-any.whl size=10803674 sha256=237450c9139875e51a397ca7867bd38135f2bb5cf1f7e229ed43167a5a3ed678\n",
            "  Stored in directory: /root/.cache/pip/wheels/6b/58/fb/c5c16044f0046e905e2fe55de3af6c0a43bfcc3219ed5d3af8\n",
            "Successfully built pandapower\n",
            "Installing collected packages: texttable, xlsxwriter, tzdata, py, protobuf, ordered-set, igraph, execnet, absl-py, python-igraph, pytest, pandas, deepdiff, pytest-xdist, pandapower, ortools, matpowercaseframes, sphinxcontrib-jquery, sphinx_rtd_theme, numpydoc\n",
            "  Attempting uninstall: protobuf\n",
            "    Found existing installation: protobuf 3.20.3\n",
            "    Uninstalling protobuf-3.20.3:\n",
            "      Successfully uninstalled protobuf-3.20.3\n",
            "  Attempting uninstall: absl-py\n",
            "    Found existing installation: absl-py 1.4.0\n",
            "    Uninstalling absl-py-1.4.0:\n",
            "      Successfully uninstalled absl-py-1.4.0\n",
            "  Attempting uninstall: pytest\n",
            "    Found existing installation: pytest 7.4.3\n",
            "    Uninstalling pytest-7.4.3:\n",
            "      Successfully uninstalled pytest-7.4.3\n",
            "  Attempting uninstall: pandas\n",
            "    Found existing installation: pandas 1.5.3\n",
            "    Uninstalling pandas-1.5.3:\n",
            "      Successfully uninstalled pandas-1.5.3\n",
            "\u001b[31mERROR: pip's dependency resolver does not currently take into account all the packages that are installed. This behaviour is the source of the following dependency conflicts.\n",
            "lida 0.0.10 requires fastapi, which is not installed.\n",
            "lida 0.0.10 requires kaleido, which is not installed.\n",
            "lida 0.0.10 requires python-multipart, which is not installed.\n",
            "lida 0.0.10 requires uvicorn, which is not installed.\n",
            "bigframes 0.16.0 requires pandas<2.1.4,>=1.5.0, but you have pandas 2.1.4 which is incompatible.\n",
            "google-colab 1.0.0 requires pandas==1.5.3, but you have pandas 2.1.4 which is incompatible.\n",
            "tensorboard 2.15.1 requires protobuf<4.24,>=3.19.6, but you have protobuf 4.25.1 which is incompatible.\n",
            "tensorflow-metadata 1.14.0 requires absl-py<2.0.0,>=0.9, but you have absl-py 2.0.0 which is incompatible.\n",
            "tensorflow-metadata 1.14.0 requires protobuf<4.21,>=3.20.3, but you have protobuf 4.25.1 which is incompatible.\u001b[0m\u001b[31m\n",
            "\u001b[0mSuccessfully installed absl-py-2.0.0 deepdiff-6.7.1 execnet-2.0.2 igraph-0.11.3 matpowercaseframes-1.0.7 numpydoc-1.6.0 ordered-set-4.1.0 ortools-9.8.3296 pandapower-2.13.1 pandas-2.1.4 protobuf-4.25.1 py-1.11.0 pytest-7.0.0 pytest-xdist-3.5.0 python-igraph-0.11.3 sphinx_rtd_theme-2.0.0 sphinxcontrib-jquery-4.1 texttable-1.7.0 tzdata-2023.3 xlsxwriter-3.1.9\n",
            "Collecting gurobipy\n",
            "  Downloading gurobipy-11.0.0-cp310-cp310-manylinux2014_x86_64.manylinux_2_17_x86_64.whl (13.4 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m13.4/13.4 MB\u001b[0m \u001b[31m32.7 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hInstalling collected packages: gurobipy\n",
            "Successfully installed gurobipy-11.0.0\n",
            "Requirement already satisfied: scipy in /usr/local/lib/python3.10/dist-packages (1.11.4)\n",
            "Requirement already satisfied: numpy<1.28.0,>=1.21.6 in /usr/local/lib/python3.10/dist-packages (from scipy) (1.23.5)\n",
            "Requirement already satisfied: pydot in /usr/local/lib/python3.10/dist-packages (1.4.2)\n",
            "Requirement already satisfied: graphviz in /usr/local/lib/python3.10/dist-packages (0.20.1)\n",
            "Requirement already satisfied: pyparsing>=2.1.4 in /usr/local/lib/python3.10/dist-packages (from pydot) (3.1.1)\n",
            "Requirement already satisfied: plotly in /usr/local/lib/python3.10/dist-packages (5.15.0)\n",
            "Requirement already satisfied: tenacity>=6.2.0 in /usr/local/lib/python3.10/dist-packages (from plotly) (8.2.3)\n",
            "Requirement already satisfied: packaging in /usr/local/lib/python3.10/dist-packages (from plotly) (23.2)\n",
            "Collecting kaleido\n",
            "  Downloading kaleido-0.2.1-py2.py3-none-manylinux1_x86_64.whl (79.9 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m79.9/79.9 MB\u001b[0m \u001b[31m9.5 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hInstalling collected packages: kaleido\n",
            "\u001b[31mERROR: pip's dependency resolver does not currently take into account all the packages that are installed. This behaviour is the source of the following dependency conflicts.\n",
            "lida 0.0.10 requires fastapi, which is not installed.\n",
            "lida 0.0.10 requires python-multipart, which is not installed.\n",
            "lida 0.0.10 requires uvicorn, which is not installed.\u001b[0m\u001b[31m\n",
            "\u001b[0mSuccessfully installed kaleido-0.2.1\n"
          ]
        }
      ],
      "source": [
        "!apt-get install -y graphviz libgraphviz-dev #data viz\n",
        "!pip install pygraphviz diagrams # diagrams\n",
        "!pip install pandapower[\"all\"] #data\n",
        "! pip install gurobipy #gurobi (MILP)\n",
        "! pip install scipy #transform .m to .pp\n",
        "!pip install pydot graphviz # for HG\n",
        "! pip install plotly #cute plots\n",
        "! pip install -U kaleido #to save png IO"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 53,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "SvTQlesUUhpx",
        "outputId": "573b1ced-4285-4bb0-8644-592e01b2e15b"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Set parameter WLSAccessID\n",
            "Set parameter WLSSecret\n",
            "Set parameter LicenseID to value 2433683\n",
            "Academic license 2433683 - for non-commercial use only - registered to di___@andrew.cmu.edu\n"
          ]
        }
      ],
      "source": [
        "import gurobipy as gp\n",
        "# Create an environment with your WLS license\n",
        "params = {\n",
        "\"WLSACCESSID\":'***',\n",
        "\"WLSSECRET\":'****',\n",
        "\"LICENSEID\":2433683,\n",
        "}\n",
        "\n",
        "env = gp.Env(params=params)\n",
        "\n",
        "# Create the model within the Gurobi environment\n",
        "m = gp.Model(env=env)"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "G31dFCumobpq"
      },
      "source": [
        "## Reading from already calculated clusters"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "h7sz9qcKob7b"
      },
      "outputs": [],
      "source": [
        "import pandas as pd\n",
        "cluster_medians_solar = pd.read_csv('/content/drive/MyDrive/Diana Vieira Fernandes - Work folder/Qual A/Data/cluster_medians_solar.csv', header=0, sep=',')\n",
        "cluster_medians = pd.read_csv('/content/drive/MyDrive/Diana Vieira Fernandes - Work folder/Qual A/Data/cluster_medians.csv', header=0, sep=',')\n",
        "cluster_medians_com = pd.read_csv('/content/drive/MyDrive/Diana Vieira Fernandes - Work folder/Qual A/Data/cluster_medians_com.csv', header=0, sep=',')"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 542
        },
        "id": "seLisKQZyYTX",
        "outputId": "94457a84-384e-47ab-b209-3b88c7ae1448"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/html": [
              "<html>\n",
              "<head><meta charset=\"utf-8\" /></head>\n",
              "<body>\n",
              "    <div>            <script src=\"https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js?config=TeX-AMS-MML_SVG\"></script><script type=\"text/javascript\">if (window.MathJax && window.MathJax.Hub && window.MathJax.Hub.Config) {window.MathJax.Hub.Config({SVG: {font: \"STIX-Web\"}});}</script>                <script type=\"text/javascript\">window.PlotlyConfig = {MathJaxConfig: 'local'};</script>\n",
              "        <script charset=\"utf-8\" src=\"https://cdn.plot.ly/plotly-2.24.1.min.js\"></script>                <div id=\"08b22b8c-82d5-4e91-8816-c59090b48ed6\" class=\"plotly-graph-div\" style=\"height:525px; width:100%;\"></div>            <script type=\"text/javascript\">                                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"08b22b8c-82d5-4e91-8816-c59090b48ed6\")) {                    Plotly.newPlot(                        \"08b22b8c-82d5-4e91-8816-c59090b48ed6\",                        [{\"mode\":\"lines\",\"name\":\"Cluster_0\",\"x\":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23],\"y\":[0.0,0.0,0.0,0.0,0.0,8.480710626846216e-05,0.0457005506551181,0.3513163892131244,0.8617321500411019,1.1972634471538623,1.4514780486369043,1.5775459363729192,1.5815356999177963,1.4871342436620942,1.2758303336933243,1.007455406299523,0.6503761286655988,0.2576172373634809,0.0216501378217431,0.0,0.0,0.0,0.0,0.0],\"type\":\"scatter\"},{\"mode\":\"lines\",\"name\":\"Cluster_1\",\"x\":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23],\"y\":[0.0,0.0,0.0,0.0,0.0,0.0,8.504560515634169e-30,0.0209999998799683,0.2319999982691536,0.766,1.026,1.215,1.2389999996219068,1.1069999998668858,0.9079999999921288,0.622,0.291,0.001,0.0,0.0,0.0,0.0,0.0,0.0],\"type\":\"scatter\"},{\"mode\":\"lines\",\"name\":\"Cluster_2\",\"x\":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23],\"y\":[0.0,0.0,0.0,0.0,0.0,0.027,0.18,0.5349999999965183,0.917,1.229,1.4400000000047752,1.586,1.5870000000009654,1.497,1.3200000000014451,1.058,0.745,0.394,0.1279999999894223,0.0109999999977815,0.0,0.0,0.0,0.0],\"type\":\"scatter\"}],                        {\"template\":{\"data\":{\"histogram2dcontour\":[{\"type\":\"histogram2dcontour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"choropleth\":[{\"type\":\"choropleth\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"histogram2d\":[{\"type\":\"histogram2d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmap\":[{\"type\":\"heatmap\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmapgl\":[{\"type\":\"heatmapgl\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"contourcarpet\":[{\"type\":\"contourcarpet\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"contour\":[{\"type\":\"contour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"surface\":[{\"type\":\"surface\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"mesh3d\":[{\"type\":\"mesh3d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"scatter\":[{\"fillpattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2},\"type\":\"scatter\"}],\"parcoords\":[{\"type\":\"parcoords\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolargl\":[{\"type\":\"scatterpolargl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"scattergeo\":[{\"type\":\"scattergeo\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolar\":[{\"type\":\"scatterpolar\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"scattergl\":[{\"type\":\"scattergl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatter3d\":[{\"type\":\"scatter3d\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattermapbox\":[{\"type\":\"scattermapbox\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterternary\":[{\"type\":\"scatterternary\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattercarpet\":[{\"type\":\"scattercarpet\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}]},\"layout\":{\"autotypenumbers\":\"strict\",\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"hovermode\":\"closest\",\"hoverlabel\":{\"align\":\"left\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"bgcolor\":\"#E5ECF6\",\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"ternary\":{\"bgcolor\":\"#E5ECF6\",\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]]},\"xaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"yaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"geo\":{\"bgcolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"subunitcolor\":\"white\",\"showland\":true,\"showlakes\":true,\"lakecolor\":\"white\"},\"title\":{\"x\":0.05},\"mapbox\":{\"style\":\"light\"}}},\"xaxis\":{\"title\":{\"text\":\"Hour of the Day\"}},\"yaxis\":{\"title\":{\"text\":\"kWh\"}},\"font\":{\"family\":\"Times New Roman\"},\"title\":{\"text\":\"Daily Clusters - Solar Generation\",\"x\":0.5},\"legend\":{\"orientation\":\"h\",\"x\":1,\"y\":1.1,\"xanchor\":\"right\"}},                        {\"responsive\": true}                    ).then(function(){\n",
              "                            \n",
              "var gd = document.getElementById('08b22b8c-82d5-4e91-8816-c59090b48ed6');\n",
              "var x = new MutationObserver(function (mutations, observer) {{\n",
              "        var display = window.getComputedStyle(gd).display;\n",
              "        if (!display || display === 'none') {{\n",
              "            console.log([gd, 'removed!']);\n",
              "            Plotly.purge(gd);\n",
              "            observer.disconnect();\n",
              "        }}\n",
              "}});\n",
              "\n",
              "// Listen for the removal of the full notebook cells\n",
              "var notebookContainer = gd.closest('#notebook-container');\n",
              "if (notebookContainer) {{\n",
              "    x.observe(notebookContainer, {childList: true});\n",
              "}}\n",
              "\n",
              "// Listen for the clearing of the current output cell\n",
              "var outputEl = gd.closest('.output');\n",
              "if (outputEl) {{\n",
              "    x.observe(outputEl, {childList: true});\n",
              "}}\n",
              "\n",
              "                        })                };                            </script>        </div>\n",
              "</body>\n",
              "</html>"
            ]
          },
          "metadata": {}
        }
      ],
      "source": [
        "import plotly.graph_objects as go\n",
        "\n",
        "cluster_medians_solar[\"Hour\"] = list(range(24))\n",
        "\n",
        "fig = go.Figure()\n",
        "\n",
        "# Add traces for each cluster\n",
        "fig.add_trace(go.Scatter(x=cluster_medians_solar[\"Hour\"], y=cluster_medians_solar[\"Cluster_0\"], mode='lines', name='Cluster_0'))\n",
        "fig.add_trace(go.Scatter(x=cluster_medians_solar[\"Hour\"], y=cluster_medians_solar[\"Cluster_1\"], mode='lines', name='Cluster_1'))\n",
        "fig.add_trace(go.Scatter(x=cluster_medians_solar[\"Hour\"], y=cluster_medians_solar[\"Cluster_2\"], mode='lines', name='Cluster_2'))\n",
        "\n",
        "# Update axes titles\n",
        "fig.update_xaxes(title_text=\"Hour of the Day\")\n",
        "fig.update_yaxes(title_text=\"kWh\")\n",
        "\n",
        "# Update legend and layout\n",
        "fig.update_layout(\n",
        "    title=\"Daily Clusters - Solar Generation\",\n",
        "    font=dict(family=\"Times New Roman\"),\n",
        "    title_x=0.5,\n",
        "    legend=dict(orientation=\"h\", x=1, y=1.1, xanchor=\"right\")\n",
        ")\n",
        "\n",
        "fig.show()"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 542
        },
        "id": "hvVOlIRR0NVl",
        "outputId": "6aebf06b-9211-4fc4-f7fc-3323ffaec9fa"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/html": [
              "<html>\n",
              "<head><meta charset=\"utf-8\" /></head>\n",
              "<body>\n",
              "    <div>            <script src=\"https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js?config=TeX-AMS-MML_SVG\"></script><script type=\"text/javascript\">if (window.MathJax && window.MathJax.Hub && window.MathJax.Hub.Config) {window.MathJax.Hub.Config({SVG: {font: \"STIX-Web\"}});}</script>                <script type=\"text/javascript\">window.PlotlyConfig = {MathJaxConfig: 'local'};</script>\n",
              "        <script charset=\"utf-8\" src=\"https://cdn.plot.ly/plotly-2.24.1.min.js\"></script>                <div id=\"71d305aa-882c-4586-b881-b75bcc95d4b6\" class=\"plotly-graph-div\" style=\"height:525px; width:100%;\"></div>            <script type=\"text/javascript\">                                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"71d305aa-882c-4586-b881-b75bcc95d4b6\")) {                    Plotly.newPlot(                        \"71d305aa-882c-4586-b881-b75bcc95d4b6\",                        [{\"mode\":\"lines\",\"name\":\"Cluster_0\",\"x\":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23],\"y\":[1.6062899820454288,1.5196434107408283,1.4958946586201316,1.4949523314773263,1.5805920716645645,1.848416242899402,2.1497260933870552,2.2616135549853467,2.313013501083347,2.3595271808580027,2.390277539803516,2.4187854361715355,2.370187537759557,2.32147215368708,2.391064343211755,2.584215693858172,2.88147987648731,3.1345633089633886,3.298793925805668,3.351651360859164,3.2358856236181053,2.7455705965503325,2.133310615000489,1.7872675547675865],\"type\":\"scatter\"},{\"mode\":\"lines\",\"name\":\"Cluster_1\",\"x\":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23],\"y\":[2.482767662572097,2.3116361402325856,2.200674815590236,2.1220124667025706,2.0896552107520896,2.252032961033768,2.5491859694079304,2.7558527231558574,2.9658559544129126,3.2233105381343288,3.4841003819257867,3.738138688595732,3.9639248912699063,4.136862981446119,4.343211467529888,4.59239978210201,4.843119702905828,4.923412176315586,4.791277027857319,4.612776764491373,4.40467487717424,3.837013168074576,3.1577918631735056,2.730985900723963],\"type\":\"scatter\"},{\"mode\":\"lines\",\"name\":\"Cluster_2\",\"x\":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23],\"y\":[3.154253599787761,3.000622251368,3.020216721725935,3.1236419640306856,3.269917261441636,3.5003910253340487,3.889361406655664,4.253800138871182,4.283941468800869,4.0596927686239415,3.8211007723334953,3.5871028029668004,3.425093005334252,3.198868803394914,3.044346081400998,3.060778605535916,3.3066687412734908,3.790643462314537,4.215746292594865,4.416947181964326,4.411817131561772,4.262404386500442,3.9212062674371415,3.436586337476395],\"type\":\"scatter\"}],                        {\"template\":{\"data\":{\"histogram2dcontour\":[{\"type\":\"histogram2dcontour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"choropleth\":[{\"type\":\"choropleth\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"histogram2d\":[{\"type\":\"histogram2d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmap\":[{\"type\":\"heatmap\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmapgl\":[{\"type\":\"heatmapgl\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"contourcarpet\":[{\"type\":\"contourcarpet\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"contour\":[{\"type\":\"contour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"surface\":[{\"type\":\"surface\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"mesh3d\":[{\"type\":\"mesh3d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"scatter\":[{\"fillpattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2},\"type\":\"scatter\"}],\"parcoords\":[{\"type\":\"parcoords\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolargl\":[{\"type\":\"scatterpolargl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"scattergeo\":[{\"type\":\"scattergeo\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolar\":[{\"type\":\"scatterpolar\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"scattergl\":[{\"type\":\"scattergl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatter3d\":[{\"type\":\"scatter3d\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattermapbox\":[{\"type\":\"scattermapbox\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterternary\":[{\"type\":\"scatterternary\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattercarpet\":[{\"type\":\"scattercarpet\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}]},\"layout\":{\"autotypenumbers\":\"strict\",\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"hovermode\":\"closest\",\"hoverlabel\":{\"align\":\"left\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"bgcolor\":\"#E5ECF6\",\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"ternary\":{\"bgcolor\":\"#E5ECF6\",\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]]},\"xaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"yaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"geo\":{\"bgcolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"subunitcolor\":\"white\",\"showland\":true,\"showlakes\":true,\"lakecolor\":\"white\"},\"title\":{\"x\":0.05},\"mapbox\":{\"style\":\"light\"}}},\"xaxis\":{\"title\":{\"text\":\"Hour of the Day\"}},\"yaxis\":{\"title\":{\"text\":\"kWh\"}},\"font\":{\"family\":\"Times New Roman\"},\"title\":{\"text\":\"Daily Clusters - Loads Residencial\",\"x\":0.5},\"legend\":{\"orientation\":\"h\",\"x\":1,\"y\":1.1,\"xanchor\":\"right\"}},                        {\"responsive\": true}                    ).then(function(){\n",
              "                            \n",
              "var gd = document.getElementById('71d305aa-882c-4586-b881-b75bcc95d4b6');\n",
              "var x = new MutationObserver(function (mutations, observer) {{\n",
              "        var display = window.getComputedStyle(gd).display;\n",
              "        if (!display || display === 'none') {{\n",
              "            console.log([gd, 'removed!']);\n",
              "            Plotly.purge(gd);\n",
              "            observer.disconnect();\n",
              "        }}\n",
              "}});\n",
              "\n",
              "// Listen for the removal of the full notebook cells\n",
              "var notebookContainer = gd.closest('#notebook-container');\n",
              "if (notebookContainer) {{\n",
              "    x.observe(notebookContainer, {childList: true});\n",
              "}}\n",
              "\n",
              "// Listen for the clearing of the current output cell\n",
              "var outputEl = gd.closest('.output');\n",
              "if (outputEl) {{\n",
              "    x.observe(outputEl, {childList: true});\n",
              "}}\n",
              "\n",
              "                        })                };                            </script>        </div>\n",
              "</body>\n",
              "</html>"
            ]
          },
          "metadata": {}
        }
      ],
      "source": [
        "import plotly.graph_objects as go\n",
        "\n",
        "cluster_medians[\"Hour\"] = list(range(24))\n",
        "\n",
        "fig = go.Figure()\n",
        "\n",
        "# Add traces for each cluster\n",
        "fig.add_trace(go.Scatter(x=cluster_medians[\"Hour\"], y=cluster_medians[\"Cluster_0\"], mode='lines', name='Cluster_0'))\n",
        "fig.add_trace(go.Scatter(x=cluster_medians[\"Hour\"], y=cluster_medians[\"Cluster_1\"], mode='lines', name='Cluster_1'))\n",
        "fig.add_trace(go.Scatter(x=cluster_medians[\"Hour\"], y=cluster_medians[\"Cluster_2\"], mode='lines', name='Cluster_2'))\n",
        "\n",
        "# Update axes titles\n",
        "fig.update_xaxes(title_text=\"Hour of the Day\")\n",
        "fig.update_yaxes(title_text=\"kWh\")\n",
        "\n",
        "# Update legend and layout\n",
        "fig.update_layout(\n",
        "    title=\"Daily Clusters - Loads Residencial\",\n",
        "    font=dict(family=\"Times New Roman\"),\n",
        "    title_x=0.5,\n",
        "    legend=dict(orientation=\"h\", x=1, y=1.1, xanchor=\"right\")\n",
        ")\n",
        "\n",
        "\n",
        "fig.show()\n"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "h5p6oYe6KI6p"
      },
      "outputs": [],
      "source": [
        "cluster_medians_com[\"Hour\"] = list(range(24))\n",
        "#fig = px.line(cluster_medians_com, x=\"Hour\", y=[\"Cluster_0\", \"Cluster_1\"], title=\"Daily Clusters - Loads Commercial\")\n",
        "#fig.update_xaxes(title_text=\"Hour of the Day \")\n",
        "#fig.update_yaxes(title_text=\"Cluster Values(kWh)\")\n",
        "#fig.update_layout(legend=dict(orientation=\"h\", x=0.5, y=1.1))\n",
        "#fig.show()"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "L_810q7B45YY"
      },
      "source": [
        "## Network"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 708
        },
        "id": "rtCX2nyQy828",
        "outputId": "b9d3daa4-3869-4150-80c2-663b0dd2cd94"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stderr",
          "text": [
            "/usr/local/lib/python3.10/dist-packages/pandapower/networks/cigre_networks.py:516: FutureWarning:\n",
            "\n",
            "Passing literal json to 'read_json' is deprecated and will be removed in a future version. To read from a literal string, wrap it in a 'StringIO' object.\n",
            "\n"
          ]
        },
        {
          "output_type": "display_data",
          "data": {
            "text/html": [
              "<html>\n",
              "<head><meta charset=\"utf-8\" /></head>\n",
              "<body>\n",
              "    <div>            <script src=\"https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js?config=TeX-AMS-MML_SVG\"></script><script type=\"text/javascript\">if (window.MathJax && window.MathJax.Hub && window.MathJax.Hub.Config) {window.MathJax.Hub.Config({SVG: {font: \"STIX-Web\"}});}</script>                <script type=\"text/javascript\">window.PlotlyConfig = {MathJaxConfig: 'local'};</script>\n",
              "        <script charset=\"utf-8\" src=\"https://cdn.plot.ly/plotly-2.24.1.min.js\"></script>                <div id=\"4fe54482-a1f5-4311-9a70-2212461002da\" class=\"plotly-graph-div\" style=\"height:600px; width:800px;\"></div>            <script type=\"text/javascript\">                                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"4fe54482-a1f5-4311-9a70-2212461002da\")) {                    Plotly.newPlot(                        \"4fe54482-a1f5-4311-9a70-2212461002da\",                        [{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":true,\"text\":\"Line R1-R2\",\"x\":[-1.4583333333000001,-1.4583333333000001,-1.4583333333000001],\"y\":[2,2.5,3],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R2-R3\",\"x\":[-1.4583333333000001,-1.4583333333000001,-1.4583333333000001],\"y\":[3,3.5,4],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R3-R4\",\"x\":[-1.4583333333000001,-1.7083333333000001,-1.9583333333000001],\"y\":[4,4.5,5],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R4-R5\",\"x\":[-1.9583333333000001,-2.3333333333,-2.7083333333],\"y\":[5,5.5,6],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R5-R6\",\"x\":[-2.7083333333,-2.7083333333,-2.7083333333],\"y\":[6,6.5,7],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R6-R7\",\"x\":[-2.7083333333,-2.9583333333,-3.2083333333],\"y\":[7,7.5,8],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R7-R8\",\"x\":[-3.2083333333,-3.2083333333,-3.2083333333],\"y\":[8,8.5,9],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R8-R9\",\"x\":[-3.2083333333,-3.2083333333,-3.2083333333],\"y\":[9,9.5,10],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R9-R10\",\"x\":[-3.2083333333,-3.4583333333,-3.7083333333],\"y\":[10,10.5,11],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R3-R11\",\"x\":[-1.4583333333000001,-1.2083333333000001,-0.9583333333],\"y\":[4,4.5,5],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R4-R12\",\"x\":[-1.9583333333000001,-1.5833333333000001,-1.2083333333],\"y\":[5,5.5,6],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R12-R13\",\"x\":[-1.2083333333,-1.2083333333,-1.2083333333],\"y\":[6,6.5,7],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R13-R14\",\"x\":[-1.2083333333,-1.2083333333,-1.2083333333],\"y\":[7,7.5,8],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R14-R15\",\"x\":[-1.2083333333,-1.2083333333,-1.2083333333],\"y\":[8,8.5,9],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R6-R16\",\"x\":[-2.7083333333,-2.4583333333,-2.2083333333],\"y\":[7,7.5,8],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R9-R17\",\"x\":[-3.2083333333,-2.9583333333,-2.7083333333],\"y\":[10,10.5,11],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line R10-R18\",\"x\":[-3.7083333333,-3.7083333333,-3.7083333333],\"y\":[11,11.5,12],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line I1-I2\",\"x\":[0.2,0.2,0.2],\"y\":[2,2.5,3],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C1-C2\",\"x\":[1.9166666667,1.9166666667,1.9166666667],\"y\":[2,2.5,3],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C2-C3\",\"x\":[1.9166666667,1.9166666667,1.9166666667],\"y\":[3,3.5,4],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C3-C4\",\"x\":[1.9166666667,1.2291666667,0.5416666667],\"y\":[4,4.5,5],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C4-C5\",\"x\":[0.5416666667,0.5416666667,0.5416666667],\"y\":[5,5.5,6],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C5-C6\",\"x\":[0.5416666667,0.16666666669999997,-0.2083333333],\"y\":[6,6.5,7],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C6-C7\",\"x\":[-0.2083333333,-0.2083333333,-0.2083333333],\"y\":[7,7.5,8],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C7-C8\",\"x\":[-0.2083333333,-0.2083333333,-0.2083333333],\"y\":[8,8.5,9],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C8-C9\",\"x\":[-0.2083333333,-0.45833333330000003,-0.7083333333],\"y\":[9,9.5,10],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C3-C10\",\"x\":[1.9166666667,2.6041666667,3.2916666667],\"y\":[4,4.5,5],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C10-C11\",\"x\":[3.2916666667,3.0416666667000003,2.7916666667000003],\"y\":[5,5.5,6],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C11-C12\",\"x\":[2.7916666667000003,2.5416666667000003,2.2916666667],\"y\":[6,6.5,7],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C11-C13\",\"x\":[2.7916666667000003,3.0416666667000003,3.2916666667],\"y\":[6,6.5,7],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C10-C14\",\"x\":[3.2916666667,3.5416666667000003,3.7916666667000003],\"y\":[5,5.5,6],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C5-C15\",\"x\":[0.5416666667,0.9166666667000001,1.2916666667],\"y\":[6,6.5,7],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C15-C16\",\"x\":[1.2916666667,1.0416666667,0.7916666667000001],\"y\":[7,7.5,8],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C15-C17\",\"x\":[1.2916666667,1.5416666667,1.7916666667],\"y\":[7,7.5,8],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C16-C18\",\"x\":[0.7916666667000001,0.7916666667000001,0.7916666667000001],\"y\":[8,8.5,9],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C8-C19\",\"x\":[-0.2083333333,0.04166666670000001,0.2916666667],\"y\":[9,9.5,10],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"line\":{\"color\":\"rgb(87, 211, 219)\",\"width\":2},\"mode\":\"lines\",\"name\":\"lines 0.4 kV\",\"showlegend\":false,\"text\":\"Line C9-C20\",\"x\":[-0.7083333333,-0.7083333333,-0.7083333333],\"y\":[10,10.5,11],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"marker\":{\"color\":\"rgb(87, 211, 219)\",\"size\":1,\"symbol\":\"circle\"},\"mode\":\"markers\",\"name\":\"edge_center\",\"showlegend\":false,\"x\":[-1.4583333333000001],\"y\":[2.5],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"2W transformers\",\"line\":{\"color\":\"rgb(128, 128, 128)\",\"width\":4},\"mode\":\"lines\",\"name\":\"2W transformers\",\"showlegend\":true,\"text\":\"Trafo R0-R1\",\"x\":[0.2,-0.6291666666500001,-1.4583333333000001],\"y\":[1,1.5,2],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"2W transformers\",\"line\":{\"color\":\"rgb(128, 128, 128)\",\"width\":4},\"mode\":\"lines\",\"name\":\"2W transformers\",\"showlegend\":false,\"text\":\"Trafo I0-I1\",\"x\":[0.2,0.2,0.2],\"y\":[1,1.5,2],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"2W transformers\",\"line\":{\"color\":\"rgb(128, 128, 128)\",\"width\":4},\"mode\":\"lines\",\"name\":\"2W transformers\",\"showlegend\":false,\"text\":\"Trafo C0-C1\",\"x\":[0.2,1.05833333335,1.9166666667],\"y\":[1,1.5,2],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"2W transformers\",\"marker\":{\"color\":\"rgb(128, 128, 128)\",\"size\":1,\"symbol\":\"circle\"},\"mode\":\"markers\",\"name\":\"edge_center\",\"showlegend\":false,\"x\":[-0.6291666666500001],\"y\":[1.5],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"20.0 kV\",\"marker\":{\"color\":\"rgb(219, 95, 87)\",\"size\":10,\"symbol\":\"circle\"},\"mode\":\"markers\",\"name\":\"buses 20.0 kV\",\"text\":[\"Bus 0\",\"Bus R0\",\"Bus I0\",\"Bus C0\"],\"x\":[0.2,0.2,0.2,0.2],\"y\":[1,1,1,1],\"type\":\"scatter\"},{\"hoverinfo\":\"text\",\"legendgroup\":\"0.4 kV\",\"marker\":{\"color\":\"rgb(87, 211, 219)\",\"size\":10,\"symbol\":\"circle\"},\"mode\":\"markers\",\"name\":\"buses 0.4 kV\",\"text\":[\"Bus R1\",\"Bus R2\",\"Bus R3\",\"Bus R4\",\"Bus R5\",\"Bus R6\",\"Bus R7\",\"Bus R8\",\"Bus R9\",\"Bus R10\",\"Bus R11\",\"Bus R12\",\"Bus R13\",\"Bus R14\",\"Bus R15\",\"Bus R16\",\"Bus R17\",\"Bus R18\",\"Bus I1\",\"Bus I2\",\"Bus C1\",\"Bus C2\",\"Bus C3\",\"Bus C4\",\"Bus C5\",\"Bus C6\",\"Bus C7\",\"Bus C8\",\"Bus C9\",\"Bus C10\",\"Bus C11\",\"Bus C12\",\"Bus C13\",\"Bus C14\",\"Bus C15\",\"Bus C16\",\"Bus C17\",\"Bus C18\",\"Bus C19\",\"Bus C20\"],\"x\":[-1.4583333333000001,-1.4583333333000001,-1.4583333333000001,-1.9583333333000001,-2.7083333333,-2.7083333333,-3.2083333333,-3.2083333333,-3.2083333333,-3.7083333333,-0.9583333333,-1.2083333333,-1.2083333333,-1.2083333333,-1.2083333333,-2.2083333333,-2.7083333333,-3.7083333333,0.2,0.2,1.9166666667,1.9166666667,1.9166666667,0.5416666667,0.5416666667,-0.2083333333,-0.2083333333,-0.2083333333,-0.7083333333,3.2916666667,2.7916666667000003,2.2916666667,3.2916666667,3.7916666667000003,1.2916666667,0.7916666667000001,1.7916666667,0.7916666667000001,0.2916666667,-0.7083333333],\"y\":[2,3,4,5,6,7,8,9,10,11,5,6,7,8,9,8,11,12,2,3,2,3,4,5,6,7,8,9,10,5,6,7,7,6,7,8,8,9,10,11],\"type\":\"scatter\"}],                        {\"autosize\":true,\"hovermode\":\"closest\",\"legend\":{\"itemsizing\":\"constant\"},\"margin\":{\"b\":5,\"l\":5,\"r\":5,\"t\":5},\"showlegend\":false,\"title\":{\"font\":{\"size\":16}},\"xaxis\":{\"showgrid\":false,\"showticklabels\":false,\"zeroline\":false},\"yaxis\":{\"showgrid\":false,\"showticklabels\":false,\"zeroline\":false},\"template\":{\"data\":{\"histogram2dcontour\":[{\"type\":\"histogram2dcontour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"choropleth\":[{\"type\":\"choropleth\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"histogram2d\":[{\"type\":\"histogram2d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmap\":[{\"type\":\"heatmap\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmapgl\":[{\"type\":\"heatmapgl\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"contourcarpet\":[{\"type\":\"contourcarpet\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"contour\":[{\"type\":\"contour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"surface\":[{\"type\":\"surface\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"mesh3d\":[{\"type\":\"mesh3d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"scatter\":[{\"fillpattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2},\"type\":\"scatter\"}],\"parcoords\":[{\"type\":\"parcoords\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolargl\":[{\"type\":\"scatterpolargl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"scattergeo\":[{\"type\":\"scattergeo\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolar\":[{\"type\":\"scatterpolar\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"scattergl\":[{\"type\":\"scattergl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatter3d\":[{\"type\":\"scatter3d\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattermapbox\":[{\"type\":\"scattermapbox\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterternary\":[{\"type\":\"scatterternary\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattercarpet\":[{\"type\":\"scattercarpet\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}]},\"layout\":{\"autotypenumbers\":\"strict\",\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"hovermode\":\"closest\",\"hoverlabel\":{\"align\":\"left\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"bgcolor\":\"#E5ECF6\",\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"ternary\":{\"bgcolor\":\"#E5ECF6\",\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]]},\"xaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"yaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"geo\":{\"bgcolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"subunitcolor\":\"white\",\"showland\":true,\"showlakes\":true,\"lakecolor\":\"white\"},\"title\":{\"x\":0.05},\"mapbox\":{\"style\":\"light\"}}},\"width\":800,\"height\":600,\"plot_bgcolor\":\"white\"},                        {\"responsive\": true}                    ).then(function(){\n",
              "                            \n",
              "var gd = document.getElementById('4fe54482-a1f5-4311-9a70-2212461002da');\n",
              "var x = new MutationObserver(function (mutations, observer) {{\n",
              "        var display = window.getComputedStyle(gd).display;\n",
              "        if (!display || display === 'none') {{\n",
              "            console.log([gd, 'removed!']);\n",
              "            Plotly.purge(gd);\n",
              "            observer.disconnect();\n",
              "        }}\n",
              "}});\n",
              "\n",
              "// Listen for the removal of the full notebook cells\n",
              "var notebookContainer = gd.closest('#notebook-container');\n",
              "if (notebookContainer) {{\n",
              "    x.observe(notebookContainer, {childList: true});\n",
              "}}\n",
              "\n",
              "// Listen for the clearing of the current output cell\n",
              "var outputEl = gd.closest('.output');\n",
              "if (outputEl) {{\n",
              "    x.observe(outputEl, {childList: true});\n",
              "}}\n",
              "\n",
              "                        })                };                            </script>        </div>\n",
              "</body>\n",
              "</html>"
            ]
          },
          "metadata": {}
        }
      ],
      "source": [
        "import pandapower as pp\n",
        "import pandapower.networks as pn\n",
        "from pandapower.plotting.plotly import vlevel_plotly\n",
        "import plotly.io as pio\n",
        "\n",
        "\n",
        "net = pn.create_cigre_network_lv()\n",
        "\n",
        "#net = pp.networks.create_synthetic_voltage_control_lv_network(network_class='village_1')\n",
        "#net.name = \"cigre network lv\"\n",
        "fig = vlevel_plotly(net)\n",
        "#fig.update_layout(width=800, height=600, plot_bgcolor='white',\n",
        "#                  font=dict(family='Computer Modern, serif', size=12, color='black'))\n",
        "\n",
        "fig.update_layout(width=800, height=600, plot_bgcolor='white', showlegend=False)\n",
        "\n",
        "# Show the plot\n",
        "fig.show()\n",
        "\n",
        "# Number of buses\n",
        "n_buses = len(net.bus)"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "N6QyCpqDnhpQ"
      },
      "outputs": [],
      "source": [
        "import pandapower as pp\n",
        "import pandapower.networks as nw\n",
        "import pandapower.plotting as plot\n",
        "import networkx as nx\n",
        "import numpy as np\n",
        "from scipy.sparse import csr_matrix\n",
        "\n",
        "# Create a graph from the network\n",
        "graph = pp.topology.create_nxgraph(net)\n",
        "\n",
        "# Remove all loads and generations\n",
        "net.load.drop(net.load.index, inplace=True)\n",
        "net.sgen.drop(net.sgen.index, inplace=True)\n",
        "net.gen.drop(net.gen.index, inplace=True)\n",
        "\n",
        "# Transpose the DataFrame\n",
        "transposed_df = cluster_medians.T\n",
        "# Take just the first row (hour 11 for now)\n",
        "first_row = transposed_df.iloc[:, 11]\n",
        "#Removing previous values\n",
        "net.load.drop(net.load.index, inplace=True)\n",
        "\n",
        "# Find extreme buses (logic is that loads and sgen will be here....)\n",
        "extreme_buses = [node for node, degree in graph.degree() if degree == 1]\n",
        "extreme_buses\n",
        "\n",
        "\n",
        "# set loads on these\n",
        "for bus in extreme_buses:\n",
        "    #load = first_row.get(bus, 0)\n",
        "    load = first_row.iloc[1]\n",
        "    q_value = np.abs(load * np.tan(np.arccos(0.99)))\n",
        "    pp.create_load(net, bus=bus, p_mw=load/1e1,q_mvar=q_value/1e1) #recall that values are in MW\n",
        "\n",
        "# Calculate 50% of the extreme buses\n",
        "num_to_add = int(len(extreme_buses) * 0.5)\n",
        "\n",
        "# Randomly select 50% of the extreme buses\n",
        "np.random.shuffle(extreme_buses)\n",
        "selected_buses = extreme_buses[:num_to_add]\n",
        "\n",
        "#Removing previous values\n",
        "net.sgen.drop(net.sgen.index, inplace=True)\n",
        "\n",
        "# Transpose the DataFrame for solar data\n",
        "transposed_df_solar = cluster_medians_solar.T\n",
        "\n",
        "# Take just the first row (hour 11 for now)\n",
        "first_row_solar = transposed_df_solar.iloc[:, 11]\n",
        "\n",
        "# Add sgens to the selected buses using solar data\n",
        "for bus in selected_buses:\n",
        "    #solar_value = first_row_solar[1] #1st cluster\n",
        "    solar_value = first_row_solar.iloc[1]\n",
        "    q_value = np.abs(solar_value * np.tan(np.arccos(0.99)))\n",
        "    pp.create_sgen(net, bus=bus, p_mw=solar_value/1e1, q_mvar=q_value/1e1) #recall that values are in MW"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "a3lVtZmZ3RM_"
      },
      "source": [
        "## Matching"
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "import pandas as pd\n",
        "import numpy as np\n",
        "\n",
        "# Initialize dictionaries to track total traded quantities\n",
        "load_traded = {node: 0 for node in net.load.bus.unique()}\n",
        "gen_traded = {node: 0 for node in net.sgen.bus.unique()}\n",
        "\n",
        "initial_gen_capacity = {node: capacity for node, capacity in zip(net.sgen.bus, net.sgen.p_mw)}\n",
        "initial_load_demand = {node: demand for node, demand in zip(net.load.bus, net.load.p_mw)}\n",
        "\n",
        "# Set random seed\n",
        "np.random.seed(0)\n",
        "\n",
        "# Set a fixed ask price for all buyers (loads)\n",
        "fixed_ask_price = 0.2  # fixed price for buyers\n",
        "net.load['ask_price'] = fixed_ask_price\n",
        "\n",
        "# Set a fixed bid price for all sellers (generators)\n",
        "fixed_bid_price = 0.05  # fixed price for sellers\n",
        "net.sgen['bid_price'] = fixed_bid_price\n",
        "\n",
        "# Create buy_orders and sell_orders DataFrames\n",
        "buy_orders = pd.DataFrame({\n",
        "    'node': net.load.bus,\n",
        "    'price': net.load.ask_price,\n",
        "    'quantity': net.load.p_mw\n",
        "})\n",
        "\n",
        "sell_orders = pd.DataFrame({\n",
        "    'node': net.sgen.bus,\n",
        "    'price': net.sgen.bid_price,\n",
        "    'quantity': net.sgen.p_mw\n",
        "})\n",
        "\n",
        "# Sort the buy and sell orders\n",
        "buy_orders = buy_orders.sort_values(by='price')\n",
        "sell_orders = sell_orders.sort_values(by='price', ascending=False)\n",
        "\n",
        "matches = []\n",
        "\n",
        "# Loop over each buy order\n",
        "\n",
        "for buy_idx, buy in buy_orders.iterrows():\n",
        "    if buy['quantity'] <= 0 or initial_load_demand[buy['node']] <= 0:\n",
        "        continue\n",
        "\n",
        "    for sell_idx, sell in sell_orders.iterrows():\n",
        "        if sell['quantity'] <= 0 or initial_gen_capacity[sell['node']] <= 0:\n",
        "            continue\n",
        "\n",
        "        if buy['price'] >= sell['price']:\n",
        "            traded_quantity = min(buy['quantity'], sell['quantity'], initial_load_demand[buy['node']], initial_gen_capacity[sell['node']])\n",
        "            matches.append((sell['node'], buy['node'], traded_quantity, sell['price']))\n",
        "\n",
        "            buy_orders.at[buy_idx, 'quantity'] -= traded_quantity\n",
        "            sell_orders.at[sell_idx, 'quantity'] -= traded_quantity\n",
        "            initial_load_demand[buy['node']] -= traded_quantity\n",
        "            initial_gen_capacity[sell['node']] -= traded_quantity\n",
        "\n",
        "            if buy_orders.at[buy_idx, 'quantity'] == 0:\n",
        "                break\n",
        "\n",
        "# Remove orders with zero quantity\n",
        "buy_orders = buy_orders[buy_orders['quantity'] > 0]\n",
        "sell_orders = sell_orders[sell_orders['quantity'] > 0]\n",
        "\n",
        "print(\"Matches:\", matches)\n",
        "\n",
        "# Calculate total matched\n",
        "total_matched = sum(match[2] for match in matches)\n",
        "print(\"Total Matched Quantity:\", total_matched)\n",
        "\n",
        "#buyer -> seller, quantity, price"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "EuF96wnfX02H",
        "outputId": "d9ac55a9-2637-49ed-f058-bef4f06b5ef8"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Matches: [(40.0, 12.0, 0.12150000000000001, 0.05), (17.0, 12.0, 0.12037854361715354, 0.05), (17.0, 16.0, 0.0011214563828464696, 0.05), (37.0, 16.0, 0.12150000000000001, 0.05), (36.0, 16.0, 0.11925708723430707, 0.05), (36.0, 17.0, 0.0022429127656929393, 0.05), (35.0, 17.0, 0.12150000000000001, 0.05), (42.0, 17.0, 0.1181356308514606, 0.05), (42.0, 18.0, 0.003364369148539409, 0.05)]\n",
            "Total Matched Quantity: 0.7290000000000001\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "H9fcZC1TXUvO",
        "outputId": "9912cefb-0ebc-40a7-e8b0-3d4e47993b79"
      },
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "[(40.0, 12.0, 0.12150000000000001, 0.05),\n",
              " (17.0, 12.0, 0.12037854361715354, 0.05),\n",
              " (17.0, 16.0, 0.0011214563828464696, 0.05),\n",
              " (37.0, 16.0, 0.12150000000000001, 0.05),\n",
              " (36.0, 16.0, 0.11925708723430707, 0.05),\n",
              " (36.0, 17.0, 0.0022429127656929393, 0.05),\n",
              " (35.0, 17.0, 0.12150000000000001, 0.05),\n",
              " (42.0, 17.0, 0.1181356308514606, 0.05),\n",
              " (42.0, 18.0, 0.003364369148539409, 0.05)]"
            ]
          },
          "metadata": {},
          "execution_count": 16
        }
      ],
      "source": [
        "matches"
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "from collections import defaultdict\n",
        "\n",
        "# Group matches by source\n",
        "matches_by_source = defaultdict(list)\n",
        "for match in matches:\n",
        "    source_node = match[0]\n",
        "    target_node = match[1]\n",
        "    quantity = match[2]\n",
        "    price = match[3]\n",
        "    matches_by_source[source_node].append((target_node, quantity, price))\n",
        "\n",
        "formatted_matches = [(source, target, quantity, price) for source, target, quantity, price in matches]"
      ],
      "metadata": {
        "id": "PljW596qX5My"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "yx3WxthhNbAA"
      },
      "source": [
        "## Capacity (adjacency matrix)"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "nkulQOQnBOH0",
        "outputId": "9455f264-3d27-426b-9909-83629dc2e1eb"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stderr",
          "text": [
            "/usr/local/lib/python3.10/dist-packages/pandapower/networks/cigre_networks.py:516: FutureWarning:\n",
            "\n",
            "Passing literal json to 'read_json' is deprecated and will be removed in a future version. To read from a literal string, wrap it in a 'StringIO' object.\n",
            "\n",
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n"
          ]
        },
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "(44, 44)"
            ]
          },
          "metadata": {},
          "execution_count": 23
        }
      ],
      "source": [
        "import numpy as np\n",
        "import pandas as pd\n",
        "import math\n",
        "\n",
        "\n",
        "net_N = pn.create_cigre_network_lv()\n",
        "\n",
        "# Remove all loads and generations to start with 1\n",
        "net_N.load.drop(net_N.load.index, inplace=True)\n",
        "net_N.sgen.drop(net_N.sgen.index, inplace=True)\n",
        "net_N.gen.drop(net_N.gen.index, inplace=True)\n",
        "\n",
        "# Run the power flow\n",
        "pp.rundcpp(net_N ) #DC\n",
        "\n",
        "# Initialize an empty adjacency matrix\n",
        "n_buses = len(net_N.bus)\n",
        "adj_matrix = np.zeros((n_buses, n_buses))\n",
        "\n",
        "# Assume a default angle of 30 degrees in radians\n",
        "delta_rad = math.radians(30)\n",
        "\n",
        "# Loop over lines to populate adjacency matrix\n",
        "for i, line in net_N.line.iterrows():\n",
        "    from_bus = int(line.from_bus)\n",
        "    to_bus = int(line.to_bus)\n",
        "    reactance = line.x_ohm_per_km\n",
        "\n",
        "    v_from = net_N.res_bus.vm_pu.loc[from_bus] * net_N.bus.vn_kv.loc[from_bus]\n",
        "    v_to = net_N.res_bus.vm_pu.loc[to_bus] * net_N.bus.vn_kv.loc[to_bus]\n",
        "\n",
        "    p_capacity = (v_from * v_to / reactance) * np.sin(delta_rad)\n",
        "\n",
        "    adj_matrix[from_bus, to_bus] = p_capacity\n",
        "    adj_matrix[to_bus, from_bus] = p_capacity\n",
        "\n",
        "# Loop over transformers\n",
        "for i, trafo in net_N.trafo.iterrows():\n",
        "    hv_bus = int(trafo.hv_bus)\n",
        "    lv_bus = int(trafo.lv_bus)\n",
        "    sn_mva = trafo.sn_mva\n",
        "\n",
        "    adj_matrix[hv_bus, lv_bus] = sn_mva\n",
        "    adj_matrix[lv_bus, hv_bus] = sn_mva\n",
        "\n",
        "\n",
        "# Loop over external grid connections\n",
        "for i, eg in net_N.ext_grid.iterrows():\n",
        "    bus = int(eg.bus)\n",
        "    p_mw = eg.vm_pu * net_N.bus.vn_kv.loc[bus]\n",
        "\n",
        "    if bus != 0:\n",
        "        adj_matrix[0, bus] = p_mw\n",
        "        adj_matrix[bus, 0] = p_mw\n",
        "\n",
        "# Loop over switches\n",
        "for i, switch in net_N.switch.iterrows():\n",
        "    bus = int(switch.bus)\n",
        "    element = int(switch.element)\n",
        "\n",
        "    if switch.closed:\n",
        "        if switch.et == 'l':  # Line switch\n",
        "            P_capacity_switch = adj_matrix[bus, element]\n",
        "        elif switch.et == 't':  # Transformer switch\n",
        "            P_capacity_switch = adj_matrix[bus, element]\n",
        "        elif switch.et == 'b':  # Bus switch\n",
        "            P_capacity_switch = 0  # Set to zero or use your custom logic\n",
        "    else:\n",
        "        P_capacity_switch = 0  # Open switch\n",
        "\n",
        "    adj_matrix[bus, element] = P_capacity_switch\n",
        "    adj_matrix[element, bus] = P_capacity_switch\n",
        "\n",
        "ext_grid_bus = net_N.ext_grid.bus.values[0]\n",
        "s_sc_max_mva = net_N.ext_grid.s_sc_max_mva.values[0]  # Assuming this is the capacity for ext_grid\n",
        "#s_sc_max_mva = 0\n",
        "\n",
        "# Connect ext_grid to the transformers using capacity values\n",
        "for i, hv_bus in enumerate(net_N.trafo.hv_bus.values):\n",
        "    trafo_capacity = net_N.trafo.sn_mva.values[i]\n",
        "    adj_matrix[ext_grid_bus, hv_bus] = min(s_sc_max_mva, trafo_capacity)\n",
        "    adj_matrix[hv_bus, ext_grid_bus] = min(s_sc_max_mva, trafo_capacity)\n",
        "\n",
        "\n",
        "# Convert to DataFrame\n",
        "adj_matrix_df = pd.DataFrame(adj_matrix)\n",
        "adj_matrix_array = adj_matrix_df.to_numpy()\n",
        "adj_matrix.shape"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "bAWTchE1DkWn",
        "outputId": "4bfb69c1-d07b-4020-db33-3615011d0ea3"
      },
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "(44, 44)"
            ]
          },
          "metadata": {},
          "execution_count": 24
        }
      ],
      "source": [
        "adj_matrix.shape"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 516
        },
        "id": "GQAhEKHIBqN_",
        "outputId": "92c04701-69ee-4d9b-8fb3-725a426c911f"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 640x480 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ],
      "source": [
        "import networkx as nx\n",
        "\n",
        "from matplotlib import pyplot as plt\n",
        "\n",
        "# Create graph\n",
        "G = nx.Graph(adj_matrix_array)\n",
        "\n",
        "# Plot graph\n",
        "nx.draw(G, with_labels=True, node_color='lightblue', node_size=500, edge_color='gray')\n",
        "plt.show()"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 617
        },
        "id": "JHdLWTp9Mjca",
        "outputId": "6f2c28a7-5372-4494-a59e-da389cf95d01"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/html": [
              "<html>\n",
              "<head><meta charset=\"utf-8\" /></head>\n",
              "<body>\n",
              "    <div>            <script src=\"https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js?config=TeX-AMS-MML_SVG\"></script><script type=\"text/javascript\">if (window.MathJax && window.MathJax.Hub && window.MathJax.Hub.Config) {window.MathJax.Hub.Config({SVG: {font: \"STIX-Web\"}});}</script>                <script type=\"text/javascript\">window.PlotlyConfig = {MathJaxConfig: 'local'};</script>\n",
              "        <script charset=\"utf-8\" src=\"https://cdn.plot.ly/plotly-2.24.1.min.js\"></script>                <div id=\"b709c9e7-979d-48a1-ad47-6ad92a8ff80e\" class=\"plotly-graph-div\" style=\"height:600px; width:800px;\"></div>            <script type=\"text/javascript\">                                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"b709c9e7-979d-48a1-ad47-6ad92a8ff80e\")) {                    Plotly.newPlot(                        \"b709c9e7-979d-48a1-ad47-6ad92a8ff80e\",                        [{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"2\",\"x\":[261.0],\"y\":[738.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"3\",\"x\":[261.0],\"y\":[666.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"4\",\"x\":[261.0],\"y\":[594.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"5\",\"x\":[198.0],\"y\":[522.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"6\",\"x\":[135.0],\"y\":[450.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"7\",\"x\":[135.0],\"y\":[378.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"8\",\"x\":[63.0],\"y\":[306.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"9\",\"x\":[63.0],\"y\":[234.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"10\",\"x\":[63.0],\"y\":[162.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"11\",\"x\":[27.0],\"y\":[90.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"12\",\"x\":[270.0],\"y\":[522.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"13\",\"x\":[207.0],\"y\":[450.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"14\",\"x\":[207.0],\"y\":[378.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"15\",\"x\":[207.0],\"y\":[306.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"16\",\"x\":[207.0],\"y\":[234.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"17\",\"x\":[135.0],\"y\":[306.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"18\",\"x\":[99.0],\"y\":[90.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"19\",\"x\":[27.0],\"y\":[18.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"21\",\"x\":[333.0],\"y\":[738.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"22\",\"x\":[333.0],\"y\":[666.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"24\",\"x\":[405.0],\"y\":[738.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"25\",\"x\":[405.0],\"y\":[666.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"26\",\"x\":[405.0],\"y\":[594.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"27\",\"x\":[369.0],\"y\":[522.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"28\",\"x\":[369.0],\"y\":[450.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"29\",\"x\":[297.0],\"y\":[378.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"30\",\"x\":[297.0],\"y\":[306.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"31\",\"x\":[297.0],\"y\":[234.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"32\",\"x\":[261.0],\"y\":[162.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"33\",\"x\":[441.0],\"y\":[522.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"34\",\"x\":[441.0],\"y\":[450.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"35\",\"x\":[441.0],\"y\":[378.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"36\",\"x\":[513.0],\"y\":[378.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"37\",\"x\":[513.0],\"y\":[450.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"38\",\"x\":[369.0],\"y\":[378.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"39\",\"x\":[369.0],\"y\":[306.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"40\",\"x\":[441.0],\"y\":[306.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"41\",\"x\":[369.0],\"y\":[234.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"42\",\"x\":[333.0],\"y\":[162.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"43\",\"x\":[261.0],\"y\":[90.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"1\",\"x\":[333],\"y\":[810],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"20\",\"x\":[333.0],\"y\":[810.0],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"23\",\"x\":[333],\"y\":[810],\"type\":\"scatter\"},{\"marker\":{\"color\":\"red\",\"size\":10},\"mode\":\"markers\",\"showlegend\":false,\"text\":\"0\",\"x\":[333],\"y\":[810],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[261.0,261.0],\"y\":[738.0,666.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[261.0,261.0],\"y\":[666.0,594.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[261.0,198.0],\"y\":[594.0,522.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[261.0,270.0],\"y\":[594.0,522.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[198.0,135.0],\"y\":[522.0,450.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[198.0,207.0],\"y\":[522.0,450.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[135.0,135.0],\"y\":[450.0,378.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[135.0,63.0],\"y\":[378.0,306.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[135.0,135.0],\"y\":[378.0,306.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[63.0,63.0],\"y\":[306.0,234.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[63.0,63.0],\"y\":[234.0,162.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[63.0,27.0],\"y\":[162.0,90.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[63.0,99.0],\"y\":[162.0,90.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[27.0,27.0],\"y\":[90.0,18.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[207.0,207.0],\"y\":[450.0,378.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[207.0,207.0],\"y\":[378.0,306.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[207.0,207.0],\"y\":[306.0,234.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[333.0,333.0],\"y\":[738.0,666.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[405.0,405.0],\"y\":[738.0,666.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[405.0,405.0],\"y\":[666.0,594.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[405.0,369.0],\"y\":[594.0,522.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[405.0,441.0],\"y\":[594.0,522.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[369.0,369.0],\"y\":[522.0,450.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[369.0,297.0],\"y\":[450.0,378.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[369.0,369.0],\"y\":[450.0,378.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[297.0,297.0],\"y\":[378.0,306.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[297.0,297.0],\"y\":[306.0,234.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[297.0,261.0],\"y\":[234.0,162.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[297.0,333.0],\"y\":[234.0,162.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[261.0,261.0],\"y\":[162.0,90.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[441.0,441.0],\"y\":[522.0,450.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[441.0,513.0],\"y\":[522.0,450.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[441.0,441.0],\"y\":[450.0,378.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[441.0,513.0],\"y\":[450.0,378.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[369.0,369.0],\"y\":[378.0,306.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[369.0,441.0],\"y\":[378.0,306.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[369.0,369.0],\"y\":[306.0,234.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[333,261.0],\"y\":[810,738.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[333.0,333.0],\"y\":[810.0,738.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[333,405.0],\"y\":[810,738.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"red\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[333,333],\"y\":[810,810],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[333,333.0],\"y\":[810,810.0],\"type\":\"scatter\"},{\"line\":{\"color\":\"black\",\"width\":2},\"mode\":\"lines\",\"showlegend\":false,\"x\":[333,333],\"y\":[810,810],\"type\":\"scatter\"},{\"marker\":{\"color\":\"red\",\"size\":10},\"mode\":\"markers\",\"name\":\"Bus 0 (Slack)\",\"showlegend\":true,\"x\":[null],\"y\":[null],\"type\":\"scatter\"},{\"marker\":{\"color\":\"green\",\"size\":10},\"mode\":\"markers\",\"name\":\"Consumers\",\"showlegend\":true,\"x\":[null],\"y\":[null],\"type\":\"scatter\"},{\"marker\":{\"color\":\"orange\",\"size\":10},\"mode\":\"markers\",\"name\":\"Prosumers\",\"showlegend\":true,\"x\":[null],\"y\":[null],\"type\":\"scatter\"},{\"marker\":{\"color\":\"grey\",\"size\":10},\"mode\":\"markers\",\"name\":\"iddle\",\"showlegend\":true,\"x\":[null],\"y\":[null],\"type\":\"scatter\"}],                        {\"template\":{\"data\":{\"histogram2dcontour\":[{\"type\":\"histogram2dcontour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"choropleth\":[{\"type\":\"choropleth\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"histogram2d\":[{\"type\":\"histogram2d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmap\":[{\"type\":\"heatmap\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmapgl\":[{\"type\":\"heatmapgl\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"contourcarpet\":[{\"type\":\"contourcarpet\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"contour\":[{\"type\":\"contour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"surface\":[{\"type\":\"surface\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"mesh3d\":[{\"type\":\"mesh3d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"scatter\":[{\"fillpattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2},\"type\":\"scatter\"}],\"parcoords\":[{\"type\":\"parcoords\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolargl\":[{\"type\":\"scatterpolargl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"scattergeo\":[{\"type\":\"scattergeo\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolar\":[{\"type\":\"scatterpolar\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"scattergl\":[{\"type\":\"scattergl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatter3d\":[{\"type\":\"scatter3d\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattermapbox\":[{\"type\":\"scattermapbox\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterternary\":[{\"type\":\"scatterternary\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattercarpet\":[{\"type\":\"scattercarpet\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}]},\"layout\":{\"autotypenumbers\":\"strict\",\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"hovermode\":\"closest\",\"hoverlabel\":{\"align\":\"left\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"bgcolor\":\"#E5ECF6\",\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"ternary\":{\"bgcolor\":\"#E5ECF6\",\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]]},\"xaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"yaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"geo\":{\"bgcolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"subunitcolor\":\"white\",\"showland\":true,\"showlakes\":true,\"lakecolor\":\"white\"},\"title\":{\"x\":0.05},\"mapbox\":{\"style\":\"light\"}}},\"legend\":{\"orientation\":\"h\",\"x\":0,\"y\":1.1},\"xaxis\":{\"visible\":false},\"yaxis\":{\"visible\":false,\"scaleanchor\":\"x\",\"scaleratio\":0.5},\"font\":{\"family\":\"'CMU Serif', serif\",\"size\":18,\"color\":\"black\"},\"width\":800,\"height\":600,\"plot_bgcolor\":\"white\",\"showlegend\":true},                        {\"responsive\": true}                    ).then(function(){\n",
              "                            \n",
              "var gd = document.getElementById('b709c9e7-979d-48a1-ad47-6ad92a8ff80e');\n",
              "var x = new MutationObserver(function (mutations, observer) {{\n",
              "        var display = window.getComputedStyle(gd).display;\n",
              "        if (!display || display === 'none') {{\n",
              "            console.log([gd, 'removed!']);\n",
              "            Plotly.purge(gd);\n",
              "            observer.disconnect();\n",
              "        }}\n",
              "}});\n",
              "\n",
              "// Listen for the removal of the full notebook cells\n",
              "var notebookContainer = gd.closest('#notebook-container');\n",
              "if (notebookContainer) {{\n",
              "    x.observe(notebookContainer, {childList: true});\n",
              "}}\n",
              "\n",
              "// Listen for the clearing of the current output cell\n",
              "var outputEl = gd.closest('.output');\n",
              "if (outputEl) {{\n",
              "    x.observe(outputEl, {childList: true});\n",
              "}}\n",
              "\n",
              "                        })                };                            </script>        </div>\n",
              "</body>\n",
              "</html>"
            ]
          },
          "metadata": {}
        }
      ],
      "source": [
        "import pandapower as pp\n",
        "import pandapower.networks as pn\n",
        "import networkx as nx\n",
        "import plotly.graph_objs as go\n",
        "import plotly.io as pio\n",
        "from networkx.drawing.nx_agraph import graphviz_layout\n",
        "#import kaleido\n",
        "\n",
        "# Create graph\n",
        "G = nx.Graph(adj_matrix_array)\n",
        "\n",
        "# Extract the edges from the pandapower graph\n",
        "edges_from_graph = list(G.edges())\n",
        "\n",
        "# Extract the edges\n",
        "edges_from_lines = list(net.line[['from_bus', 'to_bus']].itertuples(index=False))\n",
        "edges_from_trafos = list(net.trafo[['hv_bus', 'lv_bus']].itertuples(index=False))\n",
        "edges_from_switches = [(switch.bus, switch.element) for switch in net.switch[net.switch.closed].itertuples(index=False)]\n",
        "\n",
        "\n",
        "# Create a new directed graph (DiGraph)\n",
        "G = nx.DiGraph()\n",
        "\n",
        "# Add the edges from lines and trafos to make it hierarchical\n",
        "G.add_edges_from(edges_from_lines)\n",
        "G.add_edges_from(edges_from_trafos)\n",
        "G.add_edges_from(edges_from_switches)\n",
        "\n",
        "# Modify node colors\n",
        "\n",
        "# Remove selected buses from extreme_buses (this was calculate before to assign node, where loads to all with degree less than 1, then 50% get sgen)\n",
        "extreme_buses_1 = [bus_id for bus_id in extreme_buses if bus_id not in selected_buses]\n",
        "\n",
        "# Create a dictionary to specify colors for the nodes\n",
        "node_colors = {node: 'red' if node == 0 else 'green' if node in extreme_buses_1 else 'orange' if node in selected_buses else 'grey' for node in net.bus.index}\n",
        "\n",
        "# edge colors\n",
        "edge_colors = {\n",
        "    (0, 1): 'red',\n",
        "    (0, 2): 'black',\n",
        "}\n",
        "\n",
        "# Get the layout of the graph\n",
        "pos = graphviz_layout(G, prog=\"dot\")\n",
        "\n",
        "# Manually adjust the positions of bus 0 and bus 1, 23 to create a vertical alignment\n",
        "pos[0] = (333, 810)\n",
        "pos[1] = (333, 810)\n",
        "pos[23] = (333, 810)\n",
        "\n",
        "fig = go.Figure()\n",
        "\n",
        "# Loop through nodes and add them to the plot, set showlegend to False\n",
        "for node in G.nodes:\n",
        "    x, y = pos[node]\n",
        "    color = node_colors.get(node, 'grey')\n",
        "    fig.add_trace(go.Scatter(x=[x], y=[y], mode='markers',\n",
        "                             marker=dict(size=10, color=color),\n",
        "                             text=str(node), showlegend=False))\n",
        "\n",
        "# Loop through edges and add them to the plot, set showlegend to False\n",
        "for lv_bus, hv_bus in G.edges:\n",
        "    x1, y1 = pos[lv_bus]\n",
        "    x2, y2 = pos[hv_bus]\n",
        "    color = edge_colors.get((lv_bus, hv_bus), 'black')\n",
        "    fig.add_trace(go.Scatter(x=[x1, x2], y=[y1, y2], mode='lines',\n",
        "                             line=dict(width=2, color=color), showlegend=False))\n",
        "# Add legend with colors\n",
        "legend_colors = {\n",
        "    'Bus 0 (Slack)': 'red',\n",
        "    'Consumers': 'green',\n",
        "    'Prosumers': 'orange',\n",
        "    'iddle': 'grey'\n",
        "}\n",
        "\n",
        "# legend with colors, attribute set to True\n",
        "for label, color in legend_colors.items():\n",
        "    fig.add_trace(go.Scatter(x=[None], y=[None], mode='markers',\n",
        "                             marker=dict(size=10, color=color),\n",
        "                             name=label, showlegend=True))\n",
        "\n",
        "\n",
        "#layout\n",
        "fig.update_layout(width=800, height=600, plot_bgcolor='white',\n",
        "                  showlegend=True, legend=dict(orientation='h', x=0, y=1.1),\n",
        "                  xaxis_visible=False, yaxis_visible=False,\n",
        "                  font=dict(\n",
        "                      family=\"'CMU Serif', serif\",  # This is a font resembles LaTeX font\n",
        "                      size=18,\n",
        "                      color=\"black\"\n",
        "    ))\n",
        "\n",
        "fig.update_yaxes(scaleanchor='x', scaleratio=0.5)\n",
        "\n",
        "\n",
        "# Show the plot\n",
        "fig.show()\n",
        "\n",
        "# Save the figure with high resolution\n",
        "#fig.write_image('network_44_WB.png', width=800, height=600, scale=2) #kakeido or orca"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "AyibuUkFC5wT",
        "outputId": "be9bb830-95ab-4d37-8429-043e275fabcb"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "[[1.00000000e+06+0.00000000e+00j 0.00000000e+00+0.00000000e+00j\n",
            "  0.00000000e+00+0.00000000e+00j ... 0.00000000e+00+0.00000000e+00j\n",
            "  0.00000000e+00+0.00000000e+00j 0.00000000e+00+0.00000000e+00j]\n",
            " [0.00000000e+00+0.00000000e+00j 0.00000000e+00-2.42535603e+03j\n",
            "  0.00000000e+00+2.42535603e+03j ... 0.00000000e+00+0.00000000e+00j\n",
            "  0.00000000e+00+0.00000000e+00j 0.00000000e+00+0.00000000e+00j]\n",
            " [0.00000000e+00+0.00000000e+00j 0.00000000e+00+2.42535603e+03j\n",
            "  4.88448495e+00-2.42786461e+03j ... 0.00000000e+00+0.00000000e+00j\n",
            "  0.00000000e+00+0.00000000e+00j 0.00000000e+00+0.00000000e+00j]\n",
            " ...\n",
            " [0.00000000e+00+0.00000000e+00j 0.00000000e+00+0.00000000e+00j\n",
            "  0.00000000e+00+0.00000000e+00j ... 4.82598575e-01-7.99983655e-02j\n",
            "  0.00000000e+00+0.00000000e+00j 0.00000000e+00+0.00000000e+00j]\n",
            " [0.00000000e+00+0.00000000e+00j 0.00000000e+00+0.00000000e+00j\n",
            "  0.00000000e+00+0.00000000e+00j ... 0.00000000e+00+0.00000000e+00j\n",
            "  4.82598575e-01-7.99983655e-02j 0.00000000e+00+0.00000000e+00j]\n",
            " [0.00000000e+00+0.00000000e+00j 0.00000000e+00+0.00000000e+00j\n",
            "  0.00000000e+00+0.00000000e+00j ... 0.00000000e+00+0.00000000e+00j\n",
            "  0.00000000e+00+0.00000000e+00j 4.82598575e-01-7.99983655e-02j]]\n"
          ]
        }
      ],
      "source": [
        "import numpy as np\n",
        "\n",
        "# Initialize Ybus as a zeros matrix\n",
        "Ybus = np.zeros((n_buses,n_buses), dtype=complex)\n",
        "\n",
        "# Iterate over lines in the network\n",
        "for _, line in net.line.iterrows():\n",
        "    # Get the from and to buses\n",
        "    from_bus = int(line.from_bus)\n",
        "    to_bus = int(line.to_bus)\n",
        "\n",
        "    # Calculate the line admittance\n",
        "    z = complex(line.r_ohm_per_km, line.x_ohm_per_km)  # r and x are given per km\n",
        "    y = 1 / z\n",
        "\n",
        "    # Populate the Ybus matrix\n",
        "    Ybus[from_bus][from_bus] += y\n",
        "    Ybus[to_bus][to_bus] += y\n",
        "    Ybus[from_bus][to_bus] -= y\n",
        "    Ybus[to_bus][from_bus] -= y\n",
        "\n",
        "# Include switches (assumed open)\n",
        "for _, switch in net.switch.iterrows():\n",
        "    bus = int(switch.bus)\n",
        "    Ybus[bus][bus] += 1e-6  # Small admittance to represent open switch\n",
        "\n",
        "# Include external grid (slack bus)\n",
        "slack_bus = 0\n",
        "Ybus[slack_bus][slack_bus] += 1e6  # Large admittance to represent external grid\n",
        "\n",
        "# Include transformers (equivalent pi-model)\n",
        "for _, trafo in net.trafo.iterrows():\n",
        "    hv_bus = int(trafo.hv_bus)\n",
        "    lv_bus = int(trafo.lv_bus)\n",
        "\n",
        "\n",
        "    # Manually specify transformer parameters in per unit values\n",
        "    vk_percent = trafo.vk_percent\n",
        "    vkr_percent = trafo.vkr_percent\n",
        "\n",
        "    # Calculate series and shunt admittances\n",
        "    z_series = complex(0, vkr_percent / 100 * vk_percent / 100)  # Assuming vk_percent and vkr_percent are given in per unit\n",
        "    y_series = 1 / z_series\n",
        "\n",
        "    # Populate the Ybus matrix\n",
        "    Ybus[hv_bus][hv_bus] += y_series\n",
        "    Ybus[lv_bus][lv_bus] += y_series\n",
        "    Ybus[hv_bus][lv_bus] -= y_series\n",
        "    Ybus[lv_bus][hv_bus] -= y_series\n",
        "\n",
        "print(Ybus)"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "EcbUBJIS5a-3"
      },
      "source": [
        "## Fixing Ybus"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "bG6DGD4FahoJ",
        "outputId": "0c8ae162-4872-42c5-bb83-939222f908f5"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Orphaned buses detected: {0}\n",
            "   name  bus  vm_pu  va_degree  slack_weight  in_service  s_sc_max_mva  \\\n",
            "0  None    0    1.0        0.0           1.0        True         100.0   \n",
            "\n",
            "   s_sc_min_mva  rx_min  rx_max  \n",
            "0         100.0     1.0     1.0  \n",
            "Empty DataFrame\n",
            "Columns: [name, std_type, from_bus, to_bus, length_km, r_ohm_per_km, x_ohm_per_km, c_nf_per_km, g_us_per_km, max_i_ka, df, parallel, type, in_service]\n",
            "Index: []\n",
            "Empty DataFrame\n",
            "Columns: [name, std_type, hv_bus, lv_bus, sn_mva, vn_hv_kv, vn_lv_kv, vk_percent, vkr_percent, pfe_kw, i0_percent, shift_degree, tap_side, tap_neutral, tap_min, tap_max, tap_step_percent, tap_step_degree, tap_pos, tap_phase_shifter, parallel, df, in_service]\n",
            "Index: []\n",
            "(44, 44)\n"
          ]
        }
      ],
      "source": [
        "net_N[\"_ppc\"]['internal']['Ybus']\n",
        "\n",
        "orphaned_buses = set(net_N.bus.index) - set(net_N.line.from_bus) - set(net_N.line.to_bus) - set(net_N.trafo.hv_bus) - set(net_N.trafo.lv_bus)\n",
        "if orphaned_buses:\n",
        "    print(f\"Orphaned buses detected: {orphaned_buses}\")\n",
        "\n",
        "print(net_N.ext_grid)\n",
        "\n",
        "connected_lines = net_N.line[(net_N.line.from_bus == 0) | (net_N.line.to_bus == 0)]\n",
        "print(connected_lines)\n",
        "\n",
        "connected_trafos = net_N.trafo[(net_N.trafo.hv_bus == 0) | (net_N.trafo.lv_bus == 0)]\n",
        "print(connected_trafos)\n",
        "\n",
        "pp.create_ext_grid(net_N, bus=0, vm_pu=1.0, name=\"Grid Connection\")\n",
        "bus_hv = 0  # This is the bus where the external grid is connected.\n",
        "#bus_lv = pp.create_bus(net, vn_kv=20.0, name=\"LV Bus\")\n",
        "#pp.create_transformer(net, hv_bus=bus_hv, lv_bus=bus_lv, std_type=\"25 MVA 110/20 kV\", name=\"T1\")\n",
        "\n",
        "from pandapower.pypower.makeYbus import makeYbus\n",
        "Ybus1, Yf, Yt = makeYbus(net_N._ppc['baseMVA'], net_N._ppc['bus'], net_N._ppc['branch'])\n",
        "Ybus_dense_check = Ybus1.todense()\n",
        "print(Ybus_dense_check.shape)"
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "# Network state without P2P"
      ],
      "metadata": {
        "id": "ll6z49ecXOWb"
      }
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "vqB6wCE__rU5"
      },
      "outputs": [],
      "source": [
        "import pandapower as pp\n",
        "import pandapower.networks as nw\n",
        "import pandapower.plotting as plot\n",
        "import networkx as nx\n",
        "import numpy as np\n",
        "from scipy.sparse import csr_matrix\n",
        "\n",
        "# Create a graph from the network\n",
        "graph = pp.topology.create_nxgraph(net)\n",
        "\n",
        "# Remove all loads and generations\n",
        "net.load.drop(net.load.index, inplace=True)\n",
        "net.sgen.drop(net.sgen.index, inplace=True)\n",
        "net.gen.drop(net.gen.index, inplace=True)\n",
        "\n",
        "# Transpose the DataFrame\n",
        "transposed_df = cluster_medians.T\n",
        "# Take just the first row (hour 11 for now)\n",
        "first_row = transposed_df.iloc[:, 11]\n",
        "#Removing previous values\n",
        "net.load.drop(net.load.index, inplace=True)\n",
        "\n",
        "# Find extreme buses (logic is that loads and sgen will be here....)\n",
        "extreme_buses = [node for node, degree in graph.degree() if degree == 1]\n",
        "extreme_buses\n",
        "\n",
        "# set loads on these\n",
        "for bus in extreme_buses:\n",
        "    #load = first_row.get(bus, 0)\n",
        "    load = first_row.iloc[1]\n",
        "    q_value = np.abs(load * np.tan(np.arccos(0.99)))\n",
        "    pp.create_load(net, bus=bus, p_mw=load/1e3,q_mvar=q_value/1e3) #recall that values are in MW\n",
        "\n",
        "# Calculate 50% of the extreme buses\n",
        "num_to_add = int(len(extreme_buses) * 0.5)\n",
        "\n",
        "# Randomly select 50% of the extreme buses\n",
        "np.random.shuffle(extreme_buses)\n",
        "selected_buses = extreme_buses[:num_to_add]\n",
        "\n",
        "#Removing previous values\n",
        "net.sgen.drop(net.sgen.index, inplace=True)\n",
        "\n",
        "# Transpose the DataFrame for solar data\n",
        "transposed_df_solar = cluster_medians_solar.T\n",
        "\n",
        "# Take just the first row (hour 11 for now)\n",
        "first_row_solar = transposed_df_solar.iloc[:, 11]\n",
        "\n",
        "# Add sgens to the selected buses using solar data\n",
        "for bus in selected_buses:\n",
        "    solar_value = first_row_solar.iloc[1] #1st cluster\n",
        "    q_value = np.abs(solar_value * np.tan(np.arccos(0.99)))\n",
        "    pp.create_sgen(net, bus=bus, p_mw=solar_value/1e3, q_mvar=q_value/1e3) #recall that values are in MW"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 457
        },
        "id": "xCJc_RIJuDK7",
        "outputId": "b041c709-cd59-46fd-e444-c819977c41a2"
      },
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "    name  bus      p_mw    q_mvar  const_z_percent  const_i_percent  sn_mva  \\\n",
              "0   None   12  0.002419  0.000345              0.0              0.0     NaN   \n",
              "1   None   16  0.002419  0.000345              0.0              0.0     NaN   \n",
              "2   None   17  0.002419  0.000345              0.0              0.0     NaN   \n",
              "3   None   18  0.002419  0.000345              0.0              0.0     NaN   \n",
              "4   None   19  0.002419  0.000345              0.0              0.0     NaN   \n",
              "5   None   22  0.002419  0.000345              0.0              0.0     NaN   \n",
              "6   None   35  0.002419  0.000345              0.0              0.0     NaN   \n",
              "7   None   36  0.002419  0.000345              0.0              0.0     NaN   \n",
              "8   None   37  0.002419  0.000345              0.0              0.0     NaN   \n",
              "9   None   40  0.002419  0.000345              0.0              0.0     NaN   \n",
              "10  None   41  0.002419  0.000345              0.0              0.0     NaN   \n",
              "11  None   42  0.002419  0.000345              0.0              0.0     NaN   \n",
              "12  None   43  0.002419  0.000345              0.0              0.0     NaN   \n",
              "\n",
              "    scaling  in_service type  ask_price  \n",
              "0       1.0        True  wye        NaN  \n",
              "1       1.0        True  wye        NaN  \n",
              "2       1.0        True  wye        NaN  \n",
              "3       1.0        True  wye        NaN  \n",
              "4       1.0        True  wye        NaN  \n",
              "5       1.0        True  wye        NaN  \n",
              "6       1.0        True  wye        NaN  \n",
              "7       1.0        True  wye        NaN  \n",
              "8       1.0        True  wye        NaN  \n",
              "9       1.0        True  wye        NaN  \n",
              "10      1.0        True  wye        NaN  \n",
              "11      1.0        True  wye        NaN  \n",
              "12      1.0        True  wye        NaN  "
            ],
            "text/html": [
              "\n",
              "  <div id=\"df-85ae49a9-ac9e-42ee-8e36-15a63c63bcfa\" class=\"colab-df-container\">\n",
              "    <div>\n",
              "<style scoped>\n",
              "    .dataframe tbody tr th:only-of-type {\n",
              "        vertical-align: middle;\n",
              "    }\n",
              "\n",
              "    .dataframe tbody tr th {\n",
              "        vertical-align: top;\n",
              "    }\n",
              "\n",
              "    .dataframe thead th {\n",
              "        text-align: right;\n",
              "    }\n",
              "</style>\n",
              "<table border=\"1\" class=\"dataframe\">\n",
              "  <thead>\n",
              "    <tr style=\"text-align: right;\">\n",
              "      <th></th>\n",
              "      <th>name</th>\n",
              "      <th>bus</th>\n",
              "      <th>p_mw</th>\n",
              "      <th>q_mvar</th>\n",
              "      <th>const_z_percent</th>\n",
              "      <th>const_i_percent</th>\n",
              "      <th>sn_mva</th>\n",
              "      <th>scaling</th>\n",
              "      <th>in_service</th>\n",
              "      <th>type</th>\n",
              "      <th>ask_price</th>\n",
              "    </tr>\n",
              "  </thead>\n",
              "  <tbody>\n",
              "    <tr>\n",
              "      <th>0</th>\n",
              "      <td>None</td>\n",
              "      <td>12</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>1</th>\n",
              "      <td>None</td>\n",
              "      <td>16</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>2</th>\n",
              "      <td>None</td>\n",
              "      <td>17</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>3</th>\n",
              "      <td>None</td>\n",
              "      <td>18</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>4</th>\n",
              "      <td>None</td>\n",
              "      <td>19</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>5</th>\n",
              "      <td>None</td>\n",
              "      <td>22</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>6</th>\n",
              "      <td>None</td>\n",
              "      <td>35</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>7</th>\n",
              "      <td>None</td>\n",
              "      <td>36</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>8</th>\n",
              "      <td>None</td>\n",
              "      <td>37</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>9</th>\n",
              "      <td>None</td>\n",
              "      <td>40</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>10</th>\n",
              "      <td>None</td>\n",
              "      <td>41</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>11</th>\n",
              "      <td>None</td>\n",
              "      <td>42</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>12</th>\n",
              "      <td>None</td>\n",
              "      <td>43</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "      <td>0.0</td>\n",
              "      <td>0.0</td>\n",
              "      <td>NaN</td>\n",
              "      <td>1.0</td>\n",
              "      <td>True</td>\n",
              "      <td>wye</td>\n",
              "      <td>NaN</td>\n",
              "    </tr>\n",
              "  </tbody>\n",
              "</table>\n",
              "</div>\n",
              "    <div class=\"colab-df-buttons\">\n",
              "\n",
              "  <div class=\"colab-df-container\">\n",
              "    <button class=\"colab-df-convert\" onclick=\"convertToInteractive('df-85ae49a9-ac9e-42ee-8e36-15a63c63bcfa')\"\n",
              "            title=\"Convert this dataframe to an interactive table.\"\n",
              "            style=\"display:none;\">\n",
              "\n",
              "  <svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\" viewBox=\"0 -960 960 960\">\n",
              "    <path d=\"M120-120v-720h720v720H120Zm60-500h600v-160H180v160Zm220 220h160v-160H400v160Zm0 220h160v-160H400v160ZM180-400h160v-160H180v160Zm440 0h160v-160H620v160ZM180-180h160v-160H180v160Zm440 0h160v-160H620v160Z\"/>\n",
              "  </svg>\n",
              "    </button>\n",
              "\n",
              "  <style>\n",
              "    .colab-df-container {\n",
              "      display:flex;\n",
              "      gap: 12px;\n",
              "    }\n",
              "\n",
              "    .colab-df-convert {\n",
              "      background-color: #E8F0FE;\n",
              "      border: none;\n",
              "      border-radius: 50%;\n",
              "      cursor: pointer;\n",
              "      display: none;\n",
              "      fill: #1967D2;\n",
              "      height: 32px;\n",
              "      padding: 0 0 0 0;\n",
              "      width: 32px;\n",
              "    }\n",
              "\n",
              "    .colab-df-convert:hover {\n",
              "      background-color: #E2EBFA;\n",
              "      box-shadow: 0px 1px 2px rgba(60, 64, 67, 0.3), 0px 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
              "      fill: #174EA6;\n",
              "    }\n",
              "\n",
              "    .colab-df-buttons div {\n",
              "      margin-bottom: 4px;\n",
              "    }\n",
              "\n",
              "    [theme=dark] .colab-df-convert {\n",
              "      background-color: #3B4455;\n",
              "      fill: #D2E3FC;\n",
              "    }\n",
              "\n",
              "    [theme=dark] .colab-df-convert:hover {\n",
              "      background-color: #434B5C;\n",
              "      box-shadow: 0px 1px 3px 1px rgba(0, 0, 0, 0.15);\n",
              "      filter: drop-shadow(0px 1px 2px rgba(0, 0, 0, 0.3));\n",
              "      fill: #FFFFFF;\n",
              "    }\n",
              "  </style>\n",
              "\n",
              "    <script>\n",
              "      const buttonEl =\n",
              "        document.querySelector('#df-85ae49a9-ac9e-42ee-8e36-15a63c63bcfa button.colab-df-convert');\n",
              "      buttonEl.style.display =\n",
              "        google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
              "\n",
              "      async function convertToInteractive(key) {\n",
              "        const element = document.querySelector('#df-85ae49a9-ac9e-42ee-8e36-15a63c63bcfa');\n",
              "        const dataTable =\n",
              "          await google.colab.kernel.invokeFunction('convertToInteractive',\n",
              "                                                    [key], {});\n",
              "        if (!dataTable) return;\n",
              "\n",
              "        const docLinkHtml = 'Like what you see? Visit the ' +\n",
              "          '<a target=\"_blank\" href=https://colab.research.google.com/notebooks/data_table.ipynb>data table notebook</a>'\n",
              "          + ' to learn more about interactive tables.';\n",
              "        element.innerHTML = '';\n",
              "        dataTable['output_type'] = 'display_data';\n",
              "        await google.colab.output.renderOutput(dataTable, element);\n",
              "        const docLink = document.createElement('div');\n",
              "        docLink.innerHTML = docLinkHtml;\n",
              "        element.appendChild(docLink);\n",
              "      }\n",
              "    </script>\n",
              "  </div>\n",
              "\n",
              "\n",
              "<div id=\"df-effb4cf2-dbf3-42a8-9f20-ffe10b872296\">\n",
              "  <button class=\"colab-df-quickchart\" onclick=\"quickchart('df-effb4cf2-dbf3-42a8-9f20-ffe10b872296')\"\n",
              "            title=\"Suggest charts\"\n",
              "            style=\"display:none;\">\n",
              "\n",
              "<svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\"viewBox=\"0 0 24 24\"\n",
              "     width=\"24px\">\n",
              "    <g>\n",
              "        <path d=\"M19 3H5c-1.1 0-2 .9-2 2v14c0 1.1.9 2 2 2h14c1.1 0 2-.9 2-2V5c0-1.1-.9-2-2-2zM9 17H7v-7h2v7zm4 0h-2V7h2v10zm4 0h-2v-4h2v4z\"/>\n",
              "    </g>\n",
              "</svg>\n",
              "  </button>\n",
              "\n",
              "<style>\n",
              "  .colab-df-quickchart {\n",
              "      --bg-color: #E8F0FE;\n",
              "      --fill-color: #1967D2;\n",
              "      --hover-bg-color: #E2EBFA;\n",
              "      --hover-fill-color: #174EA6;\n",
              "      --disabled-fill-color: #AAA;\n",
              "      --disabled-bg-color: #DDD;\n",
              "  }\n",
              "\n",
              "  [theme=dark] .colab-df-quickchart {\n",
              "      --bg-color: #3B4455;\n",
              "      --fill-color: #D2E3FC;\n",
              "      --hover-bg-color: #434B5C;\n",
              "      --hover-fill-color: #FFFFFF;\n",
              "      --disabled-bg-color: #3B4455;\n",
              "      --disabled-fill-color: #666;\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart {\n",
              "    background-color: var(--bg-color);\n",
              "    border: none;\n",
              "    border-radius: 50%;\n",
              "    cursor: pointer;\n",
              "    display: none;\n",
              "    fill: var(--fill-color);\n",
              "    height: 32px;\n",
              "    padding: 0;\n",
              "    width: 32px;\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart:hover {\n",
              "    background-color: var(--hover-bg-color);\n",
              "    box-shadow: 0 1px 2px rgba(60, 64, 67, 0.3), 0 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
              "    fill: var(--button-hover-fill-color);\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart-complete:disabled,\n",
              "  .colab-df-quickchart-complete:disabled:hover {\n",
              "    background-color: var(--disabled-bg-color);\n",
              "    fill: var(--disabled-fill-color);\n",
              "    box-shadow: none;\n",
              "  }\n",
              "\n",
              "  .colab-df-spinner {\n",
              "    border: 2px solid var(--fill-color);\n",
              "    border-color: transparent;\n",
              "    border-bottom-color: var(--fill-color);\n",
              "    animation:\n",
              "      spin 1s steps(1) infinite;\n",
              "  }\n",
              "\n",
              "  @keyframes spin {\n",
              "    0% {\n",
              "      border-color: transparent;\n",
              "      border-bottom-color: var(--fill-color);\n",
              "      border-left-color: var(--fill-color);\n",
              "    }\n",
              "    20% {\n",
              "      border-color: transparent;\n",
              "      border-left-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "    }\n",
              "    30% {\n",
              "      border-color: transparent;\n",
              "      border-left-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "      border-right-color: var(--fill-color);\n",
              "    }\n",
              "    40% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "    }\n",
              "    60% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "    }\n",
              "    80% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "      border-bottom-color: var(--fill-color);\n",
              "    }\n",
              "    90% {\n",
              "      border-color: transparent;\n",
              "      border-bottom-color: var(--fill-color);\n",
              "    }\n",
              "  }\n",
              "</style>\n",
              "\n",
              "  <script>\n",
              "    async function quickchart(key) {\n",
              "      const quickchartButtonEl =\n",
              "        document.querySelector('#' + key + ' button');\n",
              "      quickchartButtonEl.disabled = true;  // To prevent multiple clicks.\n",
              "      quickchartButtonEl.classList.add('colab-df-spinner');\n",
              "      try {\n",
              "        const charts = await google.colab.kernel.invokeFunction(\n",
              "            'suggestCharts', [key], {});\n",
              "      } catch (error) {\n",
              "        console.error('Error during call to suggestCharts:', error);\n",
              "      }\n",
              "      quickchartButtonEl.classList.remove('colab-df-spinner');\n",
              "      quickchartButtonEl.classList.add('colab-df-quickchart-complete');\n",
              "    }\n",
              "    (() => {\n",
              "      let quickchartButtonEl =\n",
              "        document.querySelector('#df-effb4cf2-dbf3-42a8-9f20-ffe10b872296 button');\n",
              "      quickchartButtonEl.style.display =\n",
              "        google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
              "    })();\n",
              "  </script>\n",
              "</div>\n",
              "    </div>\n",
              "  </div>\n"
            ]
          },
          "metadata": {},
          "execution_count": 30
        }
      ],
      "source": [
        "net.load"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "wGj_WDnfbh5N"
      },
      "source": [
        "# Gurobi"
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "len(formatted_matches)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "6qn32-KmgpLf",
        "outputId": "f0b47ad5-8f3f-4129-d2be-cf66ebfeb46f"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "9"
            ]
          },
          "metadata": {},
          "execution_count": 31
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "sum(item[2] for item in formatted_matches)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "wJsg1fssoZd_",
        "outputId": "0e221215-1bd2-45cc-befb-ae0dec30740c"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "0.7290000000000001"
            ]
          },
          "metadata": {},
          "execution_count": 32
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "from gurobipy import Model, GRB, quicksum\n",
        "import numpy as np\n",
        "import time\n",
        "\n",
        "# Set Method\n",
        "# -1 = automatic (default)\n",
        "# 0 = primal simplex\n",
        "# 1 = dual simplex\n",
        "# 2 = barrier\n",
        "# 3 = concurrent\n",
        "# 4 = deterministic concurrent\n",
        "\n",
        "# Create a new model\n",
        "m = Model(\"p2p_optimization\")\n",
        "\n",
        "#m.setParam(\"Method\", 0)\n",
        "# Set Method to Interior Point (Barrier)\n",
        "m.setParam(\"Method\", 2)\n",
        "m.setParam('OutputFlag', 1)\n",
        "\n",
        "\n",
        "B = np.imag(Ybus)  # Susceptance matrix from the imaginary part of Ybus\n",
        "n_buses = B.shape[0]\n",
        "n_trades = len(formatted_matches)  # Number of P2P trades\n",
        "\n",
        "\n",
        "# Define variables\n",
        "#theta = m.addVars(n_buses, lb=-np.pi/6, ub=np.pi/6, name=\"theta\")  # Voltage angles\n",
        "theta = m.addVars(n_buses, lb=-GRB.INFINITY, ub=GRB.INFINITY, name=\"theta\")\n",
        "slack_power = m.addVar(lb=-100, ub=100, name=\"slack_power\")\n",
        "x = m.addVars(len(formatted_matches), lb=0, ub=1, name=\"trade_vars\")\n",
        "\n",
        "\n",
        "slack_bus_index = 0  # Define bus 0 as the slack bus\n",
        "total_power_mismatch = 0\n",
        "total_demand = 0\n",
        "total_gen = 0\n",
        "\n",
        "for i in range(n_buses):\n",
        "    sgen_indices = [t for t in net.sgen.index if net.sgen.at[t, 'bus'] == i]\n",
        "    load_indices = [t for t in net.load.index if net.load.at[t, 'bus'] == i]\n",
        "\n",
        "    generation_i = quicksum(net.sgen.at[t, 'p_mw'] for t in sgen_indices)\n",
        "    demand_i = quicksum(net.load.at[t, 'p_mw'] for t in load_indices)\n",
        "\n",
        "    # Debugging the values in net.sgen and net.load (namely that did not erased before..)\n",
        "    #print(\"Generation units in net.sgen:\")\n",
        "    #print(net.sgen)\n",
        "\n",
        "    #print(\"\\nLoad units in net.load:\")\n",
        "    #print(net.load)\n",
        "\n",
        "    # Adjust generation and demand based on P2P trades this is tilde_g\n",
        "    for t, (source_bus, dest_bus, quantity, _) in enumerate(formatted_matches):\n",
        "        if source_bus == i:\n",
        "            generation_i += x[t] * quantity\n",
        "        if dest_bus == i:\n",
        "            demand_i += x[t] * quantity\n",
        "\n",
        "    net_power_injection = generation_i - demand_i #this is g_0 + tilde_g as was uptdated by tilde_g\n",
        "    total_power_mismatch += net_power_injection\n",
        "    total_demand += demand_i  # Increment total demand\n",
        "\n",
        "    total_gen += generation_i  # Increment total mismatch\n",
        "\n",
        "\n",
        "    power_flow_in_i = quicksum(B[i, j] * (theta[i] - theta[j]) for j in range(n_buses) if j != i)\n",
        "\n",
        "    # Apply power balance constraint for each bus\n",
        "    if i != slack_bus_index:\n",
        "      relax_var = m.addVar(name=\"relax\")\n",
        "      m.addConstr(net_power_injection == power_flow_in_i - relax_var, name=f\"net_power_balance_{i}\")\n",
        "      #m.addConstr(net_power_injection - power_flow_in_i - relax_var == 0, name=f\"net_power_balance_{i}\")\n",
        "\n",
        "    if i == slack_bus_index:\n",
        "        # Update the mismatch specifically for the slack bus\n",
        "        slack_bus_mismatch = net_power_injection\n",
        "        print(f\"Slack Bus {i} Mismatch: {slack_bus_mismatch}\")\n",
        "    else:\n",
        "        # Update total mismatch for all other buses\n",
        "        total_power_mismatch += net_power_injection\n",
        "\n",
        "# If the total mismatch is positive, the slack bus will absorb power (acts as load).\n",
        "# If the total mismatch is negative, the slack bus will supply power (acts as generator).\n",
        "m.addConstr(slack_power == total_power_mismatch, name=\"slack_power_balance\")\n",
        "#m.update()\n",
        "\n",
        "# Power flow constraints\n",
        "for i in range(n_buses):\n",
        "    for j in range(n_buses):\n",
        "        if B[i, j] > 0:  #connection between buses i and j\n",
        "            power_flow = B[i, j] * (theta[i] - theta[j])\n",
        "            m.addConstr(power_flow <= adj_matrix[i, j], name=f\"P_flow_max_{i}_{j}\")\n",
        "            m.addConstr(power_flow >= -adj_matrix[i, j], name=f\"P_flow_min_{i}_{j}\")\n",
        "\n",
        "# Angle difference constraints\n",
        "max_angle_diff = np.pi / 6  # 30 degrees\n",
        "for i in range(n_buses):\n",
        "    for j in range(n_buses):\n",
        "        if i != j and B[i, j] > 0:\n",
        "            m.addConstr(theta[i] - theta[j] <= max_angle_diff, name=f\"angle_diff_max_{i}_{j}\")\n",
        "            m.addConstr(theta[i] - theta[j] >= -max_angle_diff, name=f\"angle_diff_min_{i}_{j}\")\n",
        "\n",
        "# list to store the trade quantities\n",
        "trade_quantities = [quantity for _, _, quantity, _ in formatted_matches]\n",
        "\n",
        "\n",
        "objective = quicksum(trade_quantities[t] * x[t] for t in range(len(formatted_matches)))\n",
        "\n",
        "# Set the objective function in the model\n",
        "m.setObjective(objective, GRB.MAXIMIZE)\n",
        "\n",
        "\n",
        "# Callback function definition\n",
        "def data_cb(model, where):\n",
        "    if where == GRB.Callback.BARRIER:\n",
        "        cur_obj = model.cbGet(GRB.Callback.BARRIER_PRIMOBJ)\n",
        "        runtime = time.time() - model._start\n",
        "        model._data.append([runtime, cur_obj])\n",
        "\n",
        "\n",
        "m._obj = None\n",
        "m._bd = None\n",
        "m._data = []\n",
        "m._start = time.time()\n",
        "\n",
        "\n",
        "m.optimize(data_cb)\n",
        "\n",
        "# Output\n",
        "if m.status == GRB.OPTIMAL or m.status == GRB.SUBOPTIMAL:\n",
        "\n",
        "    print(\"Optimal solution found:\")\n",
        "\n",
        "    # Print theta values for each bus\n",
        "    for i in range(n_buses):\n",
        "        print(f\"Bus {i} Theta: {theta[i].X:.6f}\")\n",
        "\n",
        "        # Print relax variable value for each bus\n",
        "    for i in range(n_buses):\n",
        "       print(f\"Bus {i} relax: {relax_var.X:.6f}\")\n",
        "\n",
        "    # Print trade execution levels (x[t]) along with associated quantities\n",
        "    for t, (source_bus, dest_bus, quantity, _) in enumerate(formatted_matches):\n",
        "        executed_quantity = x[t].X * quantity\n",
        "        print(f\"Trade {t}: Execution level (x[{t}]): {x[t].X:.6f}, Quantity: {quantity}, Executed Quantity: {executed_quantity:.6f}\")\n",
        "\n",
        "    # Print slack power\n",
        "    print(f\"Slack Power: {slack_power.X:.6f}\")\n",
        "\n",
        "    total_demand_value = total_demand.getValue()\n",
        "    print(f\"Total Demand across all buses: {total_demand_value:.6f}\")\n",
        "\n",
        "if m.status == GRB.INF_OR_UNBD:\n",
        "    print('Model is infeasible or unbounded')\n",
        "elif m.status == GRB.INFEASIBLE:\n",
        "    m.computeIIS()\n",
        "    m.write(\"model.ilp\")\n",
        "    # Check the values of the slack/surplus variables\n",
        "    for c in m.getConstrs():\n",
        "        if c.IISConstr:\n",
        "            print(f\"Constraint {c.constrName} is part of the IIS.\")\n",
        "    for v in m.getVars():\n",
        "        if v.VarName.startswith('ArtN_') or v.VarName.startswith('ArtS_'):\n",
        "            if v.X > 1e-5:  # A threshold to determine if the slack variable is significant\n",
        "                print(f\"Constraint {v.VarName} was relaxed by {v.X}\")\n",
        "    # Perform a feasibility relaxation to identify which constraints are problematic\n",
        "    m.feasRelaxS(0, False, False, True)\n",
        "    m.optimize()\n",
        "\n",
        "    print('Model is infeasible')\n",
        "elif m.status == GRB.UNBOUNDED:\n",
        "    print('Model is unbounded')\n",
        "else:\n",
        "    print(f'Optimization was stopped with status {m.status}')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "7DMwy9h4koV7",
        "outputId": "96e49d75-2a4a-4db6-9e4d-7b6a0adf28e3"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Set parameter Method to value 2\n",
            "Slack Bus 0 Mismatch: 0.0\n",
            "0.0\n",
            "Gurobi Optimizer version 11.0.0 build v11.0.0rc2 (linux64 - \"Ubuntu 22.04.3 LTS\")\n",
            "\n",
            "CPU model: Intel(R) Xeon(R) CPU @ 2.20GHz, instruction set [SSE2|AVX|AVX2]\n",
            "Thread count: 1 physical cores, 2 logical processors, using up to 2 threads\n",
            "\n",
            "Optimize a model with 364 rows, 97 columns and 825 nonzeros\n",
            "Model fingerprint: 0xfd30f0ce\n",
            "Coefficient statistics:\n",
            "  Matrix range     [1e-03, 2e+03]\n",
            "  Objective range  [1e-03, 1e-01]\n",
            "  Bounds range     [1e+00, 1e+02]\n",
            "  RHS range        [1e-03, 1e+00]\n",
            "Presolve removed 337 rows and 64 columns\n",
            "Presolve time: 0.01s\n",
            "Presolved: 27 rows, 35 columns, 93 nonzeros\n",
            "\n",
            "Ordering time: 0.00s\n",
            "\n",
            "Barrier statistics:\n",
            " AA' NZ     : 5.700e+01\n",
            " Factor NZ  : 2.640e+02\n",
            " Factor Ops : 3.510e+03 (less than 1 second per iteration)\n",
            " Threads    : 1\n",
            "\n",
            "                  Objective                Residual\n",
            "Iter       Primal          Dual         Primal    Dual     Compl     Time\n",
            "   0   1.52123432e+00  1.88976198e+00  6.91e+00 3.55e-02  1.69e-01     0s\n",
            "   1   2.86831704e-01  1.48253043e+00  3.67e-01 7.65e-03  2.16e-02     0s\n",
            "   2   2.80656485e-01  5.08289178e-01  1.38e-01 8.10e-04  4.62e-03     0s\n",
            "   3   1.86604577e-01  2.48377263e-01  4.64e-02 3.46e-04  1.84e-03     0s\n",
            "   4   1.65571109e-01  1.45415179e-01  2.80e-02 7.77e-05  5.97e-04     0s\n",
            "   5   1.42032071e-01  1.09240290e-01  1.48e-02 2.42e-05  1.98e-04     0s\n",
            "   6   9.89924892e-02  1.00144251e-01  5.67e-12 7.11e-15  1.37e-05     0s\n",
            "   7   9.90931976e-02  9.90943791e-02  2.99e-12 2.68e-16  1.41e-08     0s\n",
            "   8   9.90933291e-02  9.90933303e-02  1.97e-12 2.31e-16  1.41e-11     0s\n",
            "\n",
            "Barrier solved model in 8 iterations and 0.04 seconds (0.00 work units)\n",
            "Optimal objective 9.90933291e-02\n",
            "\n",
            "Crossover log...\n",
            "\n",
            "       0 DPushes remaining with DInf 0.0000000e+00                 0s\n",
            "\n",
            "      10 PPushes remaining with PInf 0.0000000e+00                 0s\n",
            "       0 PPushes remaining with PInf 0.0000000e+00                 0s\n",
            "\n",
            "  Push phase complete: Pinf 0.0000000e+00, Dinf 5.2735594e-16      0s\n",
            "\n",
            "Iteration    Objective       Primal Inf.    Dual Inf.      Time\n",
            "      13    9.9093329e-02   0.000000e+00   0.000000e+00      0s\n",
            "\n",
            "Solved in 13 iterations and 0.06 seconds (0.00 work units)\n",
            "Optimal objective  9.909332927e-02\n",
            "\n",
            "User-callback calls 141, time in user-callback 0.00 sec\n",
            "Optimal solution found:\n",
            "Bus 0 Theta: 0.000000\n",
            "Bus 1 Theta: -0.080491\n",
            "Bus 2 Theta: -0.080491\n",
            "Bus 3 Theta: -0.080491\n",
            "Bus 4 Theta: -0.080491\n",
            "Bus 5 Theta: -0.054602\n",
            "Bus 6 Theta: -0.027301\n",
            "Bus 7 Theta: 0.000000\n",
            "Bus 8 Theta: 0.001411\n",
            "Bus 9 Theta: 0.002823\n",
            "Bus 10 Theta: 0.004234\n",
            "Bus 11 Theta: 0.003270\n",
            "Bus 12 Theta: -0.604090\n",
            "Bus 13 Theta: -0.083143\n",
            "Bus 14 Theta: -0.111685\n",
            "Bus 15 Theta: -0.140227\n",
            "Bus 16 Theta: -0.168768\n",
            "Bus 17 Theta: 0.523599\n",
            "Bus 18 Theta: -0.015267\n",
            "Bus 19 Theta: -0.016231\n",
            "Bus 20 Theta: 0.000000\n",
            "Bus 21 Theta: 0.000000\n",
            "Bus 22 Theta: -0.001124\n",
            "Bus 23 Theta: 0.036913\n",
            "Bus 24 Theta: 0.036913\n",
            "Bus 25 Theta: 0.036913\n",
            "Bus 26 Theta: 0.036913\n",
            "Bus 27 Theta: 0.030075\n",
            "Bus 28 Theta: 0.023238\n",
            "Bus 29 Theta: 0.020508\n",
            "Bus 30 Theta: 0.017778\n",
            "Bus 31 Theta: 0.015048\n",
            "Bus 32 Theta: 0.013683\n",
            "Bus 33 Theta: 0.071615\n",
            "Bus 34 Theta: 0.120237\n",
            "Bus 35 Theta: 0.184824\n",
            "Bus 36 Theta: 0.161263\n",
            "Bus 37 Theta: 0.041380\n",
            "Bus 38 Theta: 0.002390\n",
            "Bus 39 Theta: -0.011529\n",
            "Bus 40 Theta: -0.012657\n",
            "Bus 41 Theta: -0.041765\n",
            "Bus 42 Theta: 0.000000\n",
            "Bus 43 Theta: -0.001365\n",
            "Bus 0 relax: 0.000000\n",
            "Bus 1 relax: 0.000000\n",
            "Bus 2 relax: 0.000000\n",
            "Bus 3 relax: 0.000000\n",
            "Bus 4 relax: 0.000000\n",
            "Bus 5 relax: 0.000000\n",
            "Bus 6 relax: 0.000000\n",
            "Bus 7 relax: 0.000000\n",
            "Bus 8 relax: 0.000000\n",
            "Bus 9 relax: 0.000000\n",
            "Bus 10 relax: 0.000000\n",
            "Bus 11 relax: 0.000000\n",
            "Bus 12 relax: 0.000000\n",
            "Bus 13 relax: 0.000000\n",
            "Bus 14 relax: 0.000000\n",
            "Bus 15 relax: 0.000000\n",
            "Bus 16 relax: 0.000000\n",
            "Bus 17 relax: 0.000000\n",
            "Bus 18 relax: 0.000000\n",
            "Bus 19 relax: 0.000000\n",
            "Bus 20 relax: 0.000000\n",
            "Bus 21 relax: 0.000000\n",
            "Bus 22 relax: 0.000000\n",
            "Bus 23 relax: 0.000000\n",
            "Bus 24 relax: 0.000000\n",
            "Bus 25 relax: 0.000000\n",
            "Bus 26 relax: 0.000000\n",
            "Bus 27 relax: 0.000000\n",
            "Bus 28 relax: 0.000000\n",
            "Bus 29 relax: 0.000000\n",
            "Bus 30 relax: 0.000000\n",
            "Bus 31 relax: 0.000000\n",
            "Bus 32 relax: 0.000000\n",
            "Bus 33 relax: 0.000000\n",
            "Bus 34 relax: 0.000000\n",
            "Bus 35 relax: 0.000000\n",
            "Bus 36 relax: 0.000000\n",
            "Bus 37 relax: 0.000000\n",
            "Bus 38 relax: 0.000000\n",
            "Bus 39 relax: 0.000000\n",
            "Bus 40 relax: 0.000000\n",
            "Bus 41 relax: 0.000000\n",
            "Bus 42 relax: 0.000000\n",
            "Bus 43 relax: 0.000000\n",
            "Trade 0: Execution level (x[0]): 0.000000, Quantity: 0.12150000000000001, Executed Quantity: 0.000000\n",
            "Trade 1: Execution level (x[1]): 0.732218, Quantity: 0.12037854361715354, Executed Quantity: 0.088143\n",
            "Trade 2: Execution level (x[2]): 1.000000, Quantity: 0.0011214563828464696, Executed Quantity: 0.001121\n",
            "Trade 3: Execution level (x[3]): 0.000000, Quantity: 0.12150000000000001, Executed Quantity: 0.000000\n",
            "Trade 4: Execution level (x[4]): 0.000000, Quantity: 0.11925708723430707, Executed Quantity: 0.000000\n",
            "Trade 5: Execution level (x[5]): 1.000000, Quantity: 0.0022429127656929393, Executed Quantity: 0.002243\n",
            "Trade 6: Execution level (x[6]): 0.062434, Quantity: 0.12150000000000001, Executed Quantity: 0.007586\n",
            "Trade 7: Execution level (x[7]): 0.000000, Quantity: 0.1181356308514606, Executed Quantity: 0.000000\n",
            "Trade 8: Execution level (x[8]): 0.000000, Quantity: 0.003364369148539409, Executed Quantity: 0.000000\n",
            "Slack Power: -0.226838\n",
            "Total Demand across all buses: 0.222045\n",
            "Optimization was stopped with status 2\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "eoZKz0G8h5k-",
        "outputId": "4cf0da30-c350-4d7e-b072-f14d24380a66"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Bus 21 Net Power Balance: Generation - Demand + Power In - Power Out = -0.002407570872343071\n",
            "Bus 22 Net Power Balance: Generation - Demand + Power In - Power Out = 0.0007905473607535203\n",
            "Bus 23 Net Power Balance: Generation - Demand + Power In - Power Out = -3.393262322326081e-14\n",
            "Bus 20 Transit Power Balance: Power In - Power Out = 0.0\n"
          ]
        }
      ],
      "source": [
        "    # For net_power_balance constraints\n",
        "    for bus_id in [21, 22,23]:\n",
        "        sgen_indices = [t for t in net.sgen.index if net.sgen.at[t, 'bus'] == bus_id]\n",
        "        load_indices = [t for t in net.load.index if net.load.at[t, 'bus'] == bus_id]\n",
        "\n",
        "        generation = sum(net.sgen.at[t, 'p_mw'] * x[t].X for t in sgen_indices)\n",
        "        demand = sum(net.load.at[t, 'p_mw'] for t in load_indices)\n",
        "        net_power_injection = generation - demand\n",
        "\n",
        "        power_flow_out = sum(B[bus_id, j] * (theta[bus_id].X - theta[j].X) for j in range(n_buses) if j != bus_id)\n",
        "        power_flow_in = sum(B[j, bus_id] * (theta[j].X - theta[bus_id].X) for j in range(n_buses) if j != bus_id)\n",
        "\n",
        "        print(f\"Bus {bus_id} Net Power Balance: Generation - Demand + Power In - Power Out = {net_power_injection + power_flow_in - power_flow_out}\")\n",
        "\n",
        "    # For transit_power_balance constraint\n",
        "    bus_id = 20\n",
        "    transit_bus_power_in = sum(B[bus_id, j] * (theta[bus_id].X - theta[j].X) for j in range(n_buses) if j != bus_id)\n",
        "    transit_bus_power_out = sum(B[j, bus_id] * (theta[j].X - theta[bus_id].X) for j in range(n_buses) if j != bus_id)\n",
        "\n",
        "    print(f\"Bus {bus_id} Transit Power Balance: Power In - Power Out = {transit_bus_power_in - transit_bus_power_out}\")\n"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "49KQCtvPQ2qb",
        "outputId": "7607111b-9dd3-4e22-a752-48664d937a8b"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Bus 21 Power Balance Details:\n",
            "Generation_i: 0.0012150000000000002\n",
            "Demand_i: 0.0024187854361715356\n",
            "Bus 22 Power Balance Details:\n",
            "Generation_i: 0.0012150000000000002\n",
            "Demand_i: 0.0024187854361715356\n",
            "Bus 23 Power Balance Details:\n",
            "Generation_i: 0.0012150000000000002\n",
            "Demand_i: 0.0024187854361715356\n"
          ]
        }
      ],
      "source": [
        "for i in range(n_buses):\n",
        "    if i == 21 or i == 22 or i == 23:\n",
        "        print(f\"Bus {i} Power Balance Details:\")\n",
        "        # Assuming `generation_i` and `demand_i` are Gurobi expressions.\n",
        "        print(f\"Generation_i: {generation_i.getValue()}\")\n",
        "        print(f\"Demand_i: {demand_i.getValue()}\")"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 472
        },
        "id": "JWLiSF9v35BF",
        "outputId": "213382f2-162f-4901-991e-89b3ba75f57d"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 640x480 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ],
      "source": [
        "import matplotlib.pyplot as plt\n",
        "\n",
        "m_data = m._data\n",
        "# Extract time and objective values\n",
        "times = [x[0] for x in m_data]\n",
        "objs = [x[1] for x in m_data]\n",
        "\n",
        "# Assuming x* is the final objective value\n",
        "x_star = objs[-1]\n",
        "\n",
        "# Calculate x - x* for each iteration\n",
        "gap = [x - x_star for x in objs]\n",
        "\n",
        "# Iteration count\n",
        "iterations = list(range(1, len(objs) + 1))\n",
        "\n",
        "# Create the plot\n",
        "plt.plot(iterations, objs)\n",
        "plt.xlabel('Iteration')\n",
        "plt.ylabel('x - x*')\n",
        "plt.title('Objective Gap Over Iterations')\n",
        "plt.show()"
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "import plotly.graph_objects as go\n",
        "fig = go.Figure()\n",
        "fig.add_trace(go.Scatter(y=gap , mode='lines+markers', name='Solution Values'))\n",
        "fig.update_layout(title='Objective Gap Over Iterations',\n",
        "                   xaxis_title='Iteration',\n",
        "                   yaxis_title='x - x*')\n",
        "fig.show()"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 542
        },
        "id": "IWB3mqQ-Qgn7",
        "outputId": "2b066a23-fa7c-46ef-ac5a-eded44c3a36e"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/html": [
              "<html>\n",
              "<head><meta charset=\"utf-8\" /></head>\n",
              "<body>\n",
              "    <div>            <script src=\"https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js?config=TeX-AMS-MML_SVG\"></script><script type=\"text/javascript\">if (window.MathJax && window.MathJax.Hub && window.MathJax.Hub.Config) {window.MathJax.Hub.Config({SVG: {font: \"STIX-Web\"}});}</script>                <script type=\"text/javascript\">window.PlotlyConfig = {MathJaxConfig: 'local'};</script>\n",
              "        <script charset=\"utf-8\" src=\"https://cdn.plot.ly/plotly-2.24.1.min.js\"></script>                <div id=\"ac0cdf4a-8584-4fe3-96ed-083ff24fd2c2\" class=\"plotly-graph-div\" style=\"height:525px; width:100%;\"></div>            <script type=\"text/javascript\">                                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"ac0cdf4a-8584-4fe3-96ed-083ff24fd2c2\")) {                    Plotly.newPlot(                        \"ac0cdf4a-8584-4fe3-96ed-083ff24fd2c2\",                        [{\"mode\":\"lines+markers\",\"name\":\"Solution Values\",\"y\":[1.4144233757832965,0.2528323381565384,0.21894455751939523,0.18580832452609686,0.12296957896257983,0.09092076012500815,0.05500460040364612,0.0037414252690884525,-4.843803349127707e-06,-4.845789255969457e-09,0.0],\"type\":\"scatter\"}],                        {\"template\":{\"data\":{\"histogram2dcontour\":[{\"type\":\"histogram2dcontour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"choropleth\":[{\"type\":\"choropleth\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"histogram2d\":[{\"type\":\"histogram2d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmap\":[{\"type\":\"heatmap\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmapgl\":[{\"type\":\"heatmapgl\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"contourcarpet\":[{\"type\":\"contourcarpet\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"contour\":[{\"type\":\"contour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"surface\":[{\"type\":\"surface\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"mesh3d\":[{\"type\":\"mesh3d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"scatter\":[{\"fillpattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2},\"type\":\"scatter\"}],\"parcoords\":[{\"type\":\"parcoords\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolargl\":[{\"type\":\"scatterpolargl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"scattergeo\":[{\"type\":\"scattergeo\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolar\":[{\"type\":\"scatterpolar\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"scattergl\":[{\"type\":\"scattergl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatter3d\":[{\"type\":\"scatter3d\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattermapbox\":[{\"type\":\"scattermapbox\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterternary\":[{\"type\":\"scatterternary\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattercarpet\":[{\"type\":\"scattercarpet\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}]},\"layout\":{\"autotypenumbers\":\"strict\",\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"hovermode\":\"closest\",\"hoverlabel\":{\"align\":\"left\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"bgcolor\":\"#E5ECF6\",\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"ternary\":{\"bgcolor\":\"#E5ECF6\",\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]]},\"xaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"yaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"geo\":{\"bgcolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"subunitcolor\":\"white\",\"showland\":true,\"showlakes\":true,\"lakecolor\":\"white\"},\"title\":{\"x\":0.05},\"mapbox\":{\"style\":\"light\"}}},\"title\":{\"text\":\"Objective Max\"},\"xaxis\":{\"title\":{\"text\":\"Index\"}},\"yaxis\":{\"title\":{\"text\":\"Value\"}}},                        {\"responsive\": true}                    ).then(function(){\n",
              "                            \n",
              "var gd = document.getElementById('ac0cdf4a-8584-4fe3-96ed-083ff24fd2c2');\n",
              "var x = new MutationObserver(function (mutations, observer) {{\n",
              "        var display = window.getComputedStyle(gd).display;\n",
              "        if (!display || display === 'none') {{\n",
              "            console.log([gd, 'removed!']);\n",
              "            Plotly.purge(gd);\n",
              "            observer.disconnect();\n",
              "        }}\n",
              "}});\n",
              "\n",
              "// Listen for the removal of the full notebook cells\n",
              "var notebookContainer = gd.closest('#notebook-container');\n",
              "if (notebookContainer) {{\n",
              "    x.observe(notebookContainer, {childList: true});\n",
              "}}\n",
              "\n",
              "// Listen for the clearing of the current output cell\n",
              "var outputEl = gd.closest('.output');\n",
              "if (outputEl) {{\n",
              "    x.observe(outputEl, {childList: true});\n",
              "}}\n",
              "\n",
              "                        })                };                            </script>        </div>\n",
              "</body>\n",
              "</html>"
            ]
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "B9GE97YNaUy7",
        "outputId": "72ea1b80-c7c9-4d38-f7eb-4dcd442d2dbc"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "net_power_balance_1 -2425.356030138444 theta[1] + 2425.356030138444 theta[2] + relax\n",
            "net_power_balance_2 2425.356030138444 theta[1] + -2427.864605123127 theta[2] + 2.5085749846832197 theta[3] + relax\n",
            "net_power_balance_3 2.5085749846832197 theta[2] + -5.017149969366439 theta[3] + 2.5085749846832197 theta[4] + relax\n",
            "net_power_balance_4 2.5085749846832197 theta[3] + -5.14118745422658 theta[4] + 2.5085749846832197 theta[5] + 0.1240374848601413 theta[12] + relax\n",
            "net_power_balance_5 2.5085749846832197 theta[4] + -5.14118745422658 theta[5] + 2.5085749846832197 theta[6] + 0.1240374848601413 theta[13] + relax\n",
            "net_power_balance_6 2.5085749846832197 theta[5] + -5.017149969366439 theta[6] + 2.5085749846832197 theta[7] + relax\n",
            "net_power_balance_7 2.5085749846832197 theta[6] + -5.14118745422658 theta[7] + 2.5085749846832197 theta[8] + 0.1240374848601413 theta[17] + relax\n",
            "net_power_balance_8 2.5085749846832197 theta[7] + -5.017149969366439 theta[8] + 2.5085749846832197 theta[9] + relax\n",
            "net_power_balance_9 2.5085749846832197 theta[8] + -5.017149969366439 theta[9] + 2.5085749846832197 theta[10] + relax\n",
            "net_power_balance_10 2.5085749846832197 theta[9] + -5.14118745422658 theta[10] + 2.5085749846832197 theta[11] + 0.1240374848601413 theta[18] + relax\n",
            "net_power_balance_11 2.5085749846832197 theta[10] + -2.632612469543361 theta[11] + 0.1240374848601413 theta[19] + relax\n",
            "net_power_balance_12 0.1240374848601413 theta[4] + -0.1240374848601413 theta[12] + -0.12150000000000001 trade_vars[0] + -0.12037854361715354 trade_vars[1] + relax\n",
            "net_power_balance_13 0.1240374848601413 theta[5] + -0.2480749697202826 theta[13] + 0.1240374848601413 theta[14] + relax\n",
            "net_power_balance_14 0.1240374848601413 theta[13] + -0.2480749697202826 theta[14] + 0.1240374848601413 theta[15] + relax\n",
            "net_power_balance_15 0.1240374848601413 theta[14] + -0.2480749697202826 theta[15] + 0.1240374848601413 theta[16] + relax\n",
            "net_power_balance_16 0.1240374848601413 theta[15] + -0.1240374848601413 theta[16] + -0.0011214563828464696 trade_vars[2] + -0.12150000000000001 trade_vars[3] + -0.11925708723430707 trade_vars[4] + relax\n",
            "net_power_balance_17 0.1240374848601413 theta[7] + -0.1240374848601413 theta[17] + 0.12037854361715354 trade_vars[1] + 0.0011214563828464696 trade_vars[2] + -0.0022429127656929393 trade_vars[5] + -0.12150000000000001 trade_vars[6] + -0.1181356308514606 trade_vars[7] + relax\n",
            "net_power_balance_18 0.1240374848601413 theta[10] + -0.1240374848601413 theta[18] + -0.003364369148539409 trade_vars[8] + relax\n",
            "net_power_balance_19 0.1240374848601413 theta[11] + -0.1240374848601413 theta[19] + relax\n",
            "net_power_balance_20 -2415.5799787600467 theta[20] + 2415.5799787600467 theta[21] + relax\n",
            "net_power_balance_21 2415.5799787600467 theta[20] + -2416.651044143448 theta[21] + 1.0710653834010635 theta[22] + relax\n",
            "net_power_balance_22 1.0710653834010635 theta[21] + -1.0710653834010635 theta[22] + relax\n",
            "net_power_balance_23 -2445.103188863693 theta[23] + 2445.103188863693 theta[24] + relax\n",
            "net_power_balance_24 2445.103188863693 theta[23] + -2445.985096341283 theta[24] + 0.88190747759035 theta[25] + relax\n",
            "net_power_balance_25 0.88190747759035 theta[24] + -1.7638149551807 theta[25] + 0.88190747759035 theta[26] + relax\n",
            "net_power_balance_26 0.88190747759035 theta[25] + -1.9375830633942104 theta[26] + 0.88190747759035 theta[27] + 0.1737681082135102 theta[33] + relax\n",
            "net_power_balance_27 0.88190747759035 theta[26] + -1.7638149551807 theta[27] + 0.88190747759035 theta[28] + relax\n",
            "net_power_balance_28 0.88190747759035 theta[27] + -1.9375830633942104 theta[28] + 0.88190747759035 theta[29] + 0.1737681082135102 theta[38] + relax\n",
            "net_power_balance_29 0.88190747759035 theta[28] + -1.7638149551807 theta[29] + 0.88190747759035 theta[30] + relax\n",
            "net_power_balance_30 0.88190747759035 theta[29] + -1.7638149551807 theta[30] + 0.88190747759035 theta[31] + relax\n",
            "net_power_balance_31 0.88190747759035 theta[30] + -1.8438133206583083 theta[31] + 0.88190747759035 theta[32] + 0.07999836547760826 theta[42] + relax\n",
            "net_power_balance_32 0.88190747759035 theta[31] + -0.9619058430679583 theta[32] + 0.07999836547760826 theta[43] + relax\n",
            "net_power_balance_33 0.1737681082135102 theta[26] + -0.4275345819046286 theta[33] + 0.1737681082135102 theta[34] + 0.07999836547760826 theta[37] + relax\n",
            "net_power_balance_34 0.1737681082135102 theta[33] + -0.3337648391687267 theta[34] + 0.07999836547760826 theta[35] + 0.07999836547760826 theta[36] + relax\n",
            "net_power_balance_35 0.07999836547760826 theta[34] + -0.07999836547760826 theta[35] + 0.12150000000000001 trade_vars[6] + relax\n",
            "net_power_balance_36 0.07999836547760826 theta[34] + -0.07999836547760826 theta[36] + 0.11925708723430707 trade_vars[4] + 0.0022429127656929393 trade_vars[5] + relax\n",
            "net_power_balance_37 0.07999836547760826 theta[33] + -0.07999836547760826 theta[37] + 0.12150000000000001 trade_vars[3] + relax\n",
            "net_power_balance_38 0.1737681082135102 theta[28] + -0.4275345819046286 theta[38] + 0.1737681082135102 theta[39] + 0.07999836547760826 theta[40] + relax\n",
            "net_power_balance_39 0.1737681082135102 theta[38] + -0.25376647369111843 theta[39] + 0.07999836547760826 theta[41] + relax\n",
            "net_power_balance_40 0.07999836547760826 theta[38] + -0.07999836547760826 theta[40] + 0.12150000000000001 trade_vars[0] + relax\n",
            "net_power_balance_41 0.07999836547760826 theta[39] + -0.07999836547760826 theta[41] + relax\n",
            "net_power_balance_42 0.07999836547760826 theta[31] + -0.07999836547760826 theta[42] + 0.1181356308514606 trade_vars[7] + 0.003364369148539409 trade_vars[8] + relax\n",
            "net_power_balance_43 0.07999836547760826 theta[32] + -0.07999836547760826 theta[43] + relax\n",
            "slack_power_balance slack_power\n",
            "P_flow_max_1_2 2425.356030138444 theta[1] + -2425.356030138444 theta[2]\n",
            "P_flow_min_1_2 2425.356030138444 theta[1] + -2425.356030138444 theta[2]\n",
            "P_flow_max_2_1 -2425.356030138444 theta[1] + 2425.356030138444 theta[2]\n",
            "P_flow_min_2_1 -2425.356030138444 theta[1] + 2425.356030138444 theta[2]\n",
            "P_flow_max_2_3 2.5085749846832197 theta[2] + -2.5085749846832197 theta[3]\n",
            "P_flow_min_2_3 2.5085749846832197 theta[2] + -2.5085749846832197 theta[3]\n",
            "P_flow_max_3_2 -2.5085749846832197 theta[2] + 2.5085749846832197 theta[3]\n",
            "P_flow_min_3_2 -2.5085749846832197 theta[2] + 2.5085749846832197 theta[3]\n",
            "P_flow_max_3_4 2.5085749846832197 theta[3] + -2.5085749846832197 theta[4]\n",
            "P_flow_min_3_4 2.5085749846832197 theta[3] + -2.5085749846832197 theta[4]\n",
            "P_flow_max_4_3 -2.5085749846832197 theta[3] + 2.5085749846832197 theta[4]\n",
            "P_flow_min_4_3 -2.5085749846832197 theta[3] + 2.5085749846832197 theta[4]\n",
            "P_flow_max_4_5 2.5085749846832197 theta[4] + -2.5085749846832197 theta[5]\n",
            "P_flow_min_4_5 2.5085749846832197 theta[4] + -2.5085749846832197 theta[5]\n",
            "P_flow_max_4_12 0.1240374848601413 theta[4] + -0.1240374848601413 theta[12]\n",
            "P_flow_min_4_12 0.1240374848601413 theta[4] + -0.1240374848601413 theta[12]\n",
            "P_flow_max_5_4 -2.5085749846832197 theta[4] + 2.5085749846832197 theta[5]\n",
            "P_flow_min_5_4 -2.5085749846832197 theta[4] + 2.5085749846832197 theta[5]\n",
            "P_flow_max_5_6 2.5085749846832197 theta[5] + -2.5085749846832197 theta[6]\n",
            "P_flow_min_5_6 2.5085749846832197 theta[5] + -2.5085749846832197 theta[6]\n",
            "P_flow_max_5_13 0.1240374848601413 theta[5] + -0.1240374848601413 theta[13]\n",
            "P_flow_min_5_13 0.1240374848601413 theta[5] + -0.1240374848601413 theta[13]\n",
            "P_flow_max_6_5 -2.5085749846832197 theta[5] + 2.5085749846832197 theta[6]\n",
            "P_flow_min_6_5 -2.5085749846832197 theta[5] + 2.5085749846832197 theta[6]\n",
            "P_flow_max_6_7 2.5085749846832197 theta[6] + -2.5085749846832197 theta[7]\n",
            "P_flow_min_6_7 2.5085749846832197 theta[6] + -2.5085749846832197 theta[7]\n",
            "P_flow_max_7_6 -2.5085749846832197 theta[6] + 2.5085749846832197 theta[7]\n",
            "P_flow_min_7_6 -2.5085749846832197 theta[6] + 2.5085749846832197 theta[7]\n",
            "P_flow_max_7_8 2.5085749846832197 theta[7] + -2.5085749846832197 theta[8]\n",
            "P_flow_min_7_8 2.5085749846832197 theta[7] + -2.5085749846832197 theta[8]\n",
            "P_flow_max_7_17 0.1240374848601413 theta[7] + -0.1240374848601413 theta[17]\n",
            "P_flow_min_7_17 0.1240374848601413 theta[7] + -0.1240374848601413 theta[17]\n",
            "P_flow_max_8_7 -2.5085749846832197 theta[7] + 2.5085749846832197 theta[8]\n",
            "P_flow_min_8_7 -2.5085749846832197 theta[7] + 2.5085749846832197 theta[8]\n",
            "P_flow_max_8_9 2.5085749846832197 theta[8] + -2.5085749846832197 theta[9]\n",
            "P_flow_min_8_9 2.5085749846832197 theta[8] + -2.5085749846832197 theta[9]\n",
            "P_flow_max_9_8 -2.5085749846832197 theta[8] + 2.5085749846832197 theta[9]\n",
            "P_flow_min_9_8 -2.5085749846832197 theta[8] + 2.5085749846832197 theta[9]\n",
            "P_flow_max_9_10 2.5085749846832197 theta[9] + -2.5085749846832197 theta[10]\n",
            "P_flow_min_9_10 2.5085749846832197 theta[9] + -2.5085749846832197 theta[10]\n",
            "P_flow_max_10_9 -2.5085749846832197 theta[9] + 2.5085749846832197 theta[10]\n",
            "P_flow_min_10_9 -2.5085749846832197 theta[9] + 2.5085749846832197 theta[10]\n",
            "P_flow_max_10_11 2.5085749846832197 theta[10] + -2.5085749846832197 theta[11]\n",
            "P_flow_min_10_11 2.5085749846832197 theta[10] + -2.5085749846832197 theta[11]\n",
            "P_flow_max_10_18 0.1240374848601413 theta[10] + -0.1240374848601413 theta[18]\n",
            "P_flow_min_10_18 0.1240374848601413 theta[10] + -0.1240374848601413 theta[18]\n",
            "P_flow_max_11_10 -2.5085749846832197 theta[10] + 2.5085749846832197 theta[11]\n",
            "P_flow_min_11_10 -2.5085749846832197 theta[10] + 2.5085749846832197 theta[11]\n",
            "P_flow_max_11_19 0.1240374848601413 theta[11] + -0.1240374848601413 theta[19]\n",
            "P_flow_min_11_19 0.1240374848601413 theta[11] + -0.1240374848601413 theta[19]\n",
            "P_flow_max_12_4 -0.1240374848601413 theta[4] + 0.1240374848601413 theta[12]\n",
            "P_flow_min_12_4 -0.1240374848601413 theta[4] + 0.1240374848601413 theta[12]\n",
            "P_flow_max_13_5 -0.1240374848601413 theta[5] + 0.1240374848601413 theta[13]\n",
            "P_flow_min_13_5 -0.1240374848601413 theta[5] + 0.1240374848601413 theta[13]\n",
            "P_flow_max_13_14 0.1240374848601413 theta[13] + -0.1240374848601413 theta[14]\n",
            "P_flow_min_13_14 0.1240374848601413 theta[13] + -0.1240374848601413 theta[14]\n",
            "P_flow_max_14_13 -0.1240374848601413 theta[13] + 0.1240374848601413 theta[14]\n",
            "P_flow_min_14_13 -0.1240374848601413 theta[13] + 0.1240374848601413 theta[14]\n",
            "P_flow_max_14_15 0.1240374848601413 theta[14] + -0.1240374848601413 theta[15]\n",
            "P_flow_min_14_15 0.1240374848601413 theta[14] + -0.1240374848601413 theta[15]\n",
            "P_flow_max_15_14 -0.1240374848601413 theta[14] + 0.1240374848601413 theta[15]\n",
            "P_flow_min_15_14 -0.1240374848601413 theta[14] + 0.1240374848601413 theta[15]\n",
            "P_flow_max_15_16 0.1240374848601413 theta[15] + -0.1240374848601413 theta[16]\n",
            "P_flow_min_15_16 0.1240374848601413 theta[15] + -0.1240374848601413 theta[16]\n",
            "P_flow_max_16_15 -0.1240374848601413 theta[15] + 0.1240374848601413 theta[16]\n",
            "P_flow_min_16_15 -0.1240374848601413 theta[15] + 0.1240374848601413 theta[16]\n",
            "P_flow_max_17_7 -0.1240374848601413 theta[7] + 0.1240374848601413 theta[17]\n",
            "P_flow_min_17_7 -0.1240374848601413 theta[7] + 0.1240374848601413 theta[17]\n",
            "P_flow_max_18_10 -0.1240374848601413 theta[10] + 0.1240374848601413 theta[18]\n",
            "P_flow_min_18_10 -0.1240374848601413 theta[10] + 0.1240374848601413 theta[18]\n",
            "P_flow_max_19_11 -0.1240374848601413 theta[11] + 0.1240374848601413 theta[19]\n",
            "P_flow_min_19_11 -0.1240374848601413 theta[11] + 0.1240374848601413 theta[19]\n",
            "P_flow_max_20_21 2415.5799787600467 theta[20] + -2415.5799787600467 theta[21]\n",
            "P_flow_min_20_21 2415.5799787600467 theta[20] + -2415.5799787600467 theta[21]\n",
            "P_flow_max_21_20 -2415.5799787600467 theta[20] + 2415.5799787600467 theta[21]\n",
            "P_flow_min_21_20 -2415.5799787600467 theta[20] + 2415.5799787600467 theta[21]\n",
            "P_flow_max_21_22 1.0710653834010635 theta[21] + -1.0710653834010635 theta[22]\n",
            "P_flow_min_21_22 1.0710653834010635 theta[21] + -1.0710653834010635 theta[22]\n",
            "P_flow_max_22_21 -1.0710653834010635 theta[21] + 1.0710653834010635 theta[22]\n",
            "P_flow_min_22_21 -1.0710653834010635 theta[21] + 1.0710653834010635 theta[22]\n",
            "P_flow_max_23_24 2445.103188863693 theta[23] + -2445.103188863693 theta[24]\n",
            "P_flow_min_23_24 2445.103188863693 theta[23] + -2445.103188863693 theta[24]\n",
            "P_flow_max_24_23 -2445.103188863693 theta[23] + 2445.103188863693 theta[24]\n",
            "P_flow_min_24_23 -2445.103188863693 theta[23] + 2445.103188863693 theta[24]\n",
            "P_flow_max_24_25 0.88190747759035 theta[24] + -0.88190747759035 theta[25]\n",
            "P_flow_min_24_25 0.88190747759035 theta[24] + -0.88190747759035 theta[25]\n",
            "P_flow_max_25_24 -0.88190747759035 theta[24] + 0.88190747759035 theta[25]\n",
            "P_flow_min_25_24 -0.88190747759035 theta[24] + 0.88190747759035 theta[25]\n",
            "P_flow_max_25_26 0.88190747759035 theta[25] + -0.88190747759035 theta[26]\n",
            "P_flow_min_25_26 0.88190747759035 theta[25] + -0.88190747759035 theta[26]\n",
            "P_flow_max_26_25 -0.88190747759035 theta[25] + 0.88190747759035 theta[26]\n",
            "P_flow_min_26_25 -0.88190747759035 theta[25] + 0.88190747759035 theta[26]\n",
            "P_flow_max_26_27 0.88190747759035 theta[26] + -0.88190747759035 theta[27]\n",
            "P_flow_min_26_27 0.88190747759035 theta[26] + -0.88190747759035 theta[27]\n",
            "P_flow_max_26_33 0.1737681082135102 theta[26] + -0.1737681082135102 theta[33]\n",
            "P_flow_min_26_33 0.1737681082135102 theta[26] + -0.1737681082135102 theta[33]\n",
            "P_flow_max_27_26 -0.88190747759035 theta[26] + 0.88190747759035 theta[27]\n",
            "P_flow_min_27_26 -0.88190747759035 theta[26] + 0.88190747759035 theta[27]\n",
            "P_flow_max_27_28 0.88190747759035 theta[27] + -0.88190747759035 theta[28]\n",
            "P_flow_min_27_28 0.88190747759035 theta[27] + -0.88190747759035 theta[28]\n",
            "P_flow_max_28_27 -0.88190747759035 theta[27] + 0.88190747759035 theta[28]\n",
            "P_flow_min_28_27 -0.88190747759035 theta[27] + 0.88190747759035 theta[28]\n",
            "P_flow_max_28_29 0.88190747759035 theta[28] + -0.88190747759035 theta[29]\n",
            "P_flow_min_28_29 0.88190747759035 theta[28] + -0.88190747759035 theta[29]\n",
            "P_flow_max_28_38 0.1737681082135102 theta[28] + -0.1737681082135102 theta[38]\n",
            "P_flow_min_28_38 0.1737681082135102 theta[28] + -0.1737681082135102 theta[38]\n",
            "P_flow_max_29_28 -0.88190747759035 theta[28] + 0.88190747759035 theta[29]\n",
            "P_flow_min_29_28 -0.88190747759035 theta[28] + 0.88190747759035 theta[29]\n",
            "P_flow_max_29_30 0.88190747759035 theta[29] + -0.88190747759035 theta[30]\n",
            "P_flow_min_29_30 0.88190747759035 theta[29] + -0.88190747759035 theta[30]\n",
            "P_flow_max_30_29 -0.88190747759035 theta[29] + 0.88190747759035 theta[30]\n",
            "P_flow_min_30_29 -0.88190747759035 theta[29] + 0.88190747759035 theta[30]\n",
            "P_flow_max_30_31 0.88190747759035 theta[30] + -0.88190747759035 theta[31]\n",
            "P_flow_min_30_31 0.88190747759035 theta[30] + -0.88190747759035 theta[31]\n",
            "P_flow_max_31_30 -0.88190747759035 theta[30] + 0.88190747759035 theta[31]\n",
            "P_flow_min_31_30 -0.88190747759035 theta[30] + 0.88190747759035 theta[31]\n",
            "P_flow_max_31_32 0.88190747759035 theta[31] + -0.88190747759035 theta[32]\n",
            "P_flow_min_31_32 0.88190747759035 theta[31] + -0.88190747759035 theta[32]\n",
            "P_flow_max_31_42 0.07999836547760826 theta[31] + -0.07999836547760826 theta[42]\n",
            "P_flow_min_31_42 0.07999836547760826 theta[31] + -0.07999836547760826 theta[42]\n",
            "P_flow_max_32_31 -0.88190747759035 theta[31] + 0.88190747759035 theta[32]\n",
            "P_flow_min_32_31 -0.88190747759035 theta[31] + 0.88190747759035 theta[32]\n",
            "P_flow_max_32_43 0.07999836547760826 theta[32] + -0.07999836547760826 theta[43]\n",
            "P_flow_min_32_43 0.07999836547760826 theta[32] + -0.07999836547760826 theta[43]\n",
            "P_flow_max_33_26 -0.1737681082135102 theta[26] + 0.1737681082135102 theta[33]\n",
            "P_flow_min_33_26 -0.1737681082135102 theta[26] + 0.1737681082135102 theta[33]\n",
            "P_flow_max_33_34 0.1737681082135102 theta[33] + -0.1737681082135102 theta[34]\n",
            "P_flow_min_33_34 0.1737681082135102 theta[33] + -0.1737681082135102 theta[34]\n",
            "P_flow_max_33_37 0.07999836547760826 theta[33] + -0.07999836547760826 theta[37]\n",
            "P_flow_min_33_37 0.07999836547760826 theta[33] + -0.07999836547760826 theta[37]\n",
            "P_flow_max_34_33 -0.1737681082135102 theta[33] + 0.1737681082135102 theta[34]\n",
            "P_flow_min_34_33 -0.1737681082135102 theta[33] + 0.1737681082135102 theta[34]\n",
            "P_flow_max_34_35 0.07999836547760826 theta[34] + -0.07999836547760826 theta[35]\n",
            "P_flow_min_34_35 0.07999836547760826 theta[34] + -0.07999836547760826 theta[35]\n",
            "P_flow_max_34_36 0.07999836547760826 theta[34] + -0.07999836547760826 theta[36]\n",
            "P_flow_min_34_36 0.07999836547760826 theta[34] + -0.07999836547760826 theta[36]\n",
            "P_flow_max_35_34 -0.07999836547760826 theta[34] + 0.07999836547760826 theta[35]\n",
            "P_flow_min_35_34 -0.07999836547760826 theta[34] + 0.07999836547760826 theta[35]\n",
            "P_flow_max_36_34 -0.07999836547760826 theta[34] + 0.07999836547760826 theta[36]\n",
            "P_flow_min_36_34 -0.07999836547760826 theta[34] + 0.07999836547760826 theta[36]\n",
            "P_flow_max_37_33 -0.07999836547760826 theta[33] + 0.07999836547760826 theta[37]\n",
            "P_flow_min_37_33 -0.07999836547760826 theta[33] + 0.07999836547760826 theta[37]\n",
            "P_flow_max_38_28 -0.1737681082135102 theta[28] + 0.1737681082135102 theta[38]\n",
            "P_flow_min_38_28 -0.1737681082135102 theta[28] + 0.1737681082135102 theta[38]\n",
            "P_flow_max_38_39 0.1737681082135102 theta[38] + -0.1737681082135102 theta[39]\n",
            "P_flow_min_38_39 0.1737681082135102 theta[38] + -0.1737681082135102 theta[39]\n",
            "P_flow_max_38_40 0.07999836547760826 theta[38] + -0.07999836547760826 theta[40]\n",
            "P_flow_min_38_40 0.07999836547760826 theta[38] + -0.07999836547760826 theta[40]\n",
            "P_flow_max_39_38 -0.1737681082135102 theta[38] + 0.1737681082135102 theta[39]\n",
            "P_flow_min_39_38 -0.1737681082135102 theta[38] + 0.1737681082135102 theta[39]\n",
            "P_flow_max_39_41 0.07999836547760826 theta[39] + -0.07999836547760826 theta[41]\n",
            "P_flow_min_39_41 0.07999836547760826 theta[39] + -0.07999836547760826 theta[41]\n",
            "P_flow_max_40_38 -0.07999836547760826 theta[38] + 0.07999836547760826 theta[40]\n",
            "P_flow_min_40_38 -0.07999836547760826 theta[38] + 0.07999836547760826 theta[40]\n",
            "P_flow_max_41_39 -0.07999836547760826 theta[39] + 0.07999836547760826 theta[41]\n",
            "P_flow_min_41_39 -0.07999836547760826 theta[39] + 0.07999836547760826 theta[41]\n",
            "P_flow_max_42_31 -0.07999836547760826 theta[31] + 0.07999836547760826 theta[42]\n",
            "P_flow_min_42_31 -0.07999836547760826 theta[31] + 0.07999836547760826 theta[42]\n",
            "P_flow_max_43_32 -0.07999836547760826 theta[32] + 0.07999836547760826 theta[43]\n",
            "P_flow_min_43_32 -0.07999836547760826 theta[32] + 0.07999836547760826 theta[43]\n",
            "angle_diff_max_1_2 theta[1] + -1.0 theta[2]\n",
            "angle_diff_min_1_2 theta[1] + -1.0 theta[2]\n",
            "angle_diff_max_2_1 -1.0 theta[1] + theta[2]\n",
            "angle_diff_min_2_1 -1.0 theta[1] + theta[2]\n",
            "angle_diff_max_2_3 theta[2] + -1.0 theta[3]\n",
            "angle_diff_min_2_3 theta[2] + -1.0 theta[3]\n",
            "angle_diff_max_3_2 -1.0 theta[2] + theta[3]\n",
            "angle_diff_min_3_2 -1.0 theta[2] + theta[3]\n",
            "angle_diff_max_3_4 theta[3] + -1.0 theta[4]\n",
            "angle_diff_min_3_4 theta[3] + -1.0 theta[4]\n",
            "angle_diff_max_4_3 -1.0 theta[3] + theta[4]\n",
            "angle_diff_min_4_3 -1.0 theta[3] + theta[4]\n",
            "angle_diff_max_4_5 theta[4] + -1.0 theta[5]\n",
            "angle_diff_min_4_5 theta[4] + -1.0 theta[5]\n",
            "angle_diff_max_4_12 theta[4] + -1.0 theta[12]\n",
            "angle_diff_min_4_12 theta[4] + -1.0 theta[12]\n",
            "angle_diff_max_5_4 -1.0 theta[4] + theta[5]\n",
            "angle_diff_min_5_4 -1.0 theta[4] + theta[5]\n",
            "angle_diff_max_5_6 theta[5] + -1.0 theta[6]\n",
            "angle_diff_min_5_6 theta[5] + -1.0 theta[6]\n",
            "angle_diff_max_5_13 theta[5] + -1.0 theta[13]\n",
            "angle_diff_min_5_13 theta[5] + -1.0 theta[13]\n",
            "angle_diff_max_6_5 -1.0 theta[5] + theta[6]\n",
            "angle_diff_min_6_5 -1.0 theta[5] + theta[6]\n",
            "angle_diff_max_6_7 theta[6] + -1.0 theta[7]\n",
            "angle_diff_min_6_7 theta[6] + -1.0 theta[7]\n",
            "angle_diff_max_7_6 -1.0 theta[6] + theta[7]\n",
            "angle_diff_min_7_6 -1.0 theta[6] + theta[7]\n",
            "angle_diff_max_7_8 theta[7] + -1.0 theta[8]\n",
            "angle_diff_min_7_8 theta[7] + -1.0 theta[8]\n",
            "angle_diff_max_7_17 theta[7] + -1.0 theta[17]\n",
            "angle_diff_min_7_17 theta[7] + -1.0 theta[17]\n",
            "angle_diff_max_8_7 -1.0 theta[7] + theta[8]\n",
            "angle_diff_min_8_7 -1.0 theta[7] + theta[8]\n",
            "angle_diff_max_8_9 theta[8] + -1.0 theta[9]\n",
            "angle_diff_min_8_9 theta[8] + -1.0 theta[9]\n",
            "angle_diff_max_9_8 -1.0 theta[8] + theta[9]\n",
            "angle_diff_min_9_8 -1.0 theta[8] + theta[9]\n",
            "angle_diff_max_9_10 theta[9] + -1.0 theta[10]\n",
            "angle_diff_min_9_10 theta[9] + -1.0 theta[10]\n",
            "angle_diff_max_10_9 -1.0 theta[9] + theta[10]\n",
            "angle_diff_min_10_9 -1.0 theta[9] + theta[10]\n",
            "angle_diff_max_10_11 theta[10] + -1.0 theta[11]\n",
            "angle_diff_min_10_11 theta[10] + -1.0 theta[11]\n",
            "angle_diff_max_10_18 theta[10] + -1.0 theta[18]\n",
            "angle_diff_min_10_18 theta[10] + -1.0 theta[18]\n",
            "angle_diff_max_11_10 -1.0 theta[10] + theta[11]\n",
            "angle_diff_min_11_10 -1.0 theta[10] + theta[11]\n",
            "angle_diff_max_11_19 theta[11] + -1.0 theta[19]\n",
            "angle_diff_min_11_19 theta[11] + -1.0 theta[19]\n",
            "angle_diff_max_12_4 -1.0 theta[4] + theta[12]\n",
            "angle_diff_min_12_4 -1.0 theta[4] + theta[12]\n",
            "angle_diff_max_13_5 -1.0 theta[5] + theta[13]\n",
            "angle_diff_min_13_5 -1.0 theta[5] + theta[13]\n",
            "angle_diff_max_13_14 theta[13] + -1.0 theta[14]\n",
            "angle_diff_min_13_14 theta[13] + -1.0 theta[14]\n",
            "angle_diff_max_14_13 -1.0 theta[13] + theta[14]\n",
            "angle_diff_min_14_13 -1.0 theta[13] + theta[14]\n",
            "angle_diff_max_14_15 theta[14] + -1.0 theta[15]\n",
            "angle_diff_min_14_15 theta[14] + -1.0 theta[15]\n",
            "angle_diff_max_15_14 -1.0 theta[14] + theta[15]\n",
            "angle_diff_min_15_14 -1.0 theta[14] + theta[15]\n",
            "angle_diff_max_15_16 theta[15] + -1.0 theta[16]\n",
            "angle_diff_min_15_16 theta[15] + -1.0 theta[16]\n",
            "angle_diff_max_16_15 -1.0 theta[15] + theta[16]\n",
            "angle_diff_min_16_15 -1.0 theta[15] + theta[16]\n",
            "angle_diff_max_17_7 -1.0 theta[7] + theta[17]\n",
            "angle_diff_min_17_7 -1.0 theta[7] + theta[17]\n",
            "angle_diff_max_18_10 -1.0 theta[10] + theta[18]\n",
            "angle_diff_min_18_10 -1.0 theta[10] + theta[18]\n",
            "angle_diff_max_19_11 -1.0 theta[11] + theta[19]\n",
            "angle_diff_min_19_11 -1.0 theta[11] + theta[19]\n",
            "angle_diff_max_20_21 theta[20] + -1.0 theta[21]\n",
            "angle_diff_min_20_21 theta[20] + -1.0 theta[21]\n",
            "angle_diff_max_21_20 -1.0 theta[20] + theta[21]\n",
            "angle_diff_min_21_20 -1.0 theta[20] + theta[21]\n",
            "angle_diff_max_21_22 theta[21] + -1.0 theta[22]\n",
            "angle_diff_min_21_22 theta[21] + -1.0 theta[22]\n",
            "angle_diff_max_22_21 -1.0 theta[21] + theta[22]\n",
            "angle_diff_min_22_21 -1.0 theta[21] + theta[22]\n",
            "angle_diff_max_23_24 theta[23] + -1.0 theta[24]\n",
            "angle_diff_min_23_24 theta[23] + -1.0 theta[24]\n",
            "angle_diff_max_24_23 -1.0 theta[23] + theta[24]\n",
            "angle_diff_min_24_23 -1.0 theta[23] + theta[24]\n",
            "angle_diff_max_24_25 theta[24] + -1.0 theta[25]\n",
            "angle_diff_min_24_25 theta[24] + -1.0 theta[25]\n",
            "angle_diff_max_25_24 -1.0 theta[24] + theta[25]\n",
            "angle_diff_min_25_24 -1.0 theta[24] + theta[25]\n",
            "angle_diff_max_25_26 theta[25] + -1.0 theta[26]\n",
            "angle_diff_min_25_26 theta[25] + -1.0 theta[26]\n",
            "angle_diff_max_26_25 -1.0 theta[25] + theta[26]\n",
            "angle_diff_min_26_25 -1.0 theta[25] + theta[26]\n",
            "angle_diff_max_26_27 theta[26] + -1.0 theta[27]\n",
            "angle_diff_min_26_27 theta[26] + -1.0 theta[27]\n",
            "angle_diff_max_26_33 theta[26] + -1.0 theta[33]\n",
            "angle_diff_min_26_33 theta[26] + -1.0 theta[33]\n",
            "angle_diff_max_27_26 -1.0 theta[26] + theta[27]\n",
            "angle_diff_min_27_26 -1.0 theta[26] + theta[27]\n",
            "angle_diff_max_27_28 theta[27] + -1.0 theta[28]\n",
            "angle_diff_min_27_28 theta[27] + -1.0 theta[28]\n",
            "angle_diff_max_28_27 -1.0 theta[27] + theta[28]\n",
            "angle_diff_min_28_27 -1.0 theta[27] + theta[28]\n",
            "angle_diff_max_28_29 theta[28] + -1.0 theta[29]\n",
            "angle_diff_min_28_29 theta[28] + -1.0 theta[29]\n",
            "angle_diff_max_28_38 theta[28] + -1.0 theta[38]\n",
            "angle_diff_min_28_38 theta[28] + -1.0 theta[38]\n",
            "angle_diff_max_29_28 -1.0 theta[28] + theta[29]\n",
            "angle_diff_min_29_28 -1.0 theta[28] + theta[29]\n",
            "angle_diff_max_29_30 theta[29] + -1.0 theta[30]\n",
            "angle_diff_min_29_30 theta[29] + -1.0 theta[30]\n",
            "angle_diff_max_30_29 -1.0 theta[29] + theta[30]\n",
            "angle_diff_min_30_29 -1.0 theta[29] + theta[30]\n",
            "angle_diff_max_30_31 theta[30] + -1.0 theta[31]\n",
            "angle_diff_min_30_31 theta[30] + -1.0 theta[31]\n",
            "angle_diff_max_31_30 -1.0 theta[30] + theta[31]\n",
            "angle_diff_min_31_30 -1.0 theta[30] + theta[31]\n",
            "angle_diff_max_31_32 theta[31] + -1.0 theta[32]\n",
            "angle_diff_min_31_32 theta[31] + -1.0 theta[32]\n",
            "angle_diff_max_31_42 theta[31] + -1.0 theta[42]\n",
            "angle_diff_min_31_42 theta[31] + -1.0 theta[42]\n",
            "angle_diff_max_32_31 -1.0 theta[31] + theta[32]\n",
            "angle_diff_min_32_31 -1.0 theta[31] + theta[32]\n",
            "angle_diff_max_32_43 theta[32] + -1.0 theta[43]\n",
            "angle_diff_min_32_43 theta[32] + -1.0 theta[43]\n",
            "angle_diff_max_33_26 -1.0 theta[26] + theta[33]\n",
            "angle_diff_min_33_26 -1.0 theta[26] + theta[33]\n",
            "angle_diff_max_33_34 theta[33] + -1.0 theta[34]\n",
            "angle_diff_min_33_34 theta[33] + -1.0 theta[34]\n",
            "angle_diff_max_33_37 theta[33] + -1.0 theta[37]\n",
            "angle_diff_min_33_37 theta[33] + -1.0 theta[37]\n",
            "angle_diff_max_34_33 -1.0 theta[33] + theta[34]\n",
            "angle_diff_min_34_33 -1.0 theta[33] + theta[34]\n",
            "angle_diff_max_34_35 theta[34] + -1.0 theta[35]\n",
            "angle_diff_min_34_35 theta[34] + -1.0 theta[35]\n",
            "angle_diff_max_34_36 theta[34] + -1.0 theta[36]\n",
            "angle_diff_min_34_36 theta[34] + -1.0 theta[36]\n",
            "angle_diff_max_35_34 -1.0 theta[34] + theta[35]\n",
            "angle_diff_min_35_34 -1.0 theta[34] + theta[35]\n",
            "angle_diff_max_36_34 -1.0 theta[34] + theta[36]\n",
            "angle_diff_min_36_34 -1.0 theta[34] + theta[36]\n",
            "angle_diff_max_37_33 -1.0 theta[33] + theta[37]\n",
            "angle_diff_min_37_33 -1.0 theta[33] + theta[37]\n",
            "angle_diff_max_38_28 -1.0 theta[28] + theta[38]\n",
            "angle_diff_min_38_28 -1.0 theta[28] + theta[38]\n",
            "angle_diff_max_38_39 theta[38] + -1.0 theta[39]\n",
            "angle_diff_min_38_39 theta[38] + -1.0 theta[39]\n",
            "angle_diff_max_38_40 theta[38] + -1.0 theta[40]\n",
            "angle_diff_min_38_40 theta[38] + -1.0 theta[40]\n",
            "angle_diff_max_39_38 -1.0 theta[38] + theta[39]\n",
            "angle_diff_min_39_38 -1.0 theta[38] + theta[39]\n",
            "angle_diff_max_39_41 theta[39] + -1.0 theta[41]\n",
            "angle_diff_min_39_41 theta[39] + -1.0 theta[41]\n",
            "angle_diff_max_40_38 -1.0 theta[38] + theta[40]\n",
            "angle_diff_min_40_38 -1.0 theta[38] + theta[40]\n",
            "angle_diff_max_41_39 -1.0 theta[39] + theta[41]\n",
            "angle_diff_min_41_39 -1.0 theta[39] + theta[41]\n",
            "angle_diff_max_42_31 -1.0 theta[31] + theta[42]\n",
            "angle_diff_min_42_31 -1.0 theta[31] + theta[42]\n",
            "angle_diff_max_43_32 -1.0 theta[32] + theta[43]\n",
            "angle_diff_min_43_32 -1.0 theta[32] + theta[43]\n"
          ]
        }
      ],
      "source": [
        "for constr in m.getConstrs():\n",
        "    print(constr.ConstrName, m.getRow(constr))"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "UsREdrg-E8Gx"
      },
      "outputs": [],
      "source": [
        "import numpy as np\n",
        "from scipy.sparse import dok_matrix\n",
        "\n",
        "# Initialize model variables and constraints\n",
        "n_vars = m.NumVars\n",
        "n_constrs = m.NumConstrs\n",
        "\n",
        "# Initialize A matrix as a sparse DOK matrix, B and C vectors as NumPy arrays\n",
        "A = dok_matrix((n_constrs, n_vars), dtype=np.float32)\n",
        "b = np.zeros(n_constrs, dtype=np.float32)\n",
        "c = np.zeros(n_vars, dtype=np.float32)\n",
        "\n",
        "# Create mapping from variable name to index\n",
        "var_dict = {var.VarName: index for index, var in enumerate(m.getVars())}\n",
        "\n",
        "# Populate B vector and A matrix\n",
        "for i, constr in enumerate(m.getConstrs()):\n",
        "    b[i] = constr.RHS\n",
        "    expr = m.getRow(constr)\n",
        "    for j in range(expr.size()):\n",
        "        var = expr.getVar(j)\n",
        "        coeff = expr.getCoeff(j)\n",
        "        var_index = var_dict[var.VarName]\n",
        "        A[i, var_index] = coeff\n",
        "\n",
        "# Populate C\n",
        "for i, var in enumerate(m.getVars()):\n",
        "    c[i] = var.Obj\n",
        "\n",
        "# Convert A to a CSR matrix\n",
        "A = A.tocsr()"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "k81ya_OtFcHt",
        "outputId": "0d682c42-f08d-4036-ddad-757066ccff93"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Shape of A: (364, 97)\n",
            "Shape of b: (364,)\n",
            "Shape of c: (97,)\n"
          ]
        }
      ],
      "source": [
        "A = A.toarray()\n",
        "print(\"Shape of A:\", A.shape)\n",
        "print(\"Shape of b:\", b.shape)\n",
        "print(\"Shape of c:\", c.shape)"
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "# Updating network state with validated $q_t$"
      ],
      "metadata": {
        "id": "sz3o95-LXbQq"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "for t, (source_bus, dest_bus, quantity, _) in enumerate(formatted_matches):\n",
        "  executed_quantity = x[t].X  * quantity\n",
        "  #Update generation at source bus\n",
        "  net.sgen.loc[net.sgen['bus'] == source_bus, 'p_mw'] += executed_quantity\n",
        "\n",
        "  # Update load at destination bus\n",
        "  net.load.loc[net.load['bus'] == dest_bus, 'p_mw'] += executed_quantity"
      ],
      "metadata": {
        "id": "_x0gJGs6XiWK"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "3uKHbSBZBZ-5",
        "outputId": "4e93f3b2-28dd-49d5-a0e9-6472f18adb8a"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stderr",
          "text": [
            "WARNING:pandapower.auxiliary:numba cannot be imported and numba functions are disabled.\n",
            "Probably the execution is slow.\n",
            "Please install numba to gain a massive speedup.\n",
            "(or if you prefer slow execution, set the flag numba=False to avoid this warning!)\n",
            "\n"
          ]
        }
      ],
      "source": [
        "import pandapower as pp\n",
        "pp.rundcpp(net) #DC"
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "net.res_bus"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 1000
        },
        "id": "ZsvkHm11QDwG",
        "outputId": "115ee1f6-2c93-47d0-e5dd-296ea448292f"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "    vm_pu  va_degree      p_mw    q_mvar\n",
              "0     1.0   0.000000 -0.113419 -0.004884\n",
              "1     1.0   0.000000  0.000000  0.000000\n",
              "2     1.0 -30.469306  0.000000  0.000000\n",
              "3     1.0 -30.576073  0.000000  0.000000\n",
              "4     1.0 -30.682840  0.000000  0.000000\n",
              "5     1.0 -30.705517  0.000000  0.000000\n",
              "6     1.0 -30.725671  0.000000  0.000000\n",
              "7     1.0 -30.745826  0.000000  0.000000\n",
              "8     1.0 -30.750871  0.000000  0.000000\n",
              "9     1.0 -30.755915  0.000000  0.000000\n",
              "10    1.0 -30.760960  0.000000  0.000000\n",
              "11    1.0 -30.763482  0.000000  0.000000\n",
              "12    1.0 -30.756216  0.080640  0.000172\n",
              "13    1.0 -30.708084  0.000000  0.000000\n",
              "14    1.0 -30.710652  0.000000  0.000000\n",
              "15    1.0 -30.713220  0.000000  0.000000\n",
              "16    1.0 -30.715421  0.002419  0.000345\n",
              "17    1.0 -30.759011  0.014490  0.000345\n",
              "18    1.0 -30.763161  0.002419  0.000345\n",
              "19    1.0 -30.765683  0.002419  0.000345\n",
              "20    1.0   0.000000  0.000000  0.000000\n",
              "21    1.0 -30.018407  0.000000  0.000000\n",
              "22    1.0 -30.025502  0.001204  0.000172\n",
              "23    1.0   0.000000  0.000000  0.000000\n",
              "24    1.0 -30.074968  0.000000  0.000000\n",
              "25    1.0 -30.105028  0.000000  0.000000\n",
              "26    1.0 -30.135089  0.000000  0.000000\n",
              "27    1.0 -30.153533  0.000000  0.000000\n",
              "28    1.0 -30.171976  0.000000  0.000000\n",
              "29    1.0 -30.179340  0.000000  0.000000\n",
              "30    1.0 -30.186703  0.000000  0.000000\n",
              "31    1.0 -30.194067  0.000000  0.000000\n",
              "32    1.0 -30.197749  0.000000  0.000000\n",
              "33    1.0 -30.148188  0.000000  0.000000\n",
              "34    1.0 -30.152946  0.000000  0.000000\n",
              "35    1.0 -30.161633  0.002419  0.000345\n",
              "36    1.0 -30.149214 -0.001039  0.000172\n",
              "37    1.0 -30.156875  0.002419  0.000345\n",
              "38    1.0 -30.184468  0.000000  0.000000\n",
              "39    1.0 -30.192810  0.000000  0.000000\n",
              "40    1.0 -30.188792  0.001204  0.000172\n",
              "41    1.0 -30.201496  0.002419  0.000345\n",
              "42    1.0 -30.198390  0.001204  0.000172\n",
              "43    1.0 -30.202072  0.001204  0.000172"
            ],
            "text/html": [
              "\n",
              "  <div id=\"df-b9835b5b-873b-42bc-8655-7083a4f02774\" class=\"colab-df-container\">\n",
              "    <div>\n",
              "<style scoped>\n",
              "    .dataframe tbody tr th:only-of-type {\n",
              "        vertical-align: middle;\n",
              "    }\n",
              "\n",
              "    .dataframe tbody tr th {\n",
              "        vertical-align: top;\n",
              "    }\n",
              "\n",
              "    .dataframe thead th {\n",
              "        text-align: right;\n",
              "    }\n",
              "</style>\n",
              "<table border=\"1\" class=\"dataframe\">\n",
              "  <thead>\n",
              "    <tr style=\"text-align: right;\">\n",
              "      <th></th>\n",
              "      <th>vm_pu</th>\n",
              "      <th>va_degree</th>\n",
              "      <th>p_mw</th>\n",
              "      <th>q_mvar</th>\n",
              "    </tr>\n",
              "  </thead>\n",
              "  <tbody>\n",
              "    <tr>\n",
              "      <th>0</th>\n",
              "      <td>1.0</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>-0.113419</td>\n",
              "      <td>-0.004884</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>1</th>\n",
              "      <td>1.0</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>2</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.469306</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>3</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.576073</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>4</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.682840</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>5</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.705517</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>6</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.725671</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>7</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.745826</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>8</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.750871</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>9</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.755915</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>10</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.760960</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>11</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.763482</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>12</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.756216</td>\n",
              "      <td>0.080640</td>\n",
              "      <td>0.000172</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>13</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.708084</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>14</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.710652</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>15</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.713220</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>16</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.715421</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>17</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.759011</td>\n",
              "      <td>0.014490</td>\n",
              "      <td>0.000345</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>18</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.763161</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>19</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.765683</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>20</th>\n",
              "      <td>1.0</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>21</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.018407</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>22</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.025502</td>\n",
              "      <td>0.001204</td>\n",
              "      <td>0.000172</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>23</th>\n",
              "      <td>1.0</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>24</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.074968</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>25</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.105028</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>26</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.135089</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>27</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.153533</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>28</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.171976</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>29</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.179340</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>30</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.186703</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>31</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.194067</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>32</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.197749</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>33</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.148188</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>34</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.152946</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>35</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.161633</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>36</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.149214</td>\n",
              "      <td>-0.001039</td>\n",
              "      <td>0.000172</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>37</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.156875</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>38</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.184468</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>39</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.192810</td>\n",
              "      <td>0.000000</td>\n",
              "      <td>0.000000</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>40</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.188792</td>\n",
              "      <td>0.001204</td>\n",
              "      <td>0.000172</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>41</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.201496</td>\n",
              "      <td>0.002419</td>\n",
              "      <td>0.000345</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>42</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.198390</td>\n",
              "      <td>0.001204</td>\n",
              "      <td>0.000172</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>43</th>\n",
              "      <td>1.0</td>\n",
              "      <td>-30.202072</td>\n",
              "      <td>0.001204</td>\n",
              "      <td>0.000172</td>\n",
              "    </tr>\n",
              "  </tbody>\n",
              "</table>\n",
              "</div>\n",
              "    <div class=\"colab-df-buttons\">\n",
              "\n",
              "  <div class=\"colab-df-container\">\n",
              "    <button class=\"colab-df-convert\" onclick=\"convertToInteractive('df-b9835b5b-873b-42bc-8655-7083a4f02774')\"\n",
              "            title=\"Convert this dataframe to an interactive table.\"\n",
              "            style=\"display:none;\">\n",
              "\n",
              "  <svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\" viewBox=\"0 -960 960 960\">\n",
              "    <path d=\"M120-120v-720h720v720H120Zm60-500h600v-160H180v160Zm220 220h160v-160H400v160Zm0 220h160v-160H400v160ZM180-400h160v-160H180v160Zm440 0h160v-160H620v160ZM180-180h160v-160H180v160Zm440 0h160v-160H620v160Z\"/>\n",
              "  </svg>\n",
              "    </button>\n",
              "\n",
              "  <style>\n",
              "    .colab-df-container {\n",
              "      display:flex;\n",
              "      gap: 12px;\n",
              "    }\n",
              "\n",
              "    .colab-df-convert {\n",
              "      background-color: #E8F0FE;\n",
              "      border: none;\n",
              "      border-radius: 50%;\n",
              "      cursor: pointer;\n",
              "      display: none;\n",
              "      fill: #1967D2;\n",
              "      height: 32px;\n",
              "      padding: 0 0 0 0;\n",
              "      width: 32px;\n",
              "    }\n",
              "\n",
              "    .colab-df-convert:hover {\n",
              "      background-color: #E2EBFA;\n",
              "      box-shadow: 0px 1px 2px rgba(60, 64, 67, 0.3), 0px 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
              "      fill: #174EA6;\n",
              "    }\n",
              "\n",
              "    .colab-df-buttons div {\n",
              "      margin-bottom: 4px;\n",
              "    }\n",
              "\n",
              "    [theme=dark] .colab-df-convert {\n",
              "      background-color: #3B4455;\n",
              "      fill: #D2E3FC;\n",
              "    }\n",
              "\n",
              "    [theme=dark] .colab-df-convert:hover {\n",
              "      background-color: #434B5C;\n",
              "      box-shadow: 0px 1px 3px 1px rgba(0, 0, 0, 0.15);\n",
              "      filter: drop-shadow(0px 1px 2px rgba(0, 0, 0, 0.3));\n",
              "      fill: #FFFFFF;\n",
              "    }\n",
              "  </style>\n",
              "\n",
              "    <script>\n",
              "      const buttonEl =\n",
              "        document.querySelector('#df-b9835b5b-873b-42bc-8655-7083a4f02774 button.colab-df-convert');\n",
              "      buttonEl.style.display =\n",
              "        google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
              "\n",
              "      async function convertToInteractive(key) {\n",
              "        const element = document.querySelector('#df-b9835b5b-873b-42bc-8655-7083a4f02774');\n",
              "        const dataTable =\n",
              "          await google.colab.kernel.invokeFunction('convertToInteractive',\n",
              "                                                    [key], {});\n",
              "        if (!dataTable) return;\n",
              "\n",
              "        const docLinkHtml = 'Like what you see? Visit the ' +\n",
              "          '<a target=\"_blank\" href=https://colab.research.google.com/notebooks/data_table.ipynb>data table notebook</a>'\n",
              "          + ' to learn more about interactive tables.';\n",
              "        element.innerHTML = '';\n",
              "        dataTable['output_type'] = 'display_data';\n",
              "        await google.colab.output.renderOutput(dataTable, element);\n",
              "        const docLink = document.createElement('div');\n",
              "        docLink.innerHTML = docLinkHtml;\n",
              "        element.appendChild(docLink);\n",
              "      }\n",
              "    </script>\n",
              "  </div>\n",
              "\n",
              "\n",
              "<div id=\"df-9ea28ccd-f8b9-483b-80f9-cd990039761f\">\n",
              "  <button class=\"colab-df-quickchart\" onclick=\"quickchart('df-9ea28ccd-f8b9-483b-80f9-cd990039761f')\"\n",
              "            title=\"Suggest charts\"\n",
              "            style=\"display:none;\">\n",
              "\n",
              "<svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\"viewBox=\"0 0 24 24\"\n",
              "     width=\"24px\">\n",
              "    <g>\n",
              "        <path d=\"M19 3H5c-1.1 0-2 .9-2 2v14c0 1.1.9 2 2 2h14c1.1 0 2-.9 2-2V5c0-1.1-.9-2-2-2zM9 17H7v-7h2v7zm4 0h-2V7h2v10zm4 0h-2v-4h2v4z\"/>\n",
              "    </g>\n",
              "</svg>\n",
              "  </button>\n",
              "\n",
              "<style>\n",
              "  .colab-df-quickchart {\n",
              "      --bg-color: #E8F0FE;\n",
              "      --fill-color: #1967D2;\n",
              "      --hover-bg-color: #E2EBFA;\n",
              "      --hover-fill-color: #174EA6;\n",
              "      --disabled-fill-color: #AAA;\n",
              "      --disabled-bg-color: #DDD;\n",
              "  }\n",
              "\n",
              "  [theme=dark] .colab-df-quickchart {\n",
              "      --bg-color: #3B4455;\n",
              "      --fill-color: #D2E3FC;\n",
              "      --hover-bg-color: #434B5C;\n",
              "      --hover-fill-color: #FFFFFF;\n",
              "      --disabled-bg-color: #3B4455;\n",
              "      --disabled-fill-color: #666;\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart {\n",
              "    background-color: var(--bg-color);\n",
              "    border: none;\n",
              "    border-radius: 50%;\n",
              "    cursor: pointer;\n",
              "    display: none;\n",
              "    fill: var(--fill-color);\n",
              "    height: 32px;\n",
              "    padding: 0;\n",
              "    width: 32px;\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart:hover {\n",
              "    background-color: var(--hover-bg-color);\n",
              "    box-shadow: 0 1px 2px rgba(60, 64, 67, 0.3), 0 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
              "    fill: var(--button-hover-fill-color);\n",
              "  }\n",
              "\n",
              "  .colab-df-quickchart-complete:disabled,\n",
              "  .colab-df-quickchart-complete:disabled:hover {\n",
              "    background-color: var(--disabled-bg-color);\n",
              "    fill: var(--disabled-fill-color);\n",
              "    box-shadow: none;\n",
              "  }\n",
              "\n",
              "  .colab-df-spinner {\n",
              "    border: 2px solid var(--fill-color);\n",
              "    border-color: transparent;\n",
              "    border-bottom-color: var(--fill-color);\n",
              "    animation:\n",
              "      spin 1s steps(1) infinite;\n",
              "  }\n",
              "\n",
              "  @keyframes spin {\n",
              "    0% {\n",
              "      border-color: transparent;\n",
              "      border-bottom-color: var(--fill-color);\n",
              "      border-left-color: var(--fill-color);\n",
              "    }\n",
              "    20% {\n",
              "      border-color: transparent;\n",
              "      border-left-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "    }\n",
              "    30% {\n",
              "      border-color: transparent;\n",
              "      border-left-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "      border-right-color: var(--fill-color);\n",
              "    }\n",
              "    40% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "      border-top-color: var(--fill-color);\n",
              "    }\n",
              "    60% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "    }\n",
              "    80% {\n",
              "      border-color: transparent;\n",
              "      border-right-color: var(--fill-color);\n",
              "      border-bottom-color: var(--fill-color);\n",
              "    }\n",
              "    90% {\n",
              "      border-color: transparent;\n",
              "      border-bottom-color: var(--fill-color);\n",
              "    }\n",
              "  }\n",
              "</style>\n",
              "\n",
              "  <script>\n",
              "    async function quickchart(key) {\n",
              "      const quickchartButtonEl =\n",
              "        document.querySelector('#' + key + ' button');\n",
              "      quickchartButtonEl.disabled = true;  // To prevent multiple clicks.\n",
              "      quickchartButtonEl.classList.add('colab-df-spinner');\n",
              "      try {\n",
              "        const charts = await google.colab.kernel.invokeFunction(\n",
              "            'suggestCharts', [key], {});\n",
              "      } catch (error) {\n",
              "        console.error('Error during call to suggestCharts:', error);\n",
              "      }\n",
              "      quickchartButtonEl.classList.remove('colab-df-spinner');\n",
              "      quickchartButtonEl.classList.add('colab-df-quickchart-complete');\n",
              "    }\n",
              "    (() => {\n",
              "      let quickchartButtonEl =\n",
              "        document.querySelector('#df-9ea28ccd-f8b9-483b-80f9-cd990039761f button');\n",
              "      quickchartButtonEl.style.display =\n",
              "        google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
              "    })();\n",
              "  </script>\n",
              "</div>\n",
              "    </div>\n",
              "  </div>\n"
            ]
          },
          "metadata": {},
          "execution_count": 51
        }
      ]
    }
  ],
  "metadata": {
    "colab": {
      "provenance": [],
      "toc_visible": true
    },
    "kernelspec": {
      "display_name": "Python 3",
      "name": "python3"
    },
    "language_info": {
      "name": "python"
    }
  },
  "nbformat": 4,
  "nbformat_minor": 0
}
